Minimal surfaces and alternating multiple zetas

In this paper we show for every sufficiently large integer $g$ the existence of a complete family of closed and embedded constant mean curvature (CMC) surfaces deforming the Lawson surfaces $\xi_{1,g}$ parametrized by their conformal type. When specializing to the minimal case, we discover a pattern resulting in the coefficients of the involved expansions being alternating multiple zeta values (MZVs), which generalizes the notion of Riemann's zeta values to multiple integer variables. This allows us to extend a new existence proof of the Lawson surfaces $\xi_{1,g}$ to all $g\geq 3$ using complex analytic methods and to give closed form expressions of their area expansion up to order $7$. For example, the third order coefficient is $\tfrac{9}{4}\zeta(3)$ (the first and second order term were shown to be $\log(2)$ and $0$ respectively in \cite{HHT}). As a corollary, we obtain that the area of $\xi_{1,g}$ is monotonically increasing in their genus $g$ for all $g\geq 0.$

==> anc/Lawson-derivatives-formal.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     61766,       1513]
NotebookOptionsPosition[     55150,       1403]
NotebookOutlinePosition[     55589,       1420]
CellTagsIndexPosition[     55546,       1417]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Derivatives of parameters in the Lawson minimal case, formal computation\
\>", "Title",
 CellChangeTimes->{{3.89522562472371*^9, 3.895225633825789*^9}, 
   3.895299293683153*^9, {3.9188122883091516`*^9, 3.918812294842532*^9}, {
   3.919659847241222*^9, 3.919659862595067*^9}, {3.919759995366596*^9, 
   3.919760008325727*^9}, {3.919764205477219*^9, 3.919764208305304*^9}, {
   3.926139184023178*^9, 3.926139220894552*^9}, {3.9276186445447483`*^9, 
   3.927618691280267*^9}},ExpressionUUID->"9fb1e006-ab0d-45a5-a45d-\
a184ab4a269b"],

Cell[TextData[{
 "Computes derivatives of order up to maxn. The computation for maxn=3 is \
done by hand in Section ",
 StyleBox["7.2.",
  FontColor->RGBColor[0, 1, 0]]
}], "Text",
 CellChangeTimes->{{3.926396529981559*^9, 3.92639656323283*^9}, {
  3.928582126553495*^9, 
  3.928582169793787*^9}},ExpressionUUID->"4337d9b6-11a5-4515-ab41-\
43075e7d484c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxn", "=", "3"}]], "Input",
 CellChangeTimes->{{3.9263948493892384`*^9, 3.926394854468013*^9}, {
  3.926394897135283*^9, 3.926394897577805*^9}, {3.9276184487549057`*^9, 
  3.9276184491216507`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"66fb404b-1406-4a05-a08a-7ddf5000ee69"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{3.926394855324109*^9, 3.926394907480072*^9, 
  3.926931047043251*^9, 3.927618542916275*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"26ff0eb6-9d0b-440e-87c1-855f2fab3c0a"]
}, Open  ]],

Cell[TextData[{
 "Omega-values computed at the end of Section ",
 StyleBox["8",
  FontColor->RGBColor[0, 1, 0]]
}], "Text",
 CellChangeTimes->{{3.927618620302719*^9, 
  3.927618627104081*^9}},ExpressionUUID->"f0c8e345-180e-4130-99dc-\
104a7f1228ee"],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownOmega", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", " ", 
      RowBox[{"I", " ", "Pi"}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", " ", "I"}], " ", "Pi", " ", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "\[Rule]", " ", 
      RowBox[{"I", " ", 
       RowBox[{
        RowBox[{"Pi", "^", "3"}], "/", "12"}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{"Pi", "/", "2"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "12"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", " ", "Pi"}], ")"}], "^", "3"}], "/", "6"}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "12"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"Pi", "/", "6"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "3"}]}], "-", " ", 
       RowBox[{"I", " ", 
        RowBox[{"Pi", "/", "4"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], "]"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "4"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{"I", " ", "Pi", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "12"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"Pi", "/", "4"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "I"}], " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "4"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"13", "/", "8"}], " ", "I", " ", "Pi", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "6"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"5", "/", "8"}], "I", " ", "Pi", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{3.927618508701256*^9},
 CellLabel->"In[31]:=",ExpressionUUID->"80bd4b1c-3c6c-449e-bb21-eeab60b217a8"],

Cell[CellGroupData[{

Cell["\<\
Definition of norms and operators on pure functions of lambda (no variables \
t,u)\
\>", "Subsection",
 CellChangeTimes->{{3.88950285563971*^9, 3.8895028583587723`*^9}, {
   3.889502905276497*^9, 3.889502907884227*^9}, {3.889502950320807*^9, 
   3.889502952135034*^9}, {3.8899556634700527`*^9, 3.889955670275647*^9}, 
   3.891490818298233*^9, {3.89677772306071*^9, 
   3.89677772721566*^9}},ExpressionUUID->"e27d4919-8524-4d6a-8f74-\
eed7825e5af5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"geq", "[", 
   RowBox[{"f_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{"lambda", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "n", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.889952200383295*^9, 3.889952221203444*^9}, {
  3.8899523164237633`*^9, 3.889952317174197*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"5454ec99-31c9-4a87-a94a-295c18a40495"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pos", "[", "f_", "]"}], ":=", 
  RowBox[{"geq", "[", 
   RowBox[{"f", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952228950038*^9, 3.889952234815414*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"f25263c4-08eb-4a7c-9168-c73a3db84772"],

Cell[BoxData[
 RowBox[{
  RowBox[{"star", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{
        RowBox[{"(", "lambda", ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "k"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8923809673242283`*^9, 3.892380971583371*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"9721a3f0-a851-49d9-90b7-efca6cd75703"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leq", "[", 
   RowBox[{"f_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{"lambda", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", "n"}], "}"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952358978264*^9, 3.8899524051795397`*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"58f73905-433a-4d01-88e6-2c92af1c1741"],

Cell[BoxData[
 RowBox[{
  RowBox[{"neg", "[", "f_", "]"}], ":=", 
  RowBox[{"leq", "[", 
   RowBox[{"f", ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952409508031*^9, 3.889952414317294*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"8bc190c0-e5f5-447b-ae96-244276849461"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Central value of parameters", "Subsection",
 CellChangeTimes->{{3.895225773748392*^9, 3.895225775302422*^9}, {
  3.918813630449641*^9, 3.918813643355207*^9}, {3.918813783901449*^9, 
  3.918813786603456*^9}},ExpressionUUID->"e2831ab3-cd7d-4e65-ade8-\
4d33a5c60272"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"x", ",", "K"}], "]"}]], "Input",
 CellChangeTimes->{{3.9196602805218763`*^9, 3.919660287699058*^9}, {
  3.919764222739222*^9, 3.919764225248324*^9}, {3.9197664067316504`*^9, 
  3.919766406992505*^9}, {3.926139300736253*^9, 3.926139301466591*^9}},
 CellLabel->"In[37]:=",ExpressionUUID->"52f77667-ba71-4f1e-8d9e-ac3b3054577e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"I", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "lambda"}], "-", "lambda"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.895225822877926*^9, 3.895225833055159*^9}, {
  3.895235925741419*^9, 3.895235945890951*^9}, {3.9196601602688227`*^9, 
  3.91966016455549*^9}, {3.919764234904521*^9, 3.919764237735138*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"0ee62703-88d7-4254-b903-43cd9c260b12"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "lambda"], "-", "lambda"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8952258342737617`*^9, 3.895229966770471*^9, 3.895235019176412*^9, 
   3.89528164749872*^9, 3.895298041381817*^9, 3.895298235873231*^9, 
   3.8952990055416393`*^9, 3.90428737797698*^9, 3.9042874263989687`*^9, 
   3.904371442572645*^9, {3.904371657006509*^9, 3.904371682991727*^9}, 
   3.918794065477955*^9, 3.9187941266701727`*^9, 3.918818717090701*^9, {
   3.91881880400089*^9, 3.918818819885386*^9}, 3.918819189467544*^9, 
   3.918819401799876*^9, 3.918819887695694*^9, 3.918819921586959*^9, 
   3.91882083658924*^9, 3.918821122754684*^9, {3.918821213187641*^9, 
   3.918821241448518*^9}, 3.918821740357832*^9, 3.918822399155776*^9, 
   3.918876944458963*^9, 3.918876990678349*^9, 3.918971086381836*^9, 
   3.918971643231889*^9, 3.918978584808982*^9, 3.918987265556028*^9, 
   3.919152863831306*^9, 3.919333641014536*^9, 3.919333682388917*^9, 
   3.919660498832911*^9, 3.9196625723886843`*^9, 3.919675600214616*^9, 
   3.919764238889039*^9, 3.9197663628498287`*^9, 3.919766410091756*^9, 
   3.920278305423908*^9, 3.920624330763839*^9, 3.9240606547298307`*^9, 
   3.926143150463901*^9, 3.926143346694659*^9, 3.926393111503318*^9, 
   3.9263949075428677`*^9, 3.926931047114805*^9, 3.927618543064316*^9},
 CellLabel->"Out[38]=",ExpressionUUID->"28e657c9-ea53-4704-be58-02d5e5dde505"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"Pi", "/", "4"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "lambda"}], "+", "lambda"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.895225834734261*^9, 3.895225849582798*^9}, {
  3.895235927191061*^9, 3.8952359473394537`*^9}, {3.9188137342216043`*^9, 
  3.918813738772777*^9}, {3.9196602010148497`*^9, 3.919660205949079*^9}, {
  3.919764240747139*^9, 3.919764242660048*^9}, {3.926140620940076*^9, 
  3.926140623484413*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"097f96ad-825a-4781-9394-f4f1234e23e8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    FractionBox["1", "lambda"], "+", "lambda"}], 
   RowBox[{"2", " ", 
    SqrtBox["2"]}]]}]], "Output",
 CellChangeTimes->{
  3.8952258501198874`*^9, 3.895229966805825*^9, 3.89523501919038*^9, 
   3.89528164750876*^9, 3.895298041389428*^9, 3.89529823589706*^9, 
   3.8952990055629883`*^9, 3.904287378000812*^9, 3.904287426418529*^9, 
   3.904371442598033*^9, {3.9043716570151253`*^9, 3.904371683000684*^9}, 
   3.91879406552185*^9, 3.918794126690095*^9, 3.9188187171106052`*^9, {
   3.9188188040312157`*^9, 3.918818819906396*^9}, 3.918819189496613*^9, 
   3.918819401839628*^9, 3.918819887733356*^9, 3.918819921624669*^9, 
   3.9188208366446657`*^9, 3.918821122786126*^9, {3.918821213208461*^9, 
   3.918821241471425*^9}, 3.918821740387402*^9, 3.918822399189954*^9, 
   3.918876944510336*^9, 3.918876990731133*^9, 3.918971086405299*^9, 
   3.9189716432531843`*^9, 3.918978584843651*^9, 3.918987265578741*^9, 
   3.919152863871334*^9, 3.919333641051097*^9, 3.919333682413636*^9, 
   3.919660498883855*^9, 3.9196625724336367`*^9, 3.9196756003045387`*^9, 
   3.919764243001266*^9, 3.919766362876978*^9, 3.919766410116531*^9, 
   3.920278305446333*^9, 3.9206243307912292`*^9, 3.9240606547576113`*^9, 
   3.926140625081111*^9, 3.926143150503722*^9, 3.9261433467201643`*^9, 
   3.926393111523597*^9, 3.9263949075540867`*^9, 3.926931047126678*^9, 
   3.927618543074502*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"4a4eb2a5-ef2b-4f18-a377-f5bbbdddb843"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{"3", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"Pi", "/", "4"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "lambda"}], "+", "lambda"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.895225850583962*^9, 3.895225855907579*^9}, {
  3.895235928330703*^9, 3.895235949005175*^9}, {3.918813741862969*^9, 
  3.918813750831345*^9}, {3.919660208139592*^9, 3.919660210333902*^9}, {
  3.919764244876738*^9, 3.919764247104883*^9}, {3.9261406275749474`*^9, 
  3.9261406293485622`*^9}},
 CellLabel->"In[40]:=",ExpressionUUID->"07587976-fa57-4b2c-be71-5ef0f3e37239"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    FractionBox["1", "lambda"], "+", "lambda"}], 
   RowBox[{"2", " ", 
    SqrtBox["2"]}]]}]], "Output",
 CellChangeTimes->{
  3.895225856260433*^9, 3.895229966822233*^9, 3.895235019215988*^9, 
   3.895281647528791*^9, 3.895298041397168*^9, 3.8952982359048567`*^9, 
   3.8952990055726233`*^9, 3.904287378011497*^9, 3.904287426429381*^9, 
   3.904371442610632*^9, {3.9043716570362263`*^9, 3.90437168302489*^9}, 
   3.918794065555265*^9, 3.918794126721795*^9, 3.918818717143346*^9, {
   3.918818804052063*^9, 3.9188188199387703`*^9}, 3.918819189517138*^9, 
   3.918819401862218*^9, 3.9188198877540493`*^9, 3.9188199216473713`*^9, 
   3.9188208366670837`*^9, 3.9188211228067627`*^9, {3.918821213239661*^9, 
   3.918821241502655*^9}, 3.918821740408334*^9, 3.918822399212101*^9, 
   3.918876944529538*^9, 3.918876990751754*^9, 3.9189710864357862`*^9, 
   3.9189716432872877`*^9, 3.918978584865849*^9, 3.918987265614642*^9, 
   3.919152863896903*^9, 3.919333641075679*^9, 3.919333682449617*^9, 
   3.91966049890897*^9, 3.91966257246065*^9, 3.9196756003437243`*^9, 
   3.919764247412471*^9, 3.919766362913389*^9, 3.91976641016203*^9, 
   3.9202783054546432`*^9, 3.920624330802593*^9, 3.924060654771225*^9, 
   3.926140629706221*^9, 3.926143150530335*^9, 3.9261433467547398`*^9, 
   3.926393111532151*^9, 3.926394907573783*^9, 3.926931047148881*^9, 
   3.927618543097088*^9},
 CellLabel->"Out[40]=",ExpressionUUID->"3317c5e6-5cd1-4597-ae41-ff881117dea5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"K", "[", "0", "]"}], "=", "1"}]], "Input",
 CellChangeTimes->{{3.9197680281917887`*^9, 3.91976803031907*^9}},
 CellLabel->"In[41]:=",ExpressionUUID->"8754df6c-317c-4248-beb3-5004ac60ddb6"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.919768030813192*^9, 3.920278305487754*^9, 
  3.920624330837627*^9, 3.924060654812213*^9, 3.926143150569131*^9, 
  3.92614334678183*^9, 3.926393111552232*^9, 3.926394907582069*^9, 
  3.926931047159699*^9, 3.927618543105857*^9},
 CellLabel->"Out[41]=",ExpressionUUID->"e1125d1e-f72c-41ef-a7c8-5e7780a4805d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expansion of p  to order n in t", "Subsection",
 CellChangeTimes->{{3.8952256682642384`*^9, 3.895225679465455*^9}, {
   3.8952268783859797`*^9, 3.895226878887185*^9}, {3.918812607670739*^9, 
   3.918812618938488*^9}, {3.918812841913527*^9, 3.918812864468219*^9}, {
   3.918813061402597*^9, 3.918813065102463*^9}, {3.918813980152629*^9, 
   3.9188139821845417`*^9}, {3.918822628078874*^9, 3.9188226323678493`*^9}, 
   3.926139319398264*^9, {3.926392742403077*^9, 
   3.926392756681429*^9}},ExpressionUUID->"3a3416b5-527b-4b38-b849-\
501bf48dcce4"],

Cell[TextData[{
 "(Section ",
 StyleBox["5.2",
  FontColor->RGBColor[0, 1, 0]],
 ")"
}], "Text",
 CellChangeTimes->{{3.926392850656551*^9, 
  3.9263928536402807`*^9}},ExpressionUUID->"ba2e2406-f129-4325-b007-\
fc03ef5986b5"],

Cell["p(t,x) = sum p[n] t^n", "Text",
 CellChangeTimes->{{3.9188139282961407`*^9, 3.918813940872848*^9}, {
   3.918813987394669*^9, 3.918813992266349*^9}, 3.926139316144273*^9, {
   3.926392748670676*^9, 
   3.926392758968094*^9}},ExpressionUUID->"8681caf6-0dbe-46cb-9796-\
2a074675dd7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "1", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"2", "I"}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "I"}], ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.895220395070074*^9, 3.895220421889513*^9}, {
  3.89522620481883*^9, 3.895226205228239*^9}, {3.895226266073785*^9, 
  3.895226266464438*^9}, {3.9188126595223846`*^9, 3.918812702157693*^9}, {
  3.9196755895991373`*^9, 3.9196755939845543`*^9}},
 CellLabel->"In[42]:=",ExpressionUUID->"df5ba776-2209-40aa-9543-2765dc9a5c4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8952204222924137`*^9, 3.895222089283965*^9, 3.895226213083953*^9, {
   3.895226267243876*^9, 3.8952262813533487`*^9}, 3.8952299663666677`*^9, 
   3.89523501884763*^9, 3.895281647280287*^9, 3.895298041179582*^9, 
   3.8952982356466303`*^9, 3.895299005336025*^9, 3.904287377737618*^9, 
   3.904287426189602*^9, 3.904371442133338*^9, {3.90437165667861*^9, 
   3.904371682753303*^9}, 3.9187940649144917`*^9, 3.918794126369734*^9, 
   3.9188127025636463`*^9, 3.918818716880163*^9, {3.9188188037834787`*^9, 
   3.918818819659833*^9}, 3.91881918926781*^9, 3.918819401539307*^9, 
   3.91881988744967*^9, 3.9188199213309593`*^9, 3.918820831979435*^9, 
   3.918821122528634*^9, {3.91882121297145*^9, 3.918821241238496*^9}, 
   3.9188217401455173`*^9, 3.918822398916511*^9, 3.918971086159374*^9, 
   3.91897164299543*^9, 3.918978584555078*^9, 3.91898726531229*^9, 
   3.919152863565493*^9, 3.919333640764045*^9, 3.919333682137693*^9, 
   3.919660503916318*^9, 3.919662572505239*^9, {3.919675594462419*^9, 
   3.919675600427343*^9}, 3.919766362975902*^9, 3.91976641023193*^9, 
   3.920278305510541*^9, 3.9206243308624*^9, 3.924060654843*^9, 
   3.926143150595913*^9, 3.9261433468183737`*^9, 3.92639296751266*^9, 
   3.92639311156223*^9, 3.926394907603512*^9, 3.926931047181777*^9, 
   3.927618543129587*^9},
 CellLabel->"Out[42]=",ExpressionUUID->"4d3975ef-3215-4ed2-aa50-4f06cbd6c3df"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "2", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "I"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"2", "I"}], ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9188127032525787`*^9, 3.918812715031186*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"b931dad6-0e7c-429d-9189-9011c09a7ced"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.918812715427951*^9, 3.918818716910877*^9, {3.918818803814541*^9, 
   3.9188188196810427`*^9}, 3.91881918928981*^9, 3.918819401561966*^9, 
   3.9188198874702272`*^9, 3.918819921352125*^9, 3.9188208320005713`*^9, 
   3.918821122550351*^9, {3.918821213002041*^9, 3.91882124126832*^9}, 
   3.918821740167776*^9, 3.918822398937119*^9, 3.918971086180913*^9, 
   3.918971643017191*^9, 3.91897858457627*^9, 3.918987265347477*^9, 
   3.919152863589674*^9, 3.919333640789776*^9, 3.919333682175026*^9, 
   3.919660503987503*^9, 3.919662572532548*^9, 3.919675600462269*^9, 
   3.919766363002407*^9, 3.919766410257585*^9, 3.920278305521098*^9, 
   3.920624330873168*^9, 3.9240606548603783`*^9, 3.926143150636012*^9, 
   3.9261433468441143`*^9, 3.926392969348466*^9, 3.9263931115813923`*^9, 
   3.92639490761199*^9, 3.926931047194528*^9, 3.927618543138484*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"60084877-a883-4c61-8507-eb473ee96506"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "3", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"2", " ", "I"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "I"}], ",", "0", ",", "0"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.918812716614333*^9, 3.918812731378724*^9}},
 CellLabel->"In[44]:=",ExpressionUUID->"814631b8-45c6-4488-b41a-9581b63bda49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9188127318513937`*^9, 3.918818716932611*^9, {3.918818803835574*^9, 
   3.918818819717256*^9}, 3.9188191893177*^9, 3.918819401601617*^9, 
   3.918819887513691*^9, 3.918819921390605*^9, 3.918820832044553*^9, 
   3.918821122581715*^9, {3.9188212130227833`*^9, 3.918821241289538*^9}, 
   3.918821740197554*^9, 3.9188223989723*^9, 3.918971086214857*^9, 
   3.918971643049667*^9, 3.918978584612414*^9, 3.9189872653702383`*^9, 
   3.919152863630783*^9, 3.9193336408253736`*^9, 3.919333682199882*^9, 
   3.919660504011634*^9, 3.919662572577561*^9, 3.91967560054471*^9, 
   3.9197663630388002`*^9, 3.919766410302093*^9, 3.920278305542241*^9, 
   3.920624330894665*^9, 3.924060654892222*^9, 3.926143150663035*^9, 
   3.926143346881233*^9, 3.926392970778591*^9, 3.926393111592099*^9, 
   3.926394907632627*^9, 3.926931047216605*^9, 3.927618543162612*^9},
 CellLabel->"Out[44]=",ExpressionUUID->"426a7f47-c184-4a67-a28d-bc4a4f252dfb"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "prodM", "]"}]], "Input",
 CellChangeTimes->{{3.9188129601876993`*^9, 3.918812964013282*^9}},
 CellLabel->"In[45]:=",ExpressionUUID->"594b9921-d489-4edc-a6f4-e868ac61d4f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prodM", "[", "l_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "l", "]"}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"prodM", "[", 
      RowBox[{"Most", "[", "l", "]"}], "]"}], ".", 
     RowBox[{"M", "[", 
      RowBox[{"Last", "[", "l", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.895220333638134*^9, 3.8952203364695253`*^9}, {
  3.8952204024825687`*^9, 3.8952204261436367`*^9}, {3.895226206640902*^9, 
  3.895226207094211*^9}, {3.895226283006043*^9, 3.895226283111946*^9}, {
  3.918812858926413*^9, 3.9188128859049263`*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"2c1e67ee-4ef0-45c0-a76a-a58a7cb7f7e4"],

Cell[BoxData[
 RowBox[{"Clear", "[", "prodx", "]"}]], "Input",
 CellChangeTimes->{{3.9188129764035892`*^9, 3.9188129794591208`*^9}},
 CellLabel->"In[47]:=",ExpressionUUID->"6e051a22-6f8b-47b4-aa32-d86ed38aac99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prodx", "[", "l_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"l", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.926393011577956*^9, 3.926393052223095*^9}},
 CellLabel->"In[48]:=",ExpressionUUID->"65589389-6905-4fd9-8d18-581ca6468b80"],

Cell[BoxData[
 RowBox[{"Clear", "[", "p", "]"}]], "Input",
 CellChangeTimes->{{3.9188193685644407`*^9, 3.918819378149748*^9}, {
  3.926140224767563*^9, 3.9261402249812307`*^9}},
 CellLabel->"In[49]:=",ExpressionUUID->"2728de2c-7939-4eac-adfd-32f43e2ac4db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"l", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"n", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"prodx", "[", 
         RowBox[{"l", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], 
        RowBox[{
         RowBox[{"prodM", "[", 
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Omega", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "knownOmega"}], 
         ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.918813029030678*^9, 3.91881326524963*^9}, {
  3.918813957675221*^9, 3.918813957892179*^9}, {3.9188139985983553`*^9, 
  3.918814032916297*^9}, {3.926143524567013*^9, 3.92614352474513*^9}, {
  3.9261437189247103`*^9, 3.926143764661908*^9}, {3.9276183726433163`*^9, 
  3.927618375802435*^9}, {3.927618535154828*^9, 3.927618536726981*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"f5600c52-c480-418e-a4e3-d4c3e2c30b73"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm to compute derivatives of parameters", "Subsection",
 CellChangeTimes->{{3.918813799443115*^9, 
  3.918813812530857*^9}},ExpressionUUID->"1662635f-22aa-46ed-b0d8-\
0d7440e5d78a"],

Cell[TextData[{
 "(Section ",
 StyleBox["7.1",
  FontColor->RGBColor[0, 1, 0]],
 ")\nNotation : x_i(t)= sum x[i,n]t^n   so  x_i^(n)(0)= x[i,n]/n!\n\
computeDerivatives[n] assumes that x[i,k] etc ... have been computed for k<n, \
and computes x[i,n]"
}], "Text",
 CellChangeTimes->{{3.918813818588462*^9, 3.91881385298553*^9}, {
  3.918814084634472*^9, 3.918814164216188*^9}, {3.9196603057767887`*^9, 
  3.919660338258115*^9}, {3.926393145627556*^9, 
  3.926393159530225*^9}},ExpressionUUID->"074ead24-1925-4a08-a440-\
7c7f74b2dd4f"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"expandx", ",", "computeDerivatives"}], "]"}]], "Input",
 CellChangeTimes->{{3.918820726083107*^9, 3.91882073020842*^9}, {
   3.918987226795732*^9, 3.918987229910849*^9}, {3.9196613602111807`*^9, 
   3.9196613634133673`*^9}, {3.919661445278701*^9, 3.9196614513663063`*^9}, {
   3.919764276706151*^9, 3.919764277694784*^9}, 3.926140257406952*^9},
 CellLabel->"In[51]:=",ExpressionUUID->"388821b5-d85e-4c08-9352-751a05070e28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandx", "[", 
   RowBox[{"i_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"i", ",", "k"}], "]"}], 
       RowBox[{"t", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.918874900855301*^9, 3.918875078039288*^9}, {
  3.9188752790815907`*^9, 3.918875314684394*^9}, {3.918882414793374*^9, 
  3.918882415345173*^9}, {3.918971781643845*^9, 3.918971781772588*^9}, {
  3.919660349556679*^9, 3.919660370020755*^9}, {3.919660423894969*^9, 
  3.919660470100617*^9}, {3.919661110355991*^9, 3.919661134249145*^9}, {
  3.919661243231967*^9, 3.919661279775243*^9}, {3.919661312814128*^9, 
  3.919661314873536*^9}, {3.919661349698387*^9, 3.919661389342593*^9}, {
  3.919764289740178*^9, 3.9197642979050713`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"7392d535-d646-41b0-904d-ef00f893d505"],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeDerivatives", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "plow", ",", "plown", ",", "x3npos", ",", "Klown", ",", "x3n0", ",", 
      "Qn", ",", "Rn", ",", "i", ",", "j", ",", "k", ",", "l"}], "}"}], ",", 
    RowBox[{
     RowBox[{"plow", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "^", "k"}], " ", 
           RowBox[{"p", "[", "k", "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "[", "i_", "]"}], "->", 
            RowBox[{"expandx", "[", 
             RowBox[{"i", ",", 
              RowBox[{"n", "-", "k"}]}], "]"}]}], "}"}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"plown", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"plow", ",", "t", ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x3npos", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}]}], 
       RowBox[{"pos", "[", 
        RowBox[{"plown", "-", 
         RowBox[{"star", "[", "plown", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x3n0", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"x3npos", " ", "+", 
          RowBox[{"plown", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}]}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"lambda", "\[Rule]", " ", "I"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "n"}], "]"}], "=", 
      RowBox[{
       RowBox[{"x3n0", "+", "x3npos"}], "//", "Expand"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<x[3,\>\"", ",", "n", ",", "\"\<]= \>\"", ",", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "n"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "n"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "n"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Klown", "=", 
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "0"}], "]"}], 
           RowBox[{"x", "[", 
            RowBox[{"2", ",", "n"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "0"}], "]"}], 
           RowBox[{"x", "[", 
            RowBox[{"3", ",", "n"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"i", ",", "j"}], "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"i", ",", 
              RowBox[{"n", "-", "j"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Qn", "=", 
      RowBox[{"PolynomialQuotient", "[", 
       RowBox[{
        RowBox[{"lambda", " ", "Klown"}], ",", 
        RowBox[{
         RowBox[{"lambda", "^", "2"}], "-", "1"}], ",", "lambda"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Rn", "=", 
      RowBox[{"PolynomialRemainder", "[", 
       RowBox[{
        RowBox[{"lambda", " ", "Klown"}], ",", 
        RowBox[{
         RowBox[{"lambda", "^", "2"}], "-", "1"}], ",", "lambda"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "n"}], "]"}], "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "I"}], " ", "Qn"}], " ", "//", "Expand"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<x[1,\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"K", "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"Rn", ",", "lambda", ",", "1"}], "]"}], "//", "Expand"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<K[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
       RowBox[{"K", "[", "n", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<verification: \>\"", ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Rn", ",", "lambda", ",", "0"}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.918874815126493*^9, 3.918874822035634*^9}, {
   3.918874852968123*^9, 3.918874885801858*^9}, {3.9188751001904907`*^9, 
   3.9188751182721777`*^9}, {3.918875183095632*^9, 3.918875210613874*^9}, {
   3.918875330795774*^9, 3.918875342859002*^9}, 3.918875378143165*^9, {
   3.9188755163337307`*^9, 3.918875810353013*^9}, {3.918875875117012*^9, 
   3.918875922973756*^9}, {3.918876002087315*^9, 3.91887610626757*^9}, {
   3.918876136861599*^9, 3.9188764483078823`*^9}, {3.918876600337076*^9, 
   3.918876697141405*^9}, {3.918876729615752*^9, 3.918876757326972*^9}, {
   3.918882655139282*^9, 3.918882736733728*^9}, {3.918885480022813*^9, 
   3.918885503780064*^9}, {3.918885537255528*^9, 3.918885541934042*^9}, {
   3.918885797269373*^9, 3.9188858706386547`*^9}, {3.918886651332919*^9, 
   3.918886651451776*^9}, {3.918886768795554*^9, 3.918886777262847*^9}, {
   3.918886875740327*^9, 3.9188868761178617`*^9}, {3.91888709859825*^9, 
   3.918887131341061*^9}, {3.9189817723297358`*^9, 3.9189817969503*^9}, {
   3.918981961015203*^9, 3.9189820214972477`*^9}, {3.9189823845151987`*^9, 
   3.91898243898057*^9}, {3.918982528455567*^9, 3.918982546490115*^9}, {
   3.918983038596689*^9, 3.918983040730749*^9}, {3.9189830861986313`*^9, 
   3.918983105993161*^9}, {3.918983493470191*^9, 3.9189834936575537`*^9}, {
   3.9189839193294373`*^9, 3.918983924761956*^9}, {3.918984032217252*^9, 
   3.918984052250917*^9}, {3.918985152948215*^9, 3.91898519892521*^9}, {
   3.918985269149465*^9, 3.918985300775263*^9}, {3.918985665918021*^9, 
   3.9189857001790133`*^9}, {3.9189860010575647`*^9, 3.918986099241415*^9}, {
   3.918987196613861*^9, 3.91898719882113*^9}, {3.919077616395293*^9, 
   3.9190776212590714`*^9}, {3.919079153757207*^9, 3.919079263607139*^9}, {
   3.919333533216037*^9, 3.9193335569429493`*^9}, {3.9193337922065153`*^9, 
   3.919333792515942*^9}, {3.919334006023222*^9, 3.919334008414877*^9}, {
   3.919334038496566*^9, 3.919334107028936*^9}, {3.919334178890827*^9, 
   3.919334317748868*^9}, {3.9193344161821613`*^9, 3.919334465943954*^9}, {
   3.9193345052638493`*^9, 3.919334537263372*^9}, {3.919334590650406*^9, 
   3.919334595030595*^9}, {3.9193348034881563`*^9, 3.919334848843443*^9}, {
   3.919334905429796*^9, 3.919334934351603*^9}, {3.919660563054378*^9, 
   3.9196606081149597`*^9}, {3.919660639396247*^9, 3.919660776534005*^9}, {
   3.919660810750217*^9, 3.9196608282854548`*^9}, {3.919660879133628*^9, 
   3.919660904815629*^9}, {3.919661541954831*^9, 3.919661810850185*^9}, {
   3.91966185030122*^9, 3.919661899978503*^9}, {3.919661947034463*^9, 
   3.919661991655088*^9}, {3.9196622569497128`*^9, 3.9196623314802713`*^9}, {
   3.9196623698947277`*^9, 3.919662475504828*^9}, {3.919662560889146*^9, 
   3.919662561020768*^9}, {3.91966292913638*^9, 3.919662944262216*^9}, {
   3.919764313848598*^9, 3.919764329278819*^9}, {3.919765722057373*^9, 
   3.919765735934339*^9}, {3.919765769559247*^9, 3.919765879329925*^9}, {
   3.919766006687832*^9, 3.919766099647827*^9}, {3.919766132968872*^9, 
   3.919766358378611*^9}, {3.919766556138775*^9, 3.91976655719345*^9}, {
   3.920278440716135*^9, 3.920278588264676*^9}, {3.920278627604698*^9, 
   3.920278813705055*^9}, {3.920278889502792*^9, 3.920278891692802*^9}, {
   3.920278949686228*^9, 3.9202791205965977`*^9}, {3.9202794173722973`*^9, 
   3.920279418797955*^9}, {3.920279485840106*^9, 3.920279513440949*^9}, {
   3.9202796159905243`*^9, 3.9202796208024282`*^9}, {3.920284225634172*^9, 
   3.920284233764924*^9}, {3.920303133142399*^9, 3.9203031403291197`*^9}, {
   3.926140271088657*^9, 3.926140449309472*^9}, {3.926140479867996*^9, 
   3.926140501537588*^9}, {3.9261405776243763`*^9, 3.9261405882806177`*^9}, {
   3.926140679727912*^9, 3.926140702126459*^9}, {3.9261407941717377`*^9, 
   3.926140871513631*^9}, {3.9261416752520742`*^9, 3.926141710722374*^9}, {
   3.926141891652546*^9, 3.926141941768395*^9}, {3.9261419732841873`*^9, 
   3.926142017223484*^9}, {3.926142851563669*^9, 3.92614304479991*^9}, {
   3.926143084713129*^9, 3.926143139338805*^9}, {3.926143180453383*^9, 
   3.926143207080213*^9}, {3.9261432379321203`*^9, 3.926143249715613*^9}, {
   3.926143283675482*^9, 3.92614331390696*^9}, {3.926143394104192*^9, 
   3.926143412570393*^9}, {3.926143455848508*^9, 3.926143491365823*^9}, {
   3.926393306750053*^9, 3.926393311481711*^9}, {3.9263933627389603`*^9, 
   3.926393408066815*^9}, {3.926393493081616*^9, 3.9263935734804487`*^9}, {
   3.926394673043146*^9, 3.9263947108814774`*^9}, {3.926394787125771*^9, 
   3.926394789178203*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"c4cd08c3-7939-4d0b-877b-f9692e1eb2bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"computeDerivatives", "[", "n", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "maxn"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.926393586071307*^9, 3.926393612864324*^9}, {
  3.926393806724352*^9, 3.92639380775917*^9}, {3.926394861757025*^9, 
  3.926394862976955*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"ef29fb00-9378-413a-a48b-870396710cc9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"Log", "[", "2", "]"}], 
      SqrtBox["2"]]}], "-", 
    FractionBox[
     RowBox[{
      SuperscriptBox["lambda", "2"], " ", 
      RowBox[{"Log", "[", "2", "]"}]}], 
     SqrtBox["2"]]}]}],
  SequenceForm[
  "x[3,", 1, "]= ", -2^Rational[-1, 2] Log[2] - 
   2^Rational[-1, 2] $CellContext`lambda^2 Log[2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.927618543310191*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"27e78dfe-6f5f-4ec4-a2ab-775fa6ca5adc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 1, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.927618543312892*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"2dcef3d7-ae79-4d76-9d73-9bd5cf6875a1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["K[", 1, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.9276185433155527`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"4ec71cc5-8c9b-4aa6-a9c9-3b6203c38e7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["verification: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.927618543316474*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"0738d7a4-61c3-4a4b-8708-c2fab22a1de2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox[
     RowBox[{"lambda", " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], 
     SqrtBox["2"]], "+", 
    FractionBox[
     RowBox[{
      SuperscriptBox["lambda", "3"], " ", 
      SuperscriptBox[
       RowBox[{"Log", "[", "2", "]"}], "2"]}], 
     SqrtBox["2"]]}]}],
  SequenceForm[
  "x[3,", 2, "]= ", 2^Rational[-1, 2] $CellContext`lambda Log[2]^2 + 
   2^Rational[-1, 2] $CellContext`lambda^3 Log[2]^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.927618543317534*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"959f217d-ee29-4228-a047-3df09427b0db"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 2, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.927618543318561*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"b3b05852-8da0-46a5-8494-fcbf2716e89b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["K[", 2, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.9276185433199883`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"d49fa360-5254-426b-b285-27061d4285e1"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["verification: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.9276185433209963`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"5f8d3c49-7d6d-47a3-a9ba-f5f2244e1c37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     FractionBox["1", "3"], " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["lambda", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"]}], "+", 
    RowBox[{
     FractionBox["1", "3"], " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["lambda", "4"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "3"]}], "-", 
    FractionBox[
     RowBox[{"9", " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"4", " ", 
      SqrtBox["2"]}]], "-", 
    FractionBox[
     RowBox[{"7", " ", 
      SuperscriptBox["lambda", "2"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"2", " ", 
      SqrtBox["2"]}]], "-", 
    FractionBox[
     RowBox[{"5", " ", 
      SuperscriptBox["lambda", "4"], " ", 
      RowBox[{"Zeta", "[", "3", "]"}]}], 
     RowBox[{"4", " ", 
      SqrtBox["2"]}]]}]}],
  SequenceForm[
  "x[3,", 3, "]= ", 
   Rational[1, 3] 2^Rational[1, 2] $CellContext`lambda^2 Log[2]^3 + 
   Rational[1, 3] 2^Rational[1, 2] $CellContext`lambda^4 Log[2]^3 + 
   Rational[-9, 4] 2^Rational[-1, 2] Zeta[3] + 
   Rational[-7, 2] 2^Rational[-1, 2] $CellContext`lambda^2 Zeta[3] + 
   Rational[-5, 4] 2^Rational[-1, 2] $CellContext`lambda^4 Zeta[3]],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.927618543322337*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"4de0241a-4a2c-469b-b7d4-df90fef918da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 3, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.927618543323601*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"5c466c53-c8c4-4f4a-b8c6-b5dacc302945"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["K[", 3, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.927618543324555*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"63bbaad3-dac2-4e71-8b6c-7870c01e046b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["verification: ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926393614336804*^9, 3.926394717469858*^9, 
  3.9263947920125427`*^9, 3.926394863690484*^9, 3.9263949077340403`*^9, 
  3.9269310473311768`*^9, 3.927618543325445*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[54]:=",ExpressionUUID->"21027268-322a-41e9-ba18-471549fba779"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Area expansion", "Subsection",
 CellChangeTimes->{{3.919767409053981*^9, 3.91976742715239*^9}, {
  3.926393754014132*^9, 3.926393756482417*^9}, {3.92639480593598*^9, 
  3.926394807155129*^9}},ExpressionUUID->"a0edeca5-bcf2-4c0b-a9b0-\
8562b268d401"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"computeAlpha", "[", "n_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
      "KK", ",", "i", ",", "S", ",", "alpha", ",", "eqs", ",", "vars", ",", 
       "sol"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"KK", "=", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"K", "[", "i", "]"}], 
          RowBox[{"t", "^", "i"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"a", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"-", "1"}], "/", 
           RowBox[{"Sqrt", "[", "KK", "]"}]}], " ", 
          RowBox[{"Sqrt", "[", "2", "]"}], 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"OddQ", "[", "i", "]"}], ",", 
               RowBox[{"Coefficient", "[", 
                RowBox[{
                 RowBox[{"x", "[", 
                  RowBox[{"3", ",", "i"}], "]"}], ",", "lambda", ",", "0"}], 
                "]"}], ",", "0"}], "]"}], 
             RowBox[{"t", "^", "i"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"S", "=", 
       RowBox[{"Series", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"alpha", "[", "i", "]"}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"t", " ", 
               RowBox[{"Sqrt", "[", "KK", "]"}]}], ")"}], "^", "i"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"eqs", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"Coefficient", "[", 
           RowBox[{"S", ",", "t", ",", "i"}], "]"}], "==", 
          RowBox[{"Coefficient", "[", 
           RowBox[{"a", ",", "t", ",", "i"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"vars", "=", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"alpha", "[", "i", "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"sol", "=", 
       RowBox[{"Solve", "[", 
        RowBox[{"eqs", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{"If", "[", 
         RowBox[{
          RowBox[{"OddQ", "[", "i", "]"}], ",", 
          RowBox[{"Print", "[", 
           RowBox[{"\"\<alpha[\>\"", ",", "i", ",", "\"\<]=\>\"", ",", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"alpha", "[", "i", "]"}], "/.", 
              RowBox[{"sol", "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}]}], "]"}]}], 
  "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.919767495962583*^9, 3.919767893366383*^9}, 
   3.919767998751276*^9, {3.9197680869460297`*^9, 3.919768087976247*^9}, 
   3.926393790234685*^9, {3.926393959552169*^9, 3.9263939914266777`*^9}, {
   3.9263941098413258`*^9, 3.926394117378147*^9}, {3.926394167249857*^9, 
   3.926394326623494*^9}, {3.9263943732982388`*^9, 3.92639444805556*^9}, {
   3.926394504379538*^9, 3.926394506051395*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"d0f28f77-ecf6-4ff5-8aef-aab8b8380185"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computeAlpha", "[", "maxn", "]"}]], "Input",
 CellChangeTimes->{{3.9263943572584877`*^9, 3.926394362276113*^9}, {
  3.926394450480241*^9, 3.926394451750598*^9}},
 CellLabel->"In[56]:=",ExpressionUUID->"af98a333-e1a7-4121-a2fc-391a90450b61"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"alpha[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"Log", "[", "2", "]"}]}],
  SequenceForm["alpha[", 1, "]=", 
   Log[2]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9263944523166924`*^9, 3.9263945094407883`*^9, 
  3.926394812156694*^9, 3.926394882085167*^9, 3.926395731698593*^9, 
  3.926931892858164*^9, 3.927618543363256*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[56]:=",ExpressionUUID->"a79b42eb-32d5-4770-bc14-8a90d8cced00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"alpha[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"9", " ", 
     RowBox[{"Zeta", "[", "3", "]"}]}], "4"]}],
  SequenceForm["alpha[", 3, "]=", Rational[9, 4] Zeta[3]],
  Editable->False]], "Print",
 CellChangeTimes->{3.9263944523166924`*^9, 3.9263945094407883`*^9, 
  3.926394812156694*^9, 3.926394882085167*^9, 3.926395731698593*^9, 
  3.926931892858164*^9, 3.927618543364917*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[56]:=",ExpressionUUID->"f39310f3-6a6d-4b43-b259-588b5ea814c2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1285, 536},
WindowMargins->{{42, Automatic}, {Automatic, 45}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 pour Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2cc87502-9bf6-4812-aec1-2f717f6d1785"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 541, 9, 238, "Title",ExpressionUUID->"9fb1e006-ab0d-45a5-a45d-a184ab4a269b"],
Cell[1124, 33, 354, 9, 53, "Text",ExpressionUUID->"4337d9b6-11a5-4515-ab41-43075e7d484c"],
Cell[CellGroupData[{
Cell[1503, 46, 301, 5, 46, "Input",ExpressionUUID->"66fb404b-1406-4a05-a08a-7ddf5000ee69"],
Cell[1807, 53, 218, 3, 52, "Output",ExpressionUUID->"26ff0eb6-9d0b-440e-87c1-855f2fab3c0a"]
}, Open  ]],
Cell[2040, 59, 249, 7, 53, "Text",ExpressionUUID->"f0c8e345-180e-4130-99dc-104a7f1228ee"],
Cell[2292, 68, 3858, 114, 233, "Input",ExpressionUUID->"80bd4b1c-3c6c-449e-bb21-eeab60b217a8"],
Cell[CellGroupData[{
Cell[6175, 186, 458, 9, 81, "Subsection",ExpressionUUID->"e27d4919-8524-4d6a-8f74-eed7825e5af5"],
Cell[6636, 197, 729, 20, 46, "Input",ExpressionUUID->"5454ec99-31c9-4a87-a94a-295c18a40495"],
Cell[7368, 219, 280, 6, 46, "Input",ExpressionUUID->"f25263c4-08eb-4a7c-9168-c73a3db84772"],
Cell[7651, 227, 873, 25, 109, "Input",ExpressionUUID->"9721a3f0-a851-49d9-90b7-efca6cd75703"],
Cell[8527, 254, 740, 21, 78, "Input",ExpressionUUID->"58f73905-433a-4d01-88e6-2c92af1c1741"],
Cell[9270, 277, 300, 7, 46, "Input",ExpressionUUID->"8bc190c0-e5f5-447b-ae96-244276849461"]
}, Open  ]],
Cell[CellGroupData[{
Cell[9607, 289, 270, 4, 81, "Subsection",ExpressionUUID->"e2831ab3-cd7d-4e65-ade8-4d33a5c60272"],
Cell[9880, 295, 374, 6, 46, "Input",ExpressionUUID->"52f77667-ba71-4f1e-8d9e-ac3b3054577e"],
Cell[CellGroupData[{
Cell[10279, 305, 518, 12, 46, "Input",ExpressionUUID->"0ee62703-88d7-4254-b903-43cd9c260b12"],
Cell[10800, 319, 1479, 24, 71, "Output",ExpressionUUID->"28e657c9-ea53-4704-be58-02d5e5dde505"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12316, 348, 708, 17, 46, "Input",ExpressionUUID->"097f96ad-825a-4781-9394-f4f1234e23e8"],
Cell[13027, 367, 1503, 26, 86, "Output",ExpressionUUID->"4a4eb2a5-ef2b-4f18-a377-f5bbbdddb843"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14567, 398, 706, 17, 46, "Input",ExpressionUUID->"07587976-fa57-4b2c-be71-5ef0f3e37239"],
Cell[15276, 417, 1503, 26, 86, "Output",ExpressionUUID->"3317c5e6-5cd1-4597-ae41-ff881117dea5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16816, 448, 223, 4, 46, "Input",ExpressionUUID->"8754df6c-317c-4248-beb3-5004ac60ddb6"],
Cell[17042, 454, 355, 5, 52, "Output",ExpressionUUID->"e1125d1e-f72c-41ef-a7c8-5e7780a4805d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[17446, 465, 552, 8, 81, "Subsection",ExpressionUUID->"3a3416b5-527b-4b38-b849-501bf48dcce4"],
Cell[18001, 475, 224, 8, 53, "Text",ExpressionUUID->"ba2e2406-f129-4325-b007-fc03ef5986b5"],
Cell[18228, 485, 288, 5, 53, "Text",ExpressionUUID->"8681caf6-0dbe-46cb-9796-2a074675dd7f"],
Cell[CellGroupData[{
Cell[18541, 494, 727, 18, 46, "Input",ExpressionUUID->"df5ba776-2209-40aa-9543-2765dc9a5c4f"],
Cell[19271, 514, 1761, 33, 52, "Output",ExpressionUUID->"4d3975ef-3215-4ed2-aa50-4f06cbd6c3df"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21069, 552, 536, 15, 46, "Input",ExpressionUUID->"b931dad6-0e7c-429d-9189-9011c09a7ced"],
Cell[21608, 569, 1311, 26, 52, "Output",ExpressionUUID->"60084877-a883-4c61-8507-eb473ee96506"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22956, 600, 538, 16, 46, "Input",ExpressionUUID->"814631b8-45c6-4488-b41a-9581b63bda49"],
Cell[23497, 618, 1310, 26, 52, "Output",ExpressionUUID->"426a7f47-c184-4a67-a28d-bc4a4f252dfb"]
}, Open  ]],
Cell[24822, 647, 209, 3, 46, "Input",ExpressionUUID->"594b9921-d489-4edc-a6f4-e868ac61d4f1"],
Cell[25034, 652, 977, 24, 46, "Input",ExpressionUUID->"2c1e67ee-4ef0-45c0-a76a-a58a7cb7f7e4"],
Cell[26014, 678, 211, 3, 46, "Input",ExpressionUUID->"6e051a22-6f8b-47b4-aa32-d86ed38aac99"],
Cell[26228, 683, 574, 16, 46, "Input",ExpressionUUID->"65589389-6905-4fd9-8d18-581ca6468b80"],
Cell[26805, 701, 256, 4, 46, "Input",ExpressionUUID->"2728de2c-7939-4eac-adfd-32f43e2ac4db"],
Cell[27064, 707, 1578, 41, 109, "Input",ExpressionUUID->"f5600c52-c480-418e-a4e3-d4c3e2c30b73"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28679, 753, 194, 3, 81, "Subsection",ExpressionUUID->"1662635f-22aa-46ed-b0d8-0d7440e5d78a"],
Cell[28876, 758, 532, 12, 122, "Text",ExpressionUUID->"074ead24-1925-4a08-a440-7c7f74b2dd4f"],
Cell[29411, 772, 472, 7, 46, "Input",ExpressionUUID->"388821b5-d85e-4c08-9352-751a05070e28"],
Cell[29886, 781, 1059, 24, 46, "Input",ExpressionUUID->"7392d535-d646-41b0-904d-ef00f893d505"],
Cell[30948, 807, 9599, 203, 574, "Input",ExpressionUUID->"c4cd08c3-7939-4d0b-877b-f9692e1eb2bf"],
Cell[CellGroupData[{
Cell[40572, 1014, 428, 9, 46, "Input",ExpressionUUID->"ef29fb00-9378-413a-a48b-870396710cc9"],
Cell[CellGroupData[{
Cell[41025, 1027, 868, 23, 62, "Print",ExpressionUUID->"27e78dfe-6f5f-4ec4-a2ab-775fa6ca5adc"],
Cell[41896, 1052, 537, 11, 36, "Print",ExpressionUUID->"2dcef3d7-ae79-4d76-9d73-9bd5cf6875a1"],
Cell[42436, 1065, 535, 11, 36, "Print",ExpressionUUID->"4ec71cc5-8c9b-4aa6-a9c9-3b6203c38e7c"],
Cell[42974, 1078, 483, 10, 36, "Print",ExpressionUUID->"0738d7a4-61c3-4a4b-8708-c2fab22a1de2"],
Cell[43460, 1090, 958, 25, 62, "Print",ExpressionUUID->"959f217d-ee29-4228-a047-3df09427b0db"],
Cell[44421, 1117, 537, 11, 36, "Print",ExpressionUUID->"b3b05852-8da0-46a5-8494-fcbf2716e89b"],
Cell[44961, 1130, 535, 11, 36, "Print",ExpressionUUID->"d49fa360-5254-426b-b285-27061d4285e1"],
Cell[45499, 1143, 485, 10, 36, "Print",ExpressionUUID->"5f8d3c49-7d6d-47a3-a9ba-f5f2244e1c37"],
Cell[45987, 1155, 1736, 47, 62, "Print",ExpressionUUID->"4de0241a-4a2c-469b-b7d4-df90fef918da"],
Cell[47726, 1204, 537, 11, 36, "Print",ExpressionUUID->"5c466c53-c8c4-4f4a-b8c6-b5dacc302945"],
Cell[48266, 1217, 533, 11, 36, "Print",ExpressionUUID->"63bbaad3-dac2-4e71-8b6c-7870c01e046b"],
Cell[48802, 1230, 483, 10, 36, "Print",ExpressionUUID->"21027268-322a-41e9-ba18-471549fba779"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49346, 1247, 255, 4, 81, "Subsection",ExpressionUUID->"a0edeca5-bcf2-4c0b-a9b0-8562b268d401"],
Cell[49604, 1253, 3957, 103, 357, "Input",ExpressionUUID->"d0f28f77-ecf6-4ff5-8aef-aab8b8380185"],
Cell[CellGroupData[{
Cell[53586, 1360, 264, 4, 46, "Input",ExpressionUUID->"af98a333-e1a7-4121-a2fc-391a90450b61"],
Cell[CellGroupData[{
Cell[53875, 1368, 579, 13, 36, "Print",ExpressionUUID->"a79b42eb-32d5-4770-bc14-8a90d8cced00"],
Cell[54457, 1383, 641, 14, 53, "Print",ExpressionUUID->"f39310f3-6a6d-4b43-b259-588b5ea814c2"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Lawson-derivatives-mzvDM.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    375616,       7733]
NotebookOptionsPosition[    358961,       7509]
NotebookOutlinePosition[    359390,       7526]
CellTagsIndexPosition[    359347,       7523]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Algorithm  to compute derivatives of parameters in the Lawson minimal case\
\>", "Title",
 CellChangeTimes->{{3.89522562472371*^9, 3.895225633825789*^9}, 
   3.895299293683153*^9, {3.9188122883091516`*^9, 3.918812294842532*^9}, {
   3.919659847241222*^9, 3.919659862595067*^9}, {3.919759995366596*^9, 
   3.919760008325727*^9}, {3.919764205477219*^9, 3.919764208305304*^9}, {
   3.926139184023178*^9, 
   3.926139220894552*^9}},ExpressionUUID->"9fb1e006-ab0d-45a5-a45d-\
a184ab4a269b"],

Cell[CellGroupData[{

Cell["Load numerical/symbolic values (in appropriate format)", "Subsubsection",
 CellChangeTimes->{{3.9274558541974983`*^9, 
  3.9274558790296164`*^9}},ExpressionUUID->"40748753-1c38-41cc-9bb9-\
b21876712058"],

Cell["\<\
We can work with interval arithmetic, but it is rather slower because many \
coefficients which are provably zero are still represented by an interval, \
rather than being absent.
The flag real loads the real number values, rather than the interval values.  \
Real values are the most precise value consistent with the interval bounds \
generated by the eval_mzv and eval_omega notebooks\
\>", "Text",
 CellChangeTimes->{{3.9275195248927097`*^9, 
  3.9275196436416597`*^9}},ExpressionUUID->"b97a10a5-02d4-4fdb-9eec-\
a3bcd8901f31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"real", " ", "=", " ", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.927473232108665*^9, 3.927473233366022*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"e638bb11-0ca2-4a35-984c-ed35093b25b1"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"mzvToDM", " ", "=", " ", 
   RowBox[{"(", 
    RowBox[{"<<", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<mzvDMresults.txt\>\""}], ")"}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dmToNum", " ", "=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"$VersionNumber", " ", "<", " ", "13"}], " ", "||", " ", 
       "real"}], ",", "\[IndentingNewLine]", " ", 
      RowBox[{"(", 
       RowBox[{"<<", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
          "\"\<mzvDMNum_Real.txt\>\""}], ")"}]}], ")"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{"<<", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
          "\"\<mzvDMNum_IntArith.txt\>\""}], ")"}]}], ")"}]}], "]"}]}], ";"}],
   "  "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"dmToMZV", " ", "=", " ", 
    RowBox[{"(", 
     RowBox[{"<<", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
        "\"\<mzvDM_to_MZV.txt\>\""}], ")"}]}], ")"}]}], ";"}], 
  "  "}]}], "Input",
 CellChangeTimes->{{3.927454254762639*^9, 3.927454261655714*^9}, {
  3.927455094498781*^9, 3.927455098745756*^9}, {3.927455132477489*^9, 
  3.927455163192512*^9}, {3.92745522128829*^9, 3.92745522529287*^9}, {
  3.927455435753281*^9, 3.9274554485439253`*^9}, {3.927456821392872*^9, 
  3.927456853560094*^9}, {3.9274732241809607`*^9, 3.9274732282375393`*^9}, {
  3.927528327913835*^9, 3.927528332707741*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"0528c228-c758-4bef-8443-0acd28119311"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"mzvToNum", " ", "=", 
    RowBox[{"Dispatch", "@", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"$VersionNumber", " ", "<", " ", "13"}], " ", "||", " ", 
        "real"}], ",", "\[IndentingNewLine]", " ", 
       RowBox[{"(", 
        RowBox[{"<<", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
           "\"\<mzv_wt12_Real.txt\>\""}], ")"}]}], ")"}], ",", 
       "\[IndentingNewLine]", 
       RowBox[{"(", 
        RowBox[{"<<", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
           "\"\<mzv_wt12_IntArith.txt\>\""}], ")"}]}], ")"}]}], "]"}]}]}], 
   ";"}], "  "}]], "Input",
 CellChangeTimes->{{3.927459174412796*^9, 3.92745918369004*^9}, {
   3.927463407154583*^9, 3.927463407418968*^9}, {3.927468238374465*^9, 
   3.9274682385580587`*^9}, {3.92747069816483*^9, 3.9274707089577847`*^9}, {
   3.927473236996461*^9, 3.927473238562374*^9}, {3.927522258334364*^9, 
   3.92752226195903*^9}, 3.927528336152722*^9, {3.929335052409606*^9, 
   3.9293350538711452`*^9}},ExpressionUUID->"b551ef28-4fe1-4d0f-b3a5-\
5d33222ea3c2"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"omegaToNum", " ", "=", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"$VersionNumber", " ", "<", " ", "13"}], " ", "||", " ", 
       "real"}], ",", "\[IndentingNewLine]", " ", 
      RowBox[{"(", 
       RowBox[{"<<", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
          "\"\<omega_dp9_Real.txt\>\""}], ")"}]}], ")"}], ",", 
      "\[IndentingNewLine]", 
      RowBox[{"(", 
       RowBox[{"<<", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
          "\"\<omega_dp9_IntArith.txt\>\""}], ")"}]}], ")"}]}], "]"}]}], 
   ";"}], "  ", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.927470357871314*^9, 3.927470365468697*^9}, {
  3.92747324067915*^9, 3.92747324193429*^9}, {3.929335058073365*^9, 
  3.929335058895196*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"1c649171-2c49-4732-967a-e22dfb35f933"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Implementation of Hirose-Sato beta integral for Omega values to alt MZV \
conversion\
\>", "Subsubsection",
 CellChangeTimes->{{3.9274558541974983`*^9, 3.927455861245191*^9}, {
  3.9274558917651243`*^9, 
  3.9274559249805317`*^9}},ExpressionUUID->"cbde2a5f-adfc-4d51-bacb-\
773e34903cc5"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"rep", "[", 
     RowBox[{"a_", ",", "n_"}], "]"}], ":=", 
    RowBox[{"Sequence", "@@", 
     RowBox[{"Flatten", "[", 
      RowBox[{"Table", "[", 
       RowBox[{"a", ",", 
        RowBox[{"{", "n", "}"}]}], "]"}], "]"}]}]}], ";"}], 
  "\n"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Clear", "[", "OmegaToI", "]"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmegaToI", "[", 
     RowBox[{"y", ":", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", ":", 
         RowBox[{"2", "..."}]}], ",", "1"}], "}"}]}], "]"}], "/;", 
    RowBox[{"OddQ", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"{", "n", "}"}], "]"}], "]"}]}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rep", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Length", "[", 
             RowBox[{"{", "n", "}"}], "]"}], "-", "1"}], ")"}], "/", "2"}]}], 
        "]"}], ",", "0", ",", "1"}], "}"}], ",", "x"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmegaToI", "[", 
     RowBox[{"y", ":", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"n", ":", 
         RowBox[{"2", "..."}]}], ",", "3"}], "}"}]}], "]"}], "/;", 
    RowBox[{"EvenQ", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"{", "n", "}"}], "]"}], "]"}]}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"rep", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "1"}], "}"}], ",", 
         RowBox[{
          RowBox[{"Length", "[", 
           RowBox[{"{", "n", "}"}], "]"}], "/", "2"}]}], "]"}], ",", "0"}], 
      "}"}], ",", "x"}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmegaToI", "[", 
     RowBox[{"y", ":", 
      RowBox[{"{", 
       RowBox[{"INDS__", ",", "1", ",", 
        RowBox[{"n", ":", 
         RowBox[{"2", "..."}]}], ",", "1"}], "}"}]}], "]"}], "/;", 
    RowBox[{"EvenQ", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"{", "n", "}"}], "]"}], "]"}]}], ":=", 
   RowBox[{
    RowBox[{"OmegaToI", "[", "y", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OmegaToI", "[", 
          RowBox[{"{", "INDS", "}"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"rep", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "n", "}"}], "]"}], "/", "2"}]}], "]"}], ",", "1"}],
          "}"}]}], "]"}], ",", "x"}], "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmegaToI", "[", 
     RowBox[{"y", ":", 
      RowBox[{"{", 
       RowBox[{"INDS__", ",", "3", ",", 
        RowBox[{"n", ":", 
         RowBox[{"2", "..."}]}], ",", "3"}], "}"}]}], "]"}], "/;", 
    RowBox[{"EvenQ", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"{", "n", "}"}], "]"}], "]"}]}], ":=", 
   RowBox[{
    RowBox[{"OmegaToI", "[", "y", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OmegaToI", "[", 
          RowBox[{"{", "INDS", "}"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"rep", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"0", ",", "1"}], "}"}], ",", 
            RowBox[{
             RowBox[{"Length", "[", 
              RowBox[{"{", "n", "}"}], "]"}], "/", "2"}]}], "]"}], ",", "0"}],
          "}"}]}], "]"}], ",", "x"}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmegaToI", "[", 
     RowBox[{"y", ":", 
      RowBox[{"{", 
       RowBox[{"INDS__", ",", "1", ",", 
        RowBox[{"n", ":", 
         RowBox[{"2", "..."}]}], ",", "3"}], "}"}]}], "]"}], "/;", 
    RowBox[{"OddQ", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"{", "n", "}"}], "]"}], "]"}]}], ":=", 
   RowBox[{
    RowBox[{"OmegaToI", "[", "y", "]"}], "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Join", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OmegaToI", "[", 
          RowBox[{"{", "INDS", "}"}], "]"}], "[", 
         RowBox[{"[", "1", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"x", ",", 
          RowBox[{"rep", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "0"}], "}"}], ",", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Length", "[", 
                RowBox[{"{", "n", "}"}], "]"}], "-", "1"}], ")"}], "/", 
             "2"}]}], "]"}], ",", "1", ",", "0"}], "}"}]}], "]"}], ",", "x"}],
      "}"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmegaToI", "[", 
     RowBox[{"y", ":", 
      RowBox[{"{", 
       RowBox[{"INDS__", ",", "3", ",", 
        RowBox[{"n", ":", 
         RowBox[{"2", "..."}]}], ",", "1"}], "}"}]}], "]"}], "/;", 
    RowBox[{"OddQ", "[", 
     RowBox[{"Length", "[", 
      RowBox[{"{", "n", "}"}], "]"}], "]"}]}], ":=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Join", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"OmegaToI", "[", 
         RowBox[{"{", "INDS", "}"}], "]"}], "[", 
        RowBox[{"[", "1", "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"x", ",", 
         RowBox[{"rep", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"0", ",", "1"}], "}"}], ",", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"Length", "[", 
               RowBox[{"{", "n", "}"}], "]"}], "-", "1"}], ")"}], "/", 
            "2"}]}], "]"}], ",", "0", ",", "1"}], "}"}]}], "]"}], ",", "x"}], 
    "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"OmegaToI", "[", "___", "]"}], ":=", 
    RowBox[{"Abort", "[", "]"}]}], ";"}], " ", 
  RowBox[{"(*", " ", 
   RowBox[{
   "this", " ", "will", " ", "raise", " ", "an", " ", "error", " ", "halting",
     " ", "the", " ", "calculation", " ", "if", " ", "we", " ", "have", " ", 
    "an", " ", "Omega", " ", "we", " ", 
    RowBox[{"don", "'"}], "t", " ", 
    RowBox[{"expect", "!"}]}], " ", "*)"}]}]}], "Input",
 CellChangeTimes->{{3.927450847416582*^9, 3.927450890631982*^9}, {
  3.927457245774437*^9, 3.927457245871704*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"02c6a596-fabb-4f0c-abfe-fa2b8177af7b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"convertIItoLi", "[", 
     RowBox[{"arg", ":", 
      RowBox[{"{", 
       RowBox[{"0", ",", "l___", ",", "1"}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", "l", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], "=!=", "0"}], "&&", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "l", "}"}], "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], "=!=", "1"}]}]}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "pos", "}"}], ",", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"pos", "=", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"arg", ",", 
           RowBox[{"Except", "[", "0", "]"}], ",", 
           RowBox[{"{", "1", "}"}], ",", 
           RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "[", "pos", "]"}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"Lix", "[", 
         RowBox[{
          RowBox[{"Differences", "[", "pos", "]"}], ",", 
          RowBox[{"Ratios", "[", 
           RowBox[{"arg", "[", 
            RowBox[{"[", "pos", "]"}], "]"}], "]"}]}], "]"}]}]}], ")"}]}], 
    "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmegaToZ", "[", "a_", "]"}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"Count", "[", 
       RowBox[{"a", ",", "2"}], "]"}]}], "*", "I", " ", "Pi", "*", 
     RowBox[{"convertIItoLi", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Flatten", "[", " ", 
         RowBox[{"OmegaToI", "[", "a", "]"}], "]"}], "/", "x"}], "/.", 
       RowBox[{"x", "\[Rule]", 
        RowBox[{"-", "1"}]}]}], "]"}]}], "/.", 
    RowBox[{
     RowBox[{"Lix", "[", 
      RowBox[{"inds_", ",", "args_"}], "]"}], "\[RuleDelayed]", 
     RowBox[{"z", "[", 
      RowBox[{"inds", "*", "args"}], "]"}]}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.927450904082676*^9, 3.9274510426797237`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"391ae434-8f13-434c-ab3b-d4605a586dd4"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Start of routines (allows configuration of Omega types and max order)\
\>", "Subsubsection",
 CellChangeTimes->{{3.9274558541974983`*^9, 3.927455861245191*^9}, {
  3.927455929636952*^9, 
  3.927455950085085*^9}},ExpressionUUID->"87fd9b4f-1236-49ff-be22-\
24fe7d780943"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "OmegaType", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmegaType", "[", 
    RowBox[{"OmegaNum", ",", " ", "a_"}], "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"Omega", "[", "a", "]"}], "/.", "omegaToNum"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmegaType", "[", 
    RowBox[{"MZV", ",", " ", "a_"}], "]"}], " ", ":=", " ", 
   RowBox[{"OmegaToZ", "[", "a", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmegaType", "[", 
    RowBox[{"MZVDM", ",", " ", "a_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"OmegaToZ", "[", "a", "]"}], "/.", "mzvToDM"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmegaType", "[", 
    RowBox[{"MZVNum", ",", " ", "a_"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"OmegaToZ", "[", "a", "]"}], "/.", "mzvToNum"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"OmegaType", "[", 
    RowBox[{"_", ",", " ", "a_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Omega", "[", "a", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.927449905097608*^9, 3.92744999815764*^9}, {
  3.9274500891505833`*^9, 3.927450094390153*^9}, {3.927450164279211*^9, 
  3.92745016440707*^9}, {3.927450327447648*^9, 3.927450352118548*^9}, {
  3.927456746418051*^9, 3.927456746591061*^9}, {3.927456863071526*^9, 
  3.927456870559535*^9}, {3.927459209922779*^9, 3.927459211058333*^9}, {
  3.92747040273166*^9, 3.927470426432658*^9}, {3.9274712457935762`*^9, 
  3.927471271910652*^9}, {3.927471757467485*^9, 3.927471758431109*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"e356da17-89cb-44fa-929f-27ea22432642"],

Cell["\<\
If type = Omega (or anything not below) -> keep formal Omega values,
type = OmegaNum -> evaluate numerically via Omega\[CloseCurlyQuote]s (up to \
weight 9 => maxn = 8)
  type = MZV -> convert to MZV\[CloseCurlyQuote]s (via Hirose-Sato iterated \
beta integral, any weight)
  type = MZVDM -> express MZV\[CloseCurlyQuote]s using the MZV DataMine basis \
(up to weight 11 => maxn = 11),
  type = MZVNum -> evaluate numerically via MZV\[CloseCurlyQuote]s (up to \
weight 15, extra data to weight 21 available, but too large to distribute)\
\>", "Text",
 CellChangeTimes->{{3.9263931872373457`*^9, 3.926393217744562*^9}, {
  3.927449084978606*^9, 3.927449091514593*^9}, {3.927449338355891*^9, 
  3.9274493892110653`*^9}, {3.927449425059394*^9, 3.927449474875143*^9}, {
  3.927449532523918*^9, 3.92744955145107*^9}, {3.927457266343377*^9, 
  3.9274573507192717`*^9}},ExpressionUUID->"4350593c-1745-4cb4-82e9-\
52f8a500feba"],

Cell[BoxData[
 RowBox[{
  RowBox[{"type", " ", "=", " ", "MZVNum"}], ";"}]], "Input",
 CellChangeTimes->{{3.927449016791176*^9, 3.9274490224588337`*^9}, {
  3.927449081714889*^9, 3.927449082602599*^9}, {3.927449456435748*^9, 
  3.927449462392124*^9}, {3.92747037408388*^9, 3.927470375087484*^9}, {
  3.927471864730727*^9, 3.927471865322955*^9}, {3.927473263431601*^9, 
  3.92747326438794*^9}, {3.9275222772602*^9, 3.9275222779738493`*^9}},
 CellLabel->
  "In[142]:=",ExpressionUUID->"4e26d59f-2cdd-4b74-b01c-ee0645b07f67"],

Cell["\<\
Computes derivatives of order up to maxn. Requires Omega-values of depth up \
to maxn+1.  Or MZV\[CloseCurlyQuote]s up to weight maxn\
\>", "Text",
 CellChangeTimes->{{3.926396529981559*^9, 3.92639656323283*^9}, {
  3.927457585542965*^9, 
  3.927457589687977*^9}},ExpressionUUID->"4337d9b6-11a5-4515-ab41-\
43075e7d484c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxn", "=", "21"}]], "Input",
 CellChangeTimes->{{3.9263948493892384`*^9, 3.926394854468013*^9}, {
  3.926394897135283*^9, 3.926394897577805*^9}, {3.92745139641079*^9, 
  3.9274513973114557`*^9}, {3.927470378579217*^9, 3.927470380255041*^9}, {
  3.927471869985013*^9, 3.927471871061551*^9}, {3.927473265976644*^9, 
  3.9274732673494577`*^9}, {3.927522281256443*^9, 3.927522284120288*^9}},
 CellLabel->
  "In[143]:=",ExpressionUUID->"66fb404b-1406-4a05-a08a-7ddf5000ee69"],

Cell[BoxData["21"], "Output",
 CellChangeTimes->{
  3.926394855324109*^9, 3.926394907480072*^9, 3.926931047043251*^9, 
   3.92744958394221*^9, 3.927451079797207*^9, {3.9274514000762157`*^9, 
   3.9274514263636913`*^9}, 3.927470380616276*^9, 3.92747081775249*^9, {
   3.927471872012724*^9, 3.927471873831456*^9}, {3.9274732613656187`*^9, 
   3.9274732677013283`*^9}, 3.927522368608535*^9, 3.927525254018949*^9, 
   3.9275284482894*^9, 3.927539888322383*^9, 3.927542792362365*^9},
 CellLabel->
  "Out[143]=",ExpressionUUID->"81765bb2-efe0-4c54-8ba0-d9dba0083ca8"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Definition of norms and operators on pure functions of lambda (no variables \
t,u)\
\>", "Subsection",
 CellChangeTimes->{{3.88950285563971*^9, 3.8895028583587723`*^9}, {
   3.889502905276497*^9, 3.889502907884227*^9}, {3.889502950320807*^9, 
   3.889502952135034*^9}, {3.8899556634700527`*^9, 3.889955670275647*^9}, 
   3.891490818298233*^9, {3.89677772306071*^9, 
   3.89677772721566*^9}},ExpressionUUID->"e27d4919-8524-4d6a-8f74-\
eed7825e5af5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"geq", "[", 
   RowBox[{"f_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{"lambda", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "n", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.889952200383295*^9, 3.889952221203444*^9}, {
  3.8899523164237633`*^9, 3.889952317174197*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"5454ec99-31c9-4a87-a94a-295c18a40495"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pos", "[", "f_", "]"}], ":=", 
  RowBox[{"geq", "[", 
   RowBox[{"f", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952228950038*^9, 3.889952234815414*^9}},
 CellLabel->"In[63]:=",ExpressionUUID->"f25263c4-08eb-4a7c-9168-c73a3db84772"],

Cell[BoxData[
 RowBox[{
  RowBox[{"star", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{
        RowBox[{"(", "lambda", ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "k"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8923809673242283`*^9, 3.892380971583371*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"9721a3f0-a851-49d9-90b7-efca6cd75703"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leq", "[", 
   RowBox[{"f_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{"lambda", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", "n"}], "}"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952358978264*^9, 3.8899524051795397`*^9}},
 CellLabel->"In[65]:=",ExpressionUUID->"58f73905-433a-4d01-88e6-2c92af1c1741"],

Cell[BoxData[
 RowBox[{
  RowBox[{"neg", "[", "f_", "]"}], ":=", 
  RowBox[{"leq", "[", 
   RowBox[{"f", ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952409508031*^9, 3.889952414317294*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"8bc190c0-e5f5-447b-ae96-244276849461"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"const", "[", "f_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"Collect", "[", 
     RowBox[{"f", ",", " ", "lambda"}], "]"}], "/.", 
    RowBox[{
     RowBox[{"lambda", "^", "n_"}], ":>", "0"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9275410273893023`*^9, 3.92754105515868*^9}, 
   3.92754109050702*^9, {3.92754113309439*^9, 3.9275411344980297`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"4013783e-1d6d-49d6-8748-a97b9aa07677"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Central value of parameters", "Subsection",
 CellChangeTimes->{{3.895225773748392*^9, 3.895225775302422*^9}, {
  3.918813630449641*^9, 3.918813643355207*^9}, {3.918813783901449*^9, 
  3.918813786603456*^9}},ExpressionUUID->"e2831ab3-cd7d-4e65-ade8-\
4d33a5c60272"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"x", ",", "K"}], "]"}]], "Input",
 CellChangeTimes->{{3.9196602805218763`*^9, 3.919660287699058*^9}, {
  3.919764222739222*^9, 3.919764225248324*^9}, {3.9197664067316504`*^9, 
  3.919766406992505*^9}, {3.926139300736253*^9, 3.926139301466591*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"52f77667-ba71-4f1e-8d9e-ac3b3054577e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"I", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "lambda"}], "-", "lambda"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.895225822877926*^9, 3.895225833055159*^9}, {
  3.895235925741419*^9, 3.895235945890951*^9}, {3.9196601602688227`*^9, 
  3.91966016455549*^9}, {3.919764234904521*^9, 3.919764237735138*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"0ee62703-88d7-4254-b903-43cd9c260b12"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "lambda"], "-", "lambda"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8952258342737617`*^9, 3.895229966770471*^9, 3.895235019176412*^9, 
   3.89528164749872*^9, 3.895298041381817*^9, 3.895298235873231*^9, 
   3.8952990055416393`*^9, 3.90428737797698*^9, 3.9042874263989687`*^9, 
   3.904371442572645*^9, {3.904371657006509*^9, 3.904371682991727*^9}, 
   3.918794065477955*^9, 3.9187941266701727`*^9, 3.918818717090701*^9, {
   3.91881880400089*^9, 3.918818819885386*^9}, 3.918819189467544*^9, 
   3.918819401799876*^9, 3.918819887695694*^9, 3.918819921586959*^9, 
   3.91882083658924*^9, 3.918821122754684*^9, {3.918821213187641*^9, 
   3.918821241448518*^9}, 3.918821740357832*^9, 3.918822399155776*^9, 
   3.918876944458963*^9, 3.918876990678349*^9, 3.918971086381836*^9, 
   3.918971643231889*^9, 3.918978584808982*^9, 3.918987265556028*^9, 
   3.919152863831306*^9, 3.919333641014536*^9, 3.919333682388917*^9, 
   3.919660498832911*^9, 3.9196625723886843`*^9, 3.919675600214616*^9, 
   3.919764238889039*^9, 3.9197663628498287`*^9, 3.919766410091756*^9, 
   3.920278305423908*^9, 3.920624330763839*^9, 3.9240606547298307`*^9, 
   3.926143150463901*^9, 3.926143346694659*^9, 3.926393111503318*^9, 
   3.9263949075428677`*^9, 3.926931047114805*^9, 3.927449584190565*^9, 
   3.927451084322699*^9, 3.927451426686018*^9, 3.92747038912586*^9, 
   3.927470823287015*^9, 3.927471881633016*^9, 3.927473289159968*^9, 
   3.9275223691392393`*^9, 3.927525254461609*^9, 3.927528448771893*^9, 
   3.927541411913348*^9},
 CellLabel->"Out[73]=",ExpressionUUID->"fa34781f-bde9-46fa-b966-280fbb6e99cc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"Pi", "/", "4"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "lambda"}], "+", "lambda"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.895225834734261*^9, 3.895225849582798*^9}, {
  3.895235927191061*^9, 3.8952359473394537`*^9}, {3.9188137342216043`*^9, 
  3.918813738772777*^9}, {3.9196602010148497`*^9, 3.919660205949079*^9}, {
  3.919764240747139*^9, 3.919764242660048*^9}, {3.926140620940076*^9, 
  3.926140623484413*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"097f96ad-825a-4781-9394-f4f1234e23e8"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    FractionBox["1", "lambda"], "+", "lambda"}], 
   RowBox[{"2", " ", 
    SqrtBox["2"]}]]}]], "Output",
 CellChangeTimes->{
  3.8952258501198874`*^9, 3.895229966805825*^9, 3.89523501919038*^9, 
   3.89528164750876*^9, 3.895298041389428*^9, 3.89529823589706*^9, 
   3.8952990055629883`*^9, 3.904287378000812*^9, 3.904287426418529*^9, 
   3.904371442598033*^9, {3.9043716570151253`*^9, 3.904371683000684*^9}, 
   3.91879406552185*^9, 3.918794126690095*^9, 3.9188187171106052`*^9, {
   3.9188188040312157`*^9, 3.918818819906396*^9}, 3.918819189496613*^9, 
   3.918819401839628*^9, 3.918819887733356*^9, 3.918819921624669*^9, 
   3.9188208366446657`*^9, 3.918821122786126*^9, {3.918821213208461*^9, 
   3.918821241471425*^9}, 3.918821740387402*^9, 3.918822399189954*^9, 
   3.918876944510336*^9, 3.918876990731133*^9, 3.918971086405299*^9, 
   3.9189716432531843`*^9, 3.918978584843651*^9, 3.918987265578741*^9, 
   3.919152863871334*^9, 3.919333641051097*^9, 3.919333682413636*^9, 
   3.919660498883855*^9, 3.9196625724336367`*^9, 3.9196756003045387`*^9, 
   3.919764243001266*^9, 3.919766362876978*^9, 3.919766410116531*^9, 
   3.920278305446333*^9, 3.9206243307912292`*^9, 3.9240606547576113`*^9, 
   3.926140625081111*^9, 3.926143150503722*^9, 3.9261433467201643`*^9, 
   3.926393111523597*^9, 3.9263949075540867`*^9, 3.926931047126678*^9, 
   3.92744958452925*^9, 3.927451084563307*^9, 3.927451426979805*^9, 
   3.92747038937608*^9, 3.927470823389346*^9, 3.927471881765649*^9, 
   3.927473289268331*^9, 3.927522369186263*^9, 3.927525254556333*^9, 
   3.927528448864707*^9, 3.927541411999649*^9},
 CellLabel->"Out[74]=",ExpressionUUID->"009b6ff5-f7ec-437e-89f0-ab5f508bbf47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{"3", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}], " ", 
   RowBox[{"Cos", "[", 
    RowBox[{"Pi", "/", "4"}], "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "lambda"}], "+", "lambda"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.895225850583962*^9, 3.895225855907579*^9}, {
  3.895235928330703*^9, 3.895235949005175*^9}, {3.918813741862969*^9, 
  3.918813750831345*^9}, {3.919660208139592*^9, 3.919660210333902*^9}, {
  3.919764244876738*^9, 3.919764247104883*^9}, {3.9261406275749474`*^9, 
  3.9261406293485622`*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"07587976-fa57-4b2c-be71-5ef0f3e37239"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{
    FractionBox["1", "lambda"], "+", "lambda"}], 
   RowBox[{"2", " ", 
    SqrtBox["2"]}]]}]], "Output",
 CellChangeTimes->{
  3.895225856260433*^9, 3.895229966822233*^9, 3.895235019215988*^9, 
   3.895281647528791*^9, 3.895298041397168*^9, 3.8952982359048567`*^9, 
   3.8952990055726233`*^9, 3.904287378011497*^9, 3.904287426429381*^9, 
   3.904371442610632*^9, {3.9043716570362263`*^9, 3.90437168302489*^9}, 
   3.918794065555265*^9, 3.918794126721795*^9, 3.918818717143346*^9, {
   3.918818804052063*^9, 3.9188188199387703`*^9}, 3.918819189517138*^9, 
   3.918819401862218*^9, 3.9188198877540493`*^9, 3.9188199216473713`*^9, 
   3.9188208366670837`*^9, 3.9188211228067627`*^9, {3.918821213239661*^9, 
   3.918821241502655*^9}, 3.918821740408334*^9, 3.918822399212101*^9, 
   3.918876944529538*^9, 3.918876990751754*^9, 3.9189710864357862`*^9, 
   3.9189716432872877`*^9, 3.918978584865849*^9, 3.918987265614642*^9, 
   3.919152863896903*^9, 3.919333641075679*^9, 3.919333682449617*^9, 
   3.91966049890897*^9, 3.91966257246065*^9, 3.9196756003437243`*^9, 
   3.919764247412471*^9, 3.919766362913389*^9, 3.91976641016203*^9, 
   3.9202783054546432`*^9, 3.920624330802593*^9, 3.924060654771225*^9, 
   3.926140629706221*^9, 3.926143150530335*^9, 3.9261433467547398`*^9, 
   3.926393111532151*^9, 3.926394907573783*^9, 3.926931047148881*^9, 
   3.927449584794038*^9, 3.92745108479652*^9, 3.927451427286354*^9, 
   3.9274703895849943`*^9, 3.927470823731748*^9, 3.9274718821604147`*^9, 
   3.9274732895510798`*^9, 3.9275223693045187`*^9, 3.927525254913855*^9, 
   3.927528449130466*^9, 3.927541412119315*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"e52716e8-7a2e-4e69-a66f-965222e45d16"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"K", "[", "0", "]"}], "=", "1"}]], "Input",
 CellChangeTimes->{{3.9197680281917887`*^9, 3.91976803031907*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"8754df6c-317c-4248-beb3-5004ac60ddb6"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{3.919768030813192*^9, 3.920278305487754*^9, 
  3.920624330837627*^9, 3.924060654812213*^9, 3.926143150569131*^9, 
  3.92614334678183*^9, 3.926393111552232*^9, 3.926394907582069*^9, 
  3.926931047159699*^9, 3.927449585103791*^9, 3.9274510849922943`*^9, 
  3.927451427681603*^9, 3.9274703897471943`*^9, 3.9274708240307302`*^9, 
  3.927471882382435*^9, 3.92747328961096*^9, 3.9275223694534407`*^9, 
  3.927525255245778*^9, 3.927528449248022*^9, 3.927541412275565*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"22b86f53-145f-4fb1-8569-fa7328604b57"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expansion of p  to order n in t", "Subsection",
 CellChangeTimes->{{3.8952256682642384`*^9, 3.895225679465455*^9}, {
   3.8952268783859797`*^9, 3.895226878887185*^9}, {3.918812607670739*^9, 
   3.918812618938488*^9}, {3.918812841913527*^9, 3.918812864468219*^9}, {
   3.918813061402597*^9, 3.918813065102463*^9}, {3.918813980152629*^9, 
   3.9188139821845417`*^9}, {3.918822628078874*^9, 3.9188226323678493`*^9}, 
   3.926139319398264*^9, {3.926392742403077*^9, 
   3.926392756681429*^9}},ExpressionUUID->"3a3416b5-527b-4b38-b849-\
501bf48dcce4"],

Cell[TextData[{
 "(Section ",
 StyleBox["5.2",
  FontColor->RGBColor[0, 1, 0]],
 ")"
}], "Text",
 CellChangeTimes->{{3.926392850656551*^9, 
  3.9263928536402807`*^9}},ExpressionUUID->"ba2e2406-f129-4325-b007-\
fc03ef5986b5"],

Cell["p(t,x) = sum p[n] t^n", "Text",
 CellChangeTimes->{{3.9188139282961407`*^9, 3.918813940872848*^9}, {
   3.918813987394669*^9, 3.918813992266349*^9}, 3.926139316144273*^9, {
   3.926392748670676*^9, 
   3.926392758968094*^9}},ExpressionUUID->"8681caf6-0dbe-46cb-9796-\
2a074675dd7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "1", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"2", "I"}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "I"}], ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.895220395070074*^9, 3.895220421889513*^9}, {
  3.89522620481883*^9, 3.895226205228239*^9}, {3.895226266073785*^9, 
  3.895226266464438*^9}, {3.9188126595223846`*^9, 3.918812702157693*^9}, {
  3.9196755895991373`*^9, 3.9196755939845543`*^9}},
 CellLabel->"In[77]:=",ExpressionUUID->"df5ba776-2209-40aa-9543-2765dc9a5c4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8952204222924137`*^9, 3.895222089283965*^9, 3.895226213083953*^9, {
   3.895226267243876*^9, 3.8952262813533487`*^9}, 3.8952299663666677`*^9, 
   3.89523501884763*^9, 3.895281647280287*^9, 3.895298041179582*^9, 
   3.8952982356466303`*^9, 3.895299005336025*^9, 3.904287377737618*^9, 
   3.904287426189602*^9, 3.904371442133338*^9, {3.90437165667861*^9, 
   3.904371682753303*^9}, 3.9187940649144917`*^9, 3.918794126369734*^9, 
   3.9188127025636463`*^9, 3.918818716880163*^9, {3.9188188037834787`*^9, 
   3.918818819659833*^9}, 3.91881918926781*^9, 3.918819401539307*^9, 
   3.91881988744967*^9, 3.9188199213309593`*^9, 3.918820831979435*^9, 
   3.918821122528634*^9, {3.91882121297145*^9, 3.918821241238496*^9}, 
   3.9188217401455173`*^9, 3.918822398916511*^9, 3.918971086159374*^9, 
   3.91897164299543*^9, 3.918978584555078*^9, 3.91898726531229*^9, 
   3.919152863565493*^9, 3.919333640764045*^9, 3.919333682137693*^9, 
   3.919660503916318*^9, 3.919662572505239*^9, {3.919675594462419*^9, 
   3.919675600427343*^9}, 3.919766362975902*^9, 3.91976641023193*^9, 
   3.920278305510541*^9, 3.9206243308624*^9, 3.924060654843*^9, 
   3.926143150595913*^9, 3.9261433468183737`*^9, 3.92639296751266*^9, 
   3.92639311156223*^9, 3.926394907603512*^9, 3.926931047181777*^9, 
   3.927449585349566*^9, 3.927451085248489*^9, 3.927451427979156*^9, 
   3.92747038997808*^9, 3.927470824891727*^9, 3.927471882737935*^9, 
   3.927473289745995*^9, 3.927522369527012*^9, 3.92752525534728*^9, 
   3.927528449322734*^9, 3.9275414123795347`*^9},
 CellLabel->"Out[77]=",ExpressionUUID->"3bae9d24-652e-43e8-8bc6-a93f94cf9a95"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "2", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "I"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"2", "I"}], ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9188127032525787`*^9, 3.918812715031186*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"b931dad6-0e7c-429d-9189-9011c09a7ced"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.918812715427951*^9, 3.918818716910877*^9, {3.918818803814541*^9, 
   3.9188188196810427`*^9}, 3.91881918928981*^9, 3.918819401561966*^9, 
   3.9188198874702272`*^9, 3.918819921352125*^9, 3.9188208320005713`*^9, 
   3.918821122550351*^9, {3.918821213002041*^9, 3.91882124126832*^9}, 
   3.918821740167776*^9, 3.918822398937119*^9, 3.918971086180913*^9, 
   3.918971643017191*^9, 3.91897858457627*^9, 3.918987265347477*^9, 
   3.919152863589674*^9, 3.919333640789776*^9, 3.919333682175026*^9, 
   3.919660503987503*^9, 3.919662572532548*^9, 3.919675600462269*^9, 
   3.919766363002407*^9, 3.919766410257585*^9, 3.920278305521098*^9, 
   3.920624330873168*^9, 3.9240606548603783`*^9, 3.926143150636012*^9, 
   3.9261433468441143`*^9, 3.926392969348466*^9, 3.9263931115813923`*^9, 
   3.92639490761199*^9, 3.926931047194528*^9, 3.927449585544505*^9, 
   3.9274510855465937`*^9, 3.927451428284186*^9, 3.927470390218217*^9, 
   3.927470824991901*^9, 3.9274718830834427`*^9, 3.927473289870637*^9, 
   3.927522369660637*^9, 3.927525255661086*^9, 3.927528449530652*^9, 
   3.927541412628145*^9},
 CellLabel->"Out[78]=",ExpressionUUID->"6b06d0ed-740a-45f5-9579-3300690f8ac0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "3", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"2", " ", "I"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "I"}], ",", "0", ",", "0"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.918812716614333*^9, 3.918812731378724*^9}},
 CellLabel->"In[79]:=",ExpressionUUID->"814631b8-45c6-4488-b41a-9581b63bda49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9188127318513937`*^9, 3.918818716932611*^9, {3.918818803835574*^9, 
   3.918818819717256*^9}, 3.9188191893177*^9, 3.918819401601617*^9, 
   3.918819887513691*^9, 3.918819921390605*^9, 3.918820832044553*^9, 
   3.918821122581715*^9, {3.9188212130227833`*^9, 3.918821241289538*^9}, 
   3.918821740197554*^9, 3.9188223989723*^9, 3.918971086214857*^9, 
   3.918971643049667*^9, 3.918978584612414*^9, 3.9189872653702383`*^9, 
   3.919152863630783*^9, 3.9193336408253736`*^9, 3.919333682199882*^9, 
   3.919660504011634*^9, 3.919662572577561*^9, 3.91967560054471*^9, 
   3.9197663630388002`*^9, 3.919766410302093*^9, 3.920278305542241*^9, 
   3.920624330894665*^9, 3.924060654892222*^9, 3.926143150663035*^9, 
   3.926143346881233*^9, 3.926392970778591*^9, 3.926393111592099*^9, 
   3.926394907632627*^9, 3.926931047216605*^9, 3.9274495857955437`*^9, 
   3.927451085782789*^9, 3.927451428537483*^9, 3.927470390435829*^9, 
   3.927470825194768*^9, 3.927471883546678*^9, 3.927473290071312*^9, 
   3.927522369894198*^9, 3.9275252557676992`*^9, 3.927528449784326*^9, 
   3.927541412906693*^9},
 CellLabel->"Out[79]=",ExpressionUUID->"88e11a84-82a5-4755-b8eb-def2629a6ea8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "prodM", "]"}]], "Input",
 CellChangeTimes->{{3.9188129601876993`*^9, 3.918812964013282*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"594b9921-d489-4edc-a6f4-e868ac61d4f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prodM", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"prodM", "[", "l", "]"}], " ", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "l", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
     RowBox[{
      RowBox[{"prodM", "[", 
       RowBox[{"Most", "[", "l", "]"}], "]"}], ".", 
      RowBox[{"M", "[", 
       RowBox[{"Last", "[", "l", "]"}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.895220333638134*^9, 3.8952203364695253`*^9}, {
  3.8952204024825687`*^9, 3.8952204261436367`*^9}, {3.895226206640902*^9, 
  3.895226207094211*^9}, {3.895226283006043*^9, 3.895226283111946*^9}, {
  3.918812858926413*^9, 3.9188128859049263`*^9}, {3.927528301104485*^9, 
  3.927528306087316*^9}},
 CellLabel->"In[81]:=",ExpressionUUID->"2c1e67ee-4ef0-45c0-a76a-a58a7cb7f7e4"],

Cell[BoxData[
 RowBox[{"Clear", "[", "prodx", "]"}]], "Input",
 CellChangeTimes->{{3.9188129764035892`*^9, 3.9188129794591208`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"6e051a22-6f8b-47b4-aa32-d86ed38aac99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prodx", "[", "l_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"l", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.926393011577956*^9, 3.926393052223095*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"65589389-6905-4fd9-8d18-581ca6468b80"],

Cell["\<\
Recursion to find the good indices by iteratively extending the valid paths \
(or adding the new ones in the cases where they arise).  This is much quicker \
than taking the 3^(n+1) length set, and doing the matrix multiplication\
\>", "Text",
 CellChangeTimes->{{3.927542890691486*^9, 
  3.92754299313673*^9}},ExpressionUUID->"c4ec105b-4971-4980-9de4-\
3fa7a166cdfd"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"Clear", "[", "goodInds", "]"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"goodInds", "[", "0", "]"}], " ", ":=", " ", 
   RowBox[{"{", "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"goodInds", "[", "n_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{"goodInds", "[", "n", "]"}], " ", "=", " ", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "}"}], ",", " ", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{"Join", "[", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"EvenQ", "[", "n", "]"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"rep", "[", 
               RowBox[{"2", ",", " ", 
                RowBox[{"n", "-", "1"}]}], "]"}], ",", " ", "1"}], "}"}], 
            "}"}], ",", " ", 
           RowBox[{"{", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"rep", "[", 
               RowBox[{"2", ",", 
                RowBox[{"n", "-", "1"}]}], "]"}], ",", " ", "3"}], "}"}], 
            "}"}]}], "]"}], ",", "\[IndentingNewLine]", 
         RowBox[{"Join", "@@", 
          RowBox[{"Table", "[", "\[IndentingNewLine]", 
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"EvenQ", "[", "i", "]"}], ",", " ", 
              "\[IndentingNewLine]", 
              RowBox[{"Join", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Sequence", "@@", "#"}], ",", " ", "3", ",", " ", 
                    
                    RowBox[{"rep", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "2"}], ")"}]}], "]"}], ",", " ", "3"}], 
                   "}"}], "&"}], "/@", " ", 
                 RowBox[{"goodInds", "[", 
                  RowBox[{"n", "-", "i"}], "]"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Sequence", "@@", "#"}], ",", " ", "1", ",", " ", 
                    
                    RowBox[{"rep", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "2"}], ")"}]}], "]"}], ",", " ", "1"}], 
                   "}"}], "&"}], "/@", " ", 
                 RowBox[{"goodInds", "[", 
                  RowBox[{"n", "-", "i"}], "]"}]}]}], "\[IndentingNewLine]", 
               "]"}], ",", "\[IndentingNewLine]", 
              RowBox[{"Join", "[", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Sequence", "@@", "#"}], ",", " ", "3", ",", " ", 
                    
                    RowBox[{"rep", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "2"}], ")"}]}], "]"}], ",", " ", "1"}], 
                   "}"}], "&"}], "/@", " ", 
                 RowBox[{"goodInds", "[", 
                  RowBox[{"n", "-", "i"}], "]"}]}], ",", 
                "\[IndentingNewLine]", 
                RowBox[{
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{
                    RowBox[{"Sequence", "@@", "#"}], ",", " ", "1", ",", " ", 
                    
                    RowBox[{"rep", "[", 
                    RowBox[{"2", ",", 
                    RowBox[{"(", 
                    RowBox[{"i", "-", "2"}], ")"}]}], "]"}], ",", " ", "3"}], 
                   "}"}], "&"}], "/@", " ", 
                 RowBox[{"goodInds", "[", 
                  RowBox[{"n", "-", "i"}], "]"}]}]}], "\[IndentingNewLine]", 
               "]"}]}], "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", 
            ",", " ", 
            RowBox[{"{", 
             RowBox[{"i", ",", " ", "2", ",", " ", "n"}], "}"}]}], "]"}]}]}], 
        "\[IndentingNewLine]", "]"}], "\[IndentingNewLine]", ")"}]}], 
     "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9275419939417353`*^9, 3.927542010510499*^9}, {
  3.927542115776785*^9, 3.9275421859598293`*^9}, {3.927542216315957*^9, 
  3.927542466551187*^9}, {3.927542521983782*^9, 3.927542531399795*^9}, {
  3.927542654770647*^9, 3.927542654900919*^9}},
 CellLabel->
  "In[123]:=",ExpressionUUID->"5a6b0f67-a6f7-41ed-beb5-627f155e7f36"],

Cell[BoxData[
 RowBox[{"Clear", "[", "p", "]"}]], "Input",
 CellChangeTimes->{{3.9188193685644407`*^9, 3.918819378149748*^9}, {
  3.926140224767563*^9, 3.9261402249812307`*^9}},
 CellLabel->
  "In[139]:=",ExpressionUUID->"2a9986d0-d550-4e4e-8fc7-9e4267f1bb1c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pold", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"l", "=", 
       RowBox[{"Tuples", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
         RowBox[{"n", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"prodx", "[", 
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"prodM", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "1"}], "]"}], "]"}], 
         RowBox[{"Omega", "[", " ", 
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}]}], "]"}], "/.", 
   RowBox[{"Omega", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"OmegaType", "[", 
       RowBox[{"type", ",", " ", "#"}], "]"}], "&"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.918813029030678*^9, 3.91881326524963*^9}, {
   3.918813957675221*^9, 3.918813957892179*^9}, {3.9188139985983553`*^9, 
   3.918814032916297*^9}, {3.926143524567013*^9, 3.92614352474513*^9}, {
   3.9261437189247103`*^9, 3.926143764661908*^9}, {3.927449891536388*^9, 
   3.9274499010507727`*^9}, {3.92744995668639*^9, 3.927449957449665*^9}, {
   3.927451103006115*^9, 3.9274511145448027`*^9}, {3.9275415623975067`*^9, 
   3.92754156340829*^9}, {3.9275416710613337`*^9, 3.9275416756634808`*^9}, 
   3.927542606028981*^9, 3.927542702764702*^9, {3.927542736887946*^9, 
   3.9275427384101677`*^9}},
 CellLabel->
  "In[140]:=",ExpressionUUID->"f5600c52-c480-418e-a4e3-d4c3e2c30b73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", "n_", "]"}], ":=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"l", "=", 
       RowBox[{"goodInds", "[", 
        RowBox[{"n", "+", "1"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"prodx", "[", 
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], 
         RowBox[{
          RowBox[{"prodM", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
          RowBox[{"[", 
           RowBox[{"3", ",", "1"}], "]"}], "]"}], 
         RowBox[{"Omega", "[", " ", 
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}]}], "]"}], "/.", 
   RowBox[{"Omega", "\[Rule]", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"OmegaType", "[", 
       RowBox[{"type", ",", " ", "#"}], "]"}], "&"}], ")"}]}]}]}]], "Input",
 CellChangeTimes->{{3.918813029030678*^9, 3.91881326524963*^9}, {
   3.918813957675221*^9, 3.918813957892179*^9}, {3.9188139985983553`*^9, 
   3.918814032916297*^9}, {3.926143524567013*^9, 3.92614352474513*^9}, {
   3.9261437189247103`*^9, 3.926143764661908*^9}, {3.927449891536388*^9, 
   3.9274499010507727`*^9}, {3.92744995668639*^9, 3.927449957449665*^9}, {
   3.927451103006115*^9, 3.9274511145448027`*^9}, {3.9275415623975067`*^9, 
   3.92754156340829*^9}, {3.9275416710613337`*^9, 3.9275416756634808`*^9}, 
   3.927542606028981*^9, {3.9275426868903723`*^9, 3.927542701278119*^9}, 
   3.9275427395510483`*^9},
 CellLabel->
  "In[141]:=",ExpressionUUID->"e394a431-f5aa-4c5c-b6e5-921dba7c2f24"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm to compute derivatives of parameters", "Subsection",
 CellChangeTimes->{{3.918813799443115*^9, 
  3.918813812530857*^9}},ExpressionUUID->"1662635f-22aa-46ed-b0d8-\
0d7440e5d78a"],

Cell[TextData[{
 "(Section ",
 StyleBox["7.1",
  FontColor->RGBColor[0, 1, 0]],
 ")\nNotation : x_i(t)= sum x[i,n]t^n   so  x_i^(n)(0)= x[i,n]/n!\n\
computeDerivatives[n] assumes that x[i,k] etc ... have been computed for k<n, \
and computes x[i,n]"
}], "Text",
 CellChangeTimes->{{3.918813818588462*^9, 3.91881385298553*^9}, {
  3.918814084634472*^9, 3.918814164216188*^9}, {3.9196603057767887`*^9, 
  3.919660338258115*^9}, {3.926393145627556*^9, 
  3.926393159530225*^9}},ExpressionUUID->"074ead24-1925-4a08-a440-\
7c7f74b2dd4f"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"expandx", ",", "computeDerivatives"}], "]"}]], "Input",
 CellChangeTimes->{{3.918820726083107*^9, 3.91882073020842*^9}, {
   3.918987226795732*^9, 3.918987229910849*^9}, {3.9196613602111807`*^9, 
   3.9196613634133673`*^9}, {3.919661445278701*^9, 3.9196614513663063`*^9}, {
   3.919764276706151*^9, 3.919764277694784*^9}, 3.926140257406952*^9},
 CellLabel->
  "In[144]:=",ExpressionUUID->"388821b5-d85e-4c08-9352-751a05070e28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandx", "[", 
   RowBox[{"i_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"i", ",", "k"}], "]"}], 
       RowBox[{"t", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.918874900855301*^9, 3.918875078039288*^9}, {
  3.9188752790815907`*^9, 3.918875314684394*^9}, {3.918882414793374*^9, 
  3.918882415345173*^9}, {3.918971781643845*^9, 3.918971781772588*^9}, {
  3.919660349556679*^9, 3.919660370020755*^9}, {3.919660423894969*^9, 
  3.919660470100617*^9}, {3.919661110355991*^9, 3.919661134249145*^9}, {
  3.919661243231967*^9, 3.919661279775243*^9}, {3.919661312814128*^9, 
  3.919661314873536*^9}, {3.919661349698387*^9, 3.919661389342593*^9}, {
  3.919764289740178*^9, 3.9197642979050713`*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"7392d535-d646-41b0-904d-ef00f893d505"],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeDerivatives", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "plow", ",", "plown", ",", "x3npos", ",", "Klown", ",", "x3n0", ",", 
      "Qn", ",", "Rn", ",", "i", ",", "j", ",", "k", ",", "l"}], "}"}], ",", 
    RowBox[{
     RowBox[{"plow", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "^", "k"}], " ", 
           RowBox[{"p", "[", "k", "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "[", "i_", "]"}], "->", 
            RowBox[{"expandx", "[", 
             RowBox[{"i", ",", 
              RowBox[{"n", "-", "k"}]}], "]"}]}], "}"}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"plown", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"plow", ",", "t", ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x3npos", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}]}], 
       RowBox[{"pos", "[", 
        RowBox[{"plown", "-", 
         RowBox[{"star", "[", "plown", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x3n0", "=", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{"x3npos", " ", "+", 
          RowBox[{"plown", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}]}]}], ")"}]}], "/.", 
       RowBox[{"{", 
        RowBox[{"lambda", "\[Rule]", " ", "I"}], "}"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "n"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"x3n0", "+", "x3npos"}], "//", "Expand"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", " ", "lambda"}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<x[3,\>\"", ",", "n", ",", "\"\<]= \>\"", ",", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "n"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "n"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}], "^", "n"}], " ", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "n"}], "]"}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Klown", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "0"}], "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"2", ",", "n"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "0"}], "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"3", ",", "n"}], "]"}]}]}], ")"}]}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"i", ",", "j"}], "]"}], 
             RowBox[{"x", "[", 
              RowBox[{"i", ",", 
               RowBox[{"n", "-", "j"}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", " ", "lambda"}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Qn", "=", 
      RowBox[{
       RowBox[{"PolynomialQuotient", "[", 
        RowBox[{
         RowBox[{"lambda", " ", "Klown"}], ",", 
         RowBox[{
          RowBox[{"lambda", "^", "2"}], "-", "1"}], ",", "lambda"}], "]"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", " ", "lambda"}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Rn", "=", 
      RowBox[{
       RowBox[{"PolynomialRemainder", "[", 
        RowBox[{
         RowBox[{"lambda", " ", "Klown"}], ",", 
         RowBox[{
          RowBox[{"lambda", "^", "2"}], "-", "1"}], ",", "lambda"}], "]"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", " ", "lambda"}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "n"}], "]"}], "=", " ", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", " ", "I"}], " ", "Qn"}], " ", "//", "Expand"}], "//", 
       RowBox[{
        RowBox[{"Collect", "[", 
         RowBox[{"#", ",", " ", "lambda"}], "]"}], "&"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<x[1,\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"K", "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"Rn", ",", "lambda", ",", "1"}], "]"}], "//", "Expand"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<K[\>\"", ",", "n", ",", "\"\<]=\>\"", ",", 
       RowBox[{"K", "[", "n", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<verification: \>\"", ",", 
       RowBox[{"Coefficient", "[", 
        RowBox[{"Rn", ",", "lambda", ",", "0"}], "]"}]}], "]"}]}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.918874815126493*^9, 3.918874822035634*^9}, {
   3.918874852968123*^9, 3.918874885801858*^9}, {3.9188751001904907`*^9, 
   3.9188751182721777`*^9}, {3.918875183095632*^9, 3.918875210613874*^9}, {
   3.918875330795774*^9, 3.918875342859002*^9}, 3.918875378143165*^9, {
   3.9188755163337307`*^9, 3.918875810353013*^9}, {3.918875875117012*^9, 
   3.918875922973756*^9}, {3.918876002087315*^9, 3.91887610626757*^9}, {
   3.918876136861599*^9, 3.9188764483078823`*^9}, {3.918876600337076*^9, 
   3.918876697141405*^9}, {3.918876729615752*^9, 3.918876757326972*^9}, {
   3.918882655139282*^9, 3.918882736733728*^9}, {3.918885480022813*^9, 
   3.918885503780064*^9}, {3.918885537255528*^9, 3.918885541934042*^9}, {
   3.918885797269373*^9, 3.9188858706386547`*^9}, {3.918886651332919*^9, 
   3.918886651451776*^9}, {3.918886768795554*^9, 3.918886777262847*^9}, {
   3.918886875740327*^9, 3.9188868761178617`*^9}, {3.91888709859825*^9, 
   3.918887131341061*^9}, {3.9189817723297358`*^9, 3.9189817969503*^9}, {
   3.918981961015203*^9, 3.9189820214972477`*^9}, {3.9189823845151987`*^9, 
   3.91898243898057*^9}, {3.918982528455567*^9, 3.918982546490115*^9}, {
   3.918983038596689*^9, 3.918983040730749*^9}, {3.9189830861986313`*^9, 
   3.918983105993161*^9}, {3.918983493470191*^9, 3.9189834936575537`*^9}, {
   3.9189839193294373`*^9, 3.918983924761956*^9}, {3.918984032217252*^9, 
   3.918984052250917*^9}, {3.918985152948215*^9, 3.91898519892521*^9}, {
   3.918985269149465*^9, 3.918985300775263*^9}, {3.918985665918021*^9, 
   3.9189857001790133`*^9}, {3.9189860010575647`*^9, 3.918986099241415*^9}, {
   3.918987196613861*^9, 3.91898719882113*^9}, {3.919077616395293*^9, 
   3.9190776212590714`*^9}, {3.919079153757207*^9, 3.919079263607139*^9}, {
   3.919333533216037*^9, 3.9193335569429493`*^9}, {3.9193337922065153`*^9, 
   3.919333792515942*^9}, {3.919334006023222*^9, 3.919334008414877*^9}, {
   3.919334038496566*^9, 3.919334107028936*^9}, {3.919334178890827*^9, 
   3.919334317748868*^9}, {3.9193344161821613`*^9, 3.919334465943954*^9}, {
   3.9193345052638493`*^9, 3.919334537263372*^9}, {3.919334590650406*^9, 
   3.919334595030595*^9}, {3.9193348034881563`*^9, 3.919334848843443*^9}, {
   3.919334905429796*^9, 3.919334934351603*^9}, {3.919660563054378*^9, 
   3.9196606081149597`*^9}, {3.919660639396247*^9, 3.919660776534005*^9}, {
   3.919660810750217*^9, 3.9196608282854548`*^9}, {3.919660879133628*^9, 
   3.919660904815629*^9}, {3.919661541954831*^9, 3.919661810850185*^9}, {
   3.91966185030122*^9, 3.919661899978503*^9}, {3.919661947034463*^9, 
   3.919661991655088*^9}, {3.9196622569497128`*^9, 3.9196623314802713`*^9}, {
   3.9196623698947277`*^9, 3.919662475504828*^9}, {3.919662560889146*^9, 
   3.919662561020768*^9}, {3.91966292913638*^9, 3.919662944262216*^9}, {
   3.919764313848598*^9, 3.919764329278819*^9}, {3.919765722057373*^9, 
   3.919765735934339*^9}, {3.919765769559247*^9, 3.919765879329925*^9}, {
   3.919766006687832*^9, 3.919766099647827*^9}, {3.919766132968872*^9, 
   3.919766358378611*^9}, {3.919766556138775*^9, 3.91976655719345*^9}, {
   3.920278440716135*^9, 3.920278588264676*^9}, {3.920278627604698*^9, 
   3.920278813705055*^9}, {3.920278889502792*^9, 3.920278891692802*^9}, {
   3.920278949686228*^9, 3.9202791205965977`*^9}, {3.9202794173722973`*^9, 
   3.920279418797955*^9}, {3.920279485840106*^9, 3.920279513440949*^9}, {
   3.9202796159905243`*^9, 3.9202796208024282`*^9}, {3.920284225634172*^9, 
   3.920284233764924*^9}, {3.920303133142399*^9, 3.9203031403291197`*^9}, {
   3.926140271088657*^9, 3.926140449309472*^9}, {3.926140479867996*^9, 
   3.926140501537588*^9}, {3.9261405776243763`*^9, 3.9261405882806177`*^9}, {
   3.926140679727912*^9, 3.926140702126459*^9}, {3.9261407941717377`*^9, 
   3.926140871513631*^9}, {3.9261416752520742`*^9, 3.926141710722374*^9}, {
   3.926141891652546*^9, 3.926141941768395*^9}, {3.9261419732841873`*^9, 
   3.926142017223484*^9}, {3.926142851563669*^9, 3.92614304479991*^9}, {
   3.926143084713129*^9, 3.926143139338805*^9}, {3.926143180453383*^9, 
   3.926143207080213*^9}, {3.9261432379321203`*^9, 3.926143249715613*^9}, {
   3.926143283675482*^9, 3.92614331390696*^9}, {3.926143394104192*^9, 
   3.926143412570393*^9}, {3.926143455848508*^9, 3.926143491365823*^9}, {
   3.926393306750053*^9, 3.926393311481711*^9}, {3.9263933627389603`*^9, 
   3.926393408066815*^9}, {3.926393493081616*^9, 3.9263935734804487`*^9}, {
   3.926394673043146*^9, 3.9263947108814774`*^9}, {3.926394787125771*^9, 
   3.926394789178203*^9}, {3.927451325118843*^9, 3.92745133526604*^9}, {
   3.927451707456829*^9, 3.927451708670205*^9}, {3.9274518935110693`*^9, 
   3.927451893712139*^9}},
 CellLabel->
  "In[146]:=",ExpressionUUID->"c4cd08c3-7939-4d0b-877b-f9692e1eb2bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"computeDerivatives", "[", "n", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "maxn"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.926393586071307*^9, 3.926393612864324*^9}, {
  3.926393806724352*^9, 3.92639380775917*^9}, {3.926394861757025*^9, 
  3.926394862976955*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"ef29fb00-9378-413a-a48b-870396710cc9"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "0.490129071734273595856950861817616690645730349549527360521123123532\
645549257102947071506767031643576271923137768408512035471824335806578964518672\
715172674174530311948194893867974021674095425692951836844229382851241829441128\
950648706614622207383127641769342682431180219374679265993205077003201859303617\
549468067844938524473640251`303.56979112769386"}], "-", 
    RowBox[{
    "0.49012907173427359585695086181761669064573034954952736052112312353264554\
925710294707150676703164357627192313776840851203547182433580657896451867271517\
267417453031194819489386797402167409542569295183684422938285124182944112895064\
870661462220738312764176934268243118021937467926599320507700320185930361754946\
8067844938524473640251`303.56979112769386", " ", 
     SuperscriptBox["lambda", "2"]}]}]}],
  SequenceForm[
  "x[3,", 1, 
   "]= ", -0.\
490129071734273595856950861817616690645730349549527360521123123532645549257102\
947071506767031643576271923137768408512035471824335806578964518672715172674174\
530311948194893867974021674095425692951836844229382851241829441128950648706614\
622207383127641769342682431180219374679265993205077003201859303617549468067844\
938524473640251`303.56979112769386 - 
   0.4901290717342735958569508618176166906457303495495273605211231235326455492\
571029470715067670316435762719231377684085120354718243358065789645186727151726\
741745303119481948938679740216740954256929518368442293828512418294411289506487\
066146222073831276417693426824311802193746792659932050770032018593036175494680\
67844938524473640251`303.56979112769386 $CellContext`lambda^2],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428024312963`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"42eb8928-b265-47b3-8b6a-6d5be1ff70c7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 1, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802452132*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"56ebcdce-5985-418f-879f-1de7f3093e31"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["K[", 1, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428024782133`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"7cd74458-6b41-49ff-9469-fe8f25d02f37"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   "0``303.7289656666487"}],
  SequenceForm["verification: ", 0``303.7289656666487],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.92754280250453*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"8969b900-4af6-4394-b5ba-d68e7f14d49f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0``300.09988421003567", " ", "\[ImaginaryI]"}], "+", 
    RowBox[{
    "0.33973158418307492704333376017812993035523456587935378437203009350606378\
461455739788674971265559569562761156517306669317215038394885676848218446585830\
113255842979489510610136749483771908340135467174691715995413629656700154387016\
954449582077830134699016248076748538086948176393703018775281841486622916907516\
7431032232911269183758`300.05698886656626", " ", "lambda"}], "+", 
    RowBox[{
    "0.33973158418307492704333376017812993035523456587935378437203009350606378\
461455739788674971265559569562761156517306669317215038394885676848218446585830\
113255842979489510610136749483771908340135467174691715995413629656700154387016\
954449582077830134699016248076748538086948176393703018775281841486622916907516\
7430991914863731333399`300.53411012128595", " ", 
     SuperscriptBox["lambda", "3"]}]}]}],
  SequenceForm[
  "x[3,", 2, "]= ", Complex[0, 0``300.09988421003567] + 
   0.3397315841830749270433337601781299303552345658793537843720300935060637846\
145573978867497126555956956276115651730666931721503839488567684821844658583011\
325584297948951061013674948377190834013546717469171599541362965670015438701695\
444958207783013469901624807674853808694817639370301877528184148662291690751674\
31032232911269183758`300.05698886656626 $CellContext`lambda + 
   0.3397315841830749270433337601781299303552345658793537843720300935060637846\
145573978867497126555956956276115651730666931721503839488567684821844658583011\
325584297948951061013674948377190834013546717469171599541362965670015438701695\
444958207783013469901624807674853808694817639370301877528184148662291690751674\
30991914863731333399`300.53411012128595 $CellContext`lambda^3],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802525465*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"e7ae2c4b-5d6f-4232-901c-3ca3c8c2a0b9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 2, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428025395803`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"74ac0304-c7e1-4510-be63-0ea779f83c59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   "0``300.375071333065"}],
  SequenceForm["K[", 2, "]=", 0``300.375071333065],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802549253*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"c5d52c2b-ddac-46f6-858c-505d3436c896"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``299.9493692122037", " ", "\[ImaginaryI]"}]}],
  SequenceForm["verification: ", 
   Complex[0, 0``299.9493692122037]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802558219*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"53d8ad82-eedc-4660-9625-6c7a9841574a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "1.912460822091562913748836939195612704940568223616047913504258007741\
024228436554553150714373907393868103741995404509412338850106841697615913362242\
483412696185791655181811681051438257300071490168355932341495128640617302244145\
282418963139984895218881345707063806419951396148807246385228231470037247704171\
56567838`297.1692582687653"}], "+", 
    RowBox[{"0``299.9580287533266", " ", "\[ImaginaryI]", " ", "lambda"}], 
    "-", 
    RowBox[{
    "2.81794973010443424598730799484556387898368392507748920422367875177297297\
286869671126499555236102485932125431098933281213377983467658251534568560504085\
818835451120682381171532992520348713866423412507629136032909172085478058963692\
696901663293039953806302072351818083602307877976916042430224851794303121090917\
818`297.8502216349317", " ", 
     SuperscriptBox["lambda", "2"]}], "-", 
    RowBox[{
    "0.90548890801287133223847105564995117404311570146144129071942074403194874\
443214215811428117845363099121751231558482339979492972783488489943232336255744\
549216871955164200003427848694618706717406576914394986520045110355253644435450\
800587664803518065671731365971176088462692997252277519607077848069532703934349\
98`297.9592313811246", " ", 
     SuperscriptBox["lambda", "4"]}]}]}],
  SequenceForm[
  "x[3,", 3, 
   "]= ", -1.\
912460822091562913748836939195612704940568223616047913504258007741024228436554\
553150714373907393868103741995404509412338850106841697615913362242483412696185\
791655181811681051438257300071490168355932341495128640617302244145282418963139\
98489521888134570706380641995139614880724638522823147003724770417156567838`\
297.1692582687653 + Complex[0, 0``299.9580287533266] $CellContext`lambda - 
   2.8179497301044342459873079948455638789836839250774892042236787517729729728\
686967112649955523610248593212543109893328121337798346765825153456856050408581\
883545112068238117153299252034871386642341250762913603290917208547805896369269\
690166329303995380630207235181808360230787797691604243022485179430312109091781\
8`297.8502216349317 $CellContext`lambda^2 - 
   0.9054889080128713322384710556499511740431157014614412907194207440319487444\
321421581142811784536309912175123155848233997949297278348848994323233625574454\
921687195516420000342784869461870671740657691439498652004511035525364443545080\
058766480351806567173136597117608846269299725227751960707784806953270393434998\
`297.9592313811246 $CellContext`lambda^4],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802567415*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"ee9c4f4b-2ae2-422c-b70a-56ccd38267ca"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 3, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802576743*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"d75a5548-f449-42b4-a9bd-ce44ab326860"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"0``299.5064837598306", " ", "\[ImaginaryI]"}]}],
  SequenceForm["K[", 3, "]=", 
   Complex[0, 0``299.5064837598306]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428025829153`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"44e228fc-2298-49f5-9d4c-3b6b891615dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   "0``296.73715072379986"}],
  SequenceForm["verification: ", 0``296.73715072379986],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802589213*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"9a3030b6-c52e-486e-8118-ae32e085b1eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0``295.91813222817694", " ", "\[ImaginaryI]"}], "-", 
    RowBox[{
    "1.47290758529346889136887095635801605540373080370804242209300955689354158\
753310522952113523621563559750417681540184565126113666297914623962067894926961\
014264726489608436726035594002656509969699753984568343074285684709464867306740\
457375232065315221670994033440813963152700084484800290888990926819785582552364\
773`296.5362994989955", " ", "lambda"}], "+", 
    RowBox[{"0``299.12090113272404", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "2"]}], "-", 
    RowBox[{
    "2.11647897392551095355109799204574796045472306098854684951287417153782619\
222023082285944011408473126256161945231671437264495475467885749455824324542241\
452349642435941332185466941526962042114520226029279888144300413767070221430217\
773282859158623260216151045719864805198313106629734601899911147864185483786569\
503`297.16385456075113", " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
    "0.64357138863204206218222703568773190505099225728050442741986461464428460\
468712559333830487786909566505744263691486872138381809169971125493756429615280\
438084915946332895459431347524305532144820472044711545070014729057605354123477\
315907627093308038545157012279050842045613022144934311010920221044399901234204\
729`297.34573990778074", " ", 
     SuperscriptBox["lambda", "5"]}]}]}],
  SequenceForm[
  "x[3,", 4, "]= ", Complex[0, 0``295.91813222817694] - 
   1.4729075852934688913688709563580160554037308037080424220930095568935415875\
331052295211352362156355975041768154018456512611366629791462396206789492696101\
426472648960843672603559400265650996969975398456834307428568470946486730674045\
737523206531522167099403344081396315270008448480029088899092681978558255236477\
3`296.5362994989955 $CellContext`lambda + 
   Complex[0, 0``299.12090113272404] $CellContext`lambda^2 - 
   2.1164789739255109535510979920457479604547230609885468495128741715378261922\
202308228594401140847312625616194523167143726449547546788574945582432454224145\
234964243594133218546694152696204211452022602927988814430041376707022143021777\
328285915862326021615104571986480519831310662973460189991114786418548378656950\
3`297.16385456075113 $CellContext`lambda^3 - 
   0.6435713886320420621822270356877319050509922572805044274198646146442846046\
871255933383048778690956650574426369148687213838180916997112549375642961528043\
808491594633289545943134752430553214482047204471154507001472905760535412347731\
590762709330803854515701227905084204561302214493431101092022104439990123420472\
9`297.34573990778074 $CellContext`lambda^5],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802595873*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"0d80d845-9bd5-40bd-b328-976a55f256b6"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "29.1620823654192197706016885381546036363017555556149110440786110625\
723360735410851687641219246845582519323457649597618287420823442190311093005044\
711011368739141310421987812056647972052133641451586561494759254624968279331957\
758655129342622993181934348035087182642113572401725605317602310529059668494114\
5213227919`297.2751832908356"}], " ", "\[ImaginaryI]", " ", "lambda"}], "-", 
    RowBox[{
    "14.5810411827096098853008442690773018181508777778074555220393055312861680\
367705425843820609623422791259661728824798809143710411721095155546502522355505\
684369570655210993906028323986026066820725793280747379627312484139665978879327\
564671311496590967174017543591321056786200862802658801155264529834247057260661\
396`297.55695451013366", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
    "2.91620823654192197706016885381546036363017555556149110440786110625723360\
735410851687641219246845582519323457649597618287420823442190311093005044711011\
368739141310421987812056647972052133641451586561494759254624968279331957758655\
129342622993181934348035087182642113572401725605317602310529059668494114521322\
791`297.6825714836503", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "5"]}]}]}],
  SequenceForm[
  "x[1,", 4, "]=", 
   Complex[0, \
-29.16208236541921977060168853815460363630175555561491104407861106257233607354\
108516876412192468455825193234576495976182874208234421903110930050447110113687\
391413104219878120566479720521336414515865614947592546249682793319577586551293\
426229931819343480350871826421135724017256053176023105290596684941145213227919\
`297.2751832908356] $CellContext`lambda + 
   Complex[0, \
-14.58104118270960988530084426907730181815087777780745552203930553128616803677\
054258438206096234227912596617288247988091437104117210951555465025223555056843\
695706552109939060283239860260668207257932807473796273124841396659788793275646\
71311496590967174017543591321056786200862802658801155264529834247057260661396`\
297.55695451013366] $CellContext`lambda^3 + 
   Complex[0, \
-2.916208236541921977060168853815460363630175555561491104407861106257233607354\
108516876412192468455825193234576495976182874208234421903110930050447110113687\
391413104219878120566479720521336414515865614947592546249682793319577586551293\
42622993181934348035087182642113572401725605317602310529059668494114521322791`\
297.6825714836503] $CellContext`lambda^5],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802605455*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"4706a22f-c5e6-4d00-92ed-81de05b0f8ac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "4", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   "34.99449883850306372472202624578552436356210666673789325289433327508680328\
824930220251694630962146990231881491795171419449049881306283733116060536532136\
424869695725063853744679775664625603697419038737937111055499619351983493103861\
552111475918183212176421046191705362868820707263811227726348716021929374255873\
503`297.16246466985837"}],
  SequenceForm[
  "K[", 4, "]=", 
   34.994498838503063724722026245785524363562106666737893252894333275086803288\
249302202516946309621469902318814917951714194490498813062837331160605365321364\
248696957250638537446797756646256036974190387379371110554996193519834931038615\
521114759181832121764210461917053628688207072638112277263487160219293742558735\
03`297.16246466985837],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802613014*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"f638456b-4c9f-4601-b81a-0ee24d59e3af"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``295.76761723034497", " ", "\[ImaginaryI]"}]}],
  SequenceForm["verification: ", 
   Complex[0, 0``295.76761723034497]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802619273*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"aa780f51-a665-4104-b4c2-5082a8377ca8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
    "-", "19.76785256719169409564065839257740092668062608102335368343776679851\
014245503610393613030707270198783403167798564570689655928222112764161733687511\
145550957676704340363763866822171976584120690327757957042649736214762620130401\
125498876029956712677742954046035234331803275029284092468121450633352668041899\
524087334`296.35812560696206"}], "+", 
    RowBox[{"0``295.7749429930957", " ", "\[ImaginaryI]", " ", "lambda"}], 
    "-", 
    RowBox[{
    "33.1195613308123810686278819455493802287627829561427673425890675026629914\
327769761019352850394463034037532300320337616260305179620318745975098311777971\
626015538800588674183690910451822673747999182962784417485333412958370376005263\
589332088571129759060930686826503314557213656750673383217243677036449341556426\
8833`297.0166392360475", " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{"0``298.684867025338", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
    "15.6843332366669985901971852244596594031787076365324918549863911770925542\
628498728298380367157316818464832735606487443653606545182897449123926896330324\
443949727739244246760256916746137225915131273862734637503262393190522512211115\
046220923089790926715912734067165840048938187505104888385426645148774555877830\
0095`297.32033132532484", " ", 
     SuperscriptBox["lambda", "4"]}], "-", 
    RowBox[{
    "2.33262447304631161720996167148768010109655076141307819583509047293970528\
510900066403305874898736627676172151426068963588941877738551193221973356669079\
137018593726919489632482234919729642361648666956544849915504564941651763184013\
444918301899289419503866507640957058192274591636783173132463033791294042738118\
595`297.2908169049042", " ", 
     SuperscriptBox["lambda", "6"]}]}]}],
  SequenceForm[
  "x[3,", 5, 
   "]= ", -19.\
767852567191694095640658392577400926680626081023353683437766798510142455036103\
936130307072701987834031677985645706896559282221127641617336875111455509576767\
043403637638668221719765841206903277579570426497362147626201304011254988760299\
56712677742954046035234331803275029284092468121450633352668041899524087334`\
296.35812560696206 + Complex[0, 0``295.7749429930957] $CellContext`lambda - 
   33.119561330812381068627881945549380228762782956142767342589067502662991432\
776976101935285039446303403753230032033761626030517962031874597509831177797162\
601553880058867418369091045182267374799918296278441748533341295837037600526358\
933208857112975906093068682650331455721365675067338321724367703644934155642688\
33`297.0166392360475 $CellContext`lambda^2 + 
   Complex[0, 0``298.684867025338] $CellContext`lambda^3 - 
   15.684333236666998590197185224459659403178707636532491854986391177092554262\
849872829838036715731681846483273560648744365360654518289744912392689633032444\
394972773924424676025691674613722591513127386273463750326239319052251221111504\
622092308979092671591273406716584004893818750510488838542664514877455587783000\
95`297.32033132532484 $CellContext`lambda^4 - 
   2.3326244730463116172099616714876801010965507614130781958350904729397052851\
090006640330587489873662767617215142606896358894187773855119322197335666907913\
701859372691948963248223491972964236164866695654484991550456494165176318401344\
491830189928941950386650764095705819227459163678317313246303379129404273811859\
5`297.2908169049042 $CellContext`lambda^6],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802625876*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"58a2bac1-137a-45dd-9709-82033299882c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 5, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802633052*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"7433230c-8eff-414f-be9a-e933e88a5476"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "5", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"0``295.3240087108654", " ", "\[ImaginaryI]"}]}],
  SequenceForm["K[", 5, "]=", 
   Complex[0, 0``295.3240087108654]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802639928*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"822a92af-789f-495e-84ba-7f8ab7cf83d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   "0``294.9116511157837"}],
  SequenceForm["verification: ", 0``294.9116511157837],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428026469307`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"f7311eab-dc46-4520-85ce-b9a82fcdfdf9"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"0``294.0859154745568", " ", "\[ImaginaryI]"}], "+", 
    RowBox[{
    "5.80775655025879693974948476656454539360812974614407384865568944306682937\
314211795789974457218350553545158808347894812740867421699704053485472399951789\
175019997269116666082751236479133967067437424970109349100780461104319705528699\
532257192572435445049542109623789144472096173454167302506711803037573412123943\
808`295.2844672766772", " ", "lambda"}], "+", 
    RowBox[{"0``294.9383983966311", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
    "10.0963738292565551376638078055608641249952479938175852095761132750678591\
834057392142629374197923919089570060753759221197363128462140534660667271096415\
029569443113773815007406466770873419108130826878900200842433894903018021268212\
376103891172802464840731685897523394291497715611723900945532104100915667203820\
2529`295.91542799683145", " ", 
     SuperscriptBox["lambda", "3"]}], "+", 
    RowBox[{"0``298.1053188880611", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
    "5.18405367202462349596844484994987815394463296480655673160089183058045160\
240280191099242142369887676209123114419947074247263976097007735620751876152189\
862577509252669989076378865591214778709709009283070644686516462421803681525950\
122704081625595675435287456742305926887520353269798072746398729031374117161870\
747`296.2191466842673", " ", 
     SuperscriptBox["lambda", "5"]}], "+", 
    RowBox[{
    "0.89543639302686529805412181095355942255751471713304537068046799857942179\
213918065462922857608999038858581315230249675014500113175306442499551565139828\
741903075384048505085065434361614554695838165464177985362957974495943174372525\
893922362470006472077512707390861128444639370606726365797789491059790857247612\
024`296.2878161898344", " ", 
     SuperscriptBox["lambda", "7"]}]}]}],
  SequenceForm[
  "x[3,", 6, "]= ", Complex[0, 0``294.0859154745568] + 
   5.8077565502587969397494847665645453936081297461440738486556894430668293731\
421179578997445721835055354515880834789481274086742169970405348547239995178917\
501999726911666608275123647913396706743742497010934910078046110431970552869953\
225719257243544504954210962378914447209617345416730250671180303757341212394380\
8`295.2844672766772 $CellContext`lambda + 
   Complex[0, 0``294.9383983966311] $CellContext`lambda^2 + 
   10.096373829256555137663807805560864124995247993817585209576113275067859183\
405739214262937419792391908957006075375922119736312846214053466066727109641502\
956944311377381500740646677087341910813082687890020084243389490301802126821237\
610389117280246484073168589752339429149771561172390094553210410091566720382025\
29`295.91542799683145 $CellContext`lambda^3 + 
   Complex[0, 0``298.1053188880611] $CellContext`lambda^4 + 
   5.1840536720246234959684448499498781539446329648065567316008918305804516024\
028019109924214236988767620912311441994707424726397609700773562075187615218986\
257750925266998907637886559121477870970900928307064468651646242180368152595012\
270408162559567543528745674230592688752035326979807274639872903137411716187074\
7`296.2191466842673 $CellContext`lambda^5 + 
   0.8954363930268652980541218109535594225575147171330453706804679985794217921\
391806546292285760899903885858131523024967501450011317530644249955156513982874\
190307538404850508506543436161455469583816546417798536295797449594317437252589\
392236247000647207751270739086112844463937060672636579778949105979085724761202\
4`296.2878161898344 $CellContext`lambda^7],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802750931*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"ad1b8017-2d61-4fd7-adc7-c57161a94cc4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{
     "-", "230.\
004650086853734535586896179482102800230780644412639023049202461526424586419380\
943867413679957343289392526284342185256113600473267488126131540171002793432205\
148079240118505385805204430170156462511723527591931399795842722136668296194094\
71190190985669809759905271822508466741286809660730580113275319830162425903`\
296.26446436191964"}], " ", "\[ImaginaryI]", " ", "lambda"}], "-", 
    RowBox[{
    "129.254549725729248311112367684485220032672892240240139260429445913191893\
712452112013996791234421629574174440355830081148023304653427862923049938620751\
326920103205903442064658269657069275504876826506867425666030797942376321569967\
948107864800188164956298916823822096849102825255836549846253578098822544948669\
18511`296.5147764174955", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
    "37.2526896909877544968776092126923789125805799824750836512097649285813238\
778843596364498257624386922584174298420932070455778644641208676725973225523502\
095472211466717460172561153349875034368142415021780146292582380240392327153006\
296302269154274010136196777842010095590689582906893112033312576457212656280194\
8148`296.65527768073645", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
    "4.07206419494353744094826274135547675215928626229537707111566990926533754\
835497758344659554126941655127947920390256814856185840479831967428119101007140\
862971446624680628725873621556201726279959864314447482001859944127284585760965\
714594784121063143655710514979878221044585472840071472645733643784169879938773\
017`296.62649114084354", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "7"]}]}]}],
  SequenceForm[
  "x[1,", 6, "]=", 
   Complex[0, \
-230.0046500868537345355868961794821028002307806444126390230492024615264245864\
193809438674136799573432893925262843421852561136004732674881261315401710027934\
322051480792401185053858052044301701564625117235275919313997958427221366682961\
940947119019098566980975990527182250846674128680966073058011327531983016242590\
3`296.26446436191964] $CellContext`lambda + 
   Complex[0, \
-129.2545497257292483111123676844852200326728922402401392604294459131918937124\
521120139967912344216295741744403558300811480233046534278629230499386207513269\
201032059034420646582696570692755048768265068674256660307979423763215699679481\
078648001881649562989168238220968491028252558365498462535780988225449486691851\
1`296.5147764174955] $CellContext`lambda^3 + 
   Complex[0, \
-37.25268969098775449687760921269237891258057998247508365120976492858132387788\
435963644982576243869225841742984209320704557786446412086767259732255235020954\
722114667174601725611533498750343681424150217801462925823802403923271530062963\
022691542740101361967778420100955906895829068931120333125764572126562801948148\
`296.65527768073645] $CellContext`lambda^5 + 
   Complex[0, \
-4.072064194943537440948262741355476752159286262295377071115669909265337548354\
977583446595541269416551279479203902568148561858404798319674281191010071408629\
714466246806287258736215562017262799598643144474820018599441272845857609657145\
94784121063143655710514979878221044585472840071472645733643784169879938773017`\
296.62649114084354] $CellContext`lambda^7],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428029657097`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"33c35701-c4e7-4574-bd86-401790af8fd2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "6", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   "267.8614517143374065608077499326675698559583642487044126854277031353010344\
069933019657477053334099788447120731334054860102126037583243464027954661850605\
348592172452014755676889905351212816785885577277792834702804808724655748487826\
411410179718610289549235068192656974492098914386402864758522884836204403631736\
5048`296.1589837298565"}],
  SequenceForm[
  "K[", 6, "]=", 
   267.86145171433740656080774993266756985595836424870441268542770313530103440\
699330196574770533340997884471207313340548601021260375832434640279546618506053\
485921724520147556768899053512128167858855772777928347028048087246557484878264\
114101797186102895492350681926569744920989143864028647585228848362044036317365\
048`296.1589837298565],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802973115*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"5d2cce11-d1bb-43ad-8129-447e3ea91e59"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``293.9354004767248", " ", "\[ImaginaryI]"}]}],
  SequenceForm["verification: ", 
   Complex[0, 0``293.9354004767248]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802982059*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"caedea1c-40e4-4b6a-9948-85d2c4501bd7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "-", "227.\
541881646710754046468516547300634332320378855559486589088589467499714364478774\
452326602652177555498162363601231065256891390492419276899376204587284502275846\
532360137070130072219888983071862097217394061248280592526074174837119145287608\
93353580645104417369288129789679331176852243989984375468888643272371742864`\
295.46179316192246"}], "+", 
      RowBox[{"0``902.2142750379259", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{"0``293.7236171361384", " ", "\[ImaginaryI]", " ", "lambda"}], 
    "-", 
    RowBox[{
    "397.427089666599248125839771838376286193750709059778811610369713368304923\
674548568117888549217855295465186687110394995568785335004272181511580440923015\
237289094536604892157587874393868922565885638073683062392651454002848393340627\
000502948569300393903041951483057073803520665253998681087584342167865590779521\
14169`296.2125412168097", " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{"0``294.5017765908452", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
    "224.509768467870681996815361612895835065039507820112350197354652692941696\
594921410006502526717844569606969472673434358812455983259351204162866709804098\
853621672552017074494595460064820970063813581410793355433567518034668639226442\
883791767394665094268221412666182385060538180765260834586647561370821654854882\
58037`296.4883883380183", " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{"0``297.5442943003489", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
    "60.7580302605695425666925008362932820822163984575631910293283248170198325\
109762845677209564312004971056022942342056405773572488232259622490757028425224\
071595872771886194962288671570911461159076746169771102239864361464240714618571\
432274418665788320014961116845111086391773364523233747901797087336410781010900\
7964`296.574368642488", " ", 
     SuperscriptBox["lambda", "6"]}], "-", 
    RowBox[{
    "6.13346981258735464924839451447309887860722084167016585325479602488334522\
612466822678037627903366746565714506993521207679521007572766269841322937415428\
855116272941630008909120926625011554611763406247275593478977958852965073892211\
465101410767832518527247680850449948536650917253878139127273484179858130201121\
231`296.47417638340903", " ", 
     SuperscriptBox["lambda", "8"]}]}]}],
  SequenceForm[
  "x[3,", 7, "]= ", 
   Complex[-227.\
541881646710754046468516547300634332320378855559486589088589467499714364478774\
452326602652177555498162363601231065256891390492419276899376204587284502275846\
532360137070130072219888983071862097217394061248280592526074174837119145287608\
93353580645104417369288129789679331176852243989984375468888643272371742864`\
295.46179316192246, 0``902.2142750379259] + 
   Complex[0, 0``293.7236171361384] $CellContext`lambda - 
   397.42708966659924812583977183837628619375070905977881161036971336830492367\
454856811788854921785529546518668711039499556878533500427218151158044092301523\
728909453660489215758787439386892256588563807368306239265145400284839334062700\
050294856930039390304195148305707380352066525399868108758434216786559077952114\
169`296.2125412168097 $CellContext`lambda^2 + 
   Complex[0, 0``294.5017765908452] $CellContext`lambda^3 - 
   224.50976846787068199681536161289583506503950782011235019735465269294169659\
492141000650252671784456960696947267343435881245598325935120416286670980409885\
362167255201707449459546006482097006381358141079335543356751803466863922644288\
379176739466509426822141266618238506053818076526083458664756137082165485488258\
037`296.4883883380183 $CellContext`lambda^4 + 
   Complex[0, 0``297.5442943003489] $CellContext`lambda^5 - 
   60.758030260569542566692500836293282082216398457563191029328324817019832510\
976284567720956431200497105602294234205640577357248823225962249075702842522407\
159587277188619496228867157091146115907674616977110223986436146424071461857143\
227441866578832001496111684511108639177336452323374790179708733641078101090079\
64`296.574368642488 $CellContext`lambda^6 - 
   6.1334698125873546492483945144730988786072208416701658532547960248833452261\
246682267803762790336674656571450699352120767952100757276626984132293741542885\
511627294163000890912092662501155461176340624727559347897795885296507389221146\
510141076783251852724768085044994853665091725387813912727348417985813020112123\
1`296.47417638340903 $CellContext`lambda^8],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542802989624*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"cff870ff-fb35-402b-b04b-d0a432a47042"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 7, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542803001897*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"6a63b285-203a-4922-b241-9ec91447aaad"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "7", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"0``293.3591774212642", " ", "\[ImaginaryI]"}]}],
  SequenceForm["K[", 7, "]=", 
   Complex[0, 0``293.3591774212642]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542803008457*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"228c4534-11a9-4b35-b433-e648b3cddc10"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``292.9542168189478", "+", 
    RowBox[{"0``902.0637600400938", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``292.9542168189478, 0``902.0637600400938]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428030628223`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"aa092eee-47f5-4ed2-ba7b-6255f302dea2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0``898.9268583952353", "+", 
      RowBox[{"0``292.1443484068372", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "22.30857978912132624184594857017396631242527175209200497227446482217347\
898130402698569235223148012171745062918898166675325358898831545174709871390688\
005379496189104415699224192819628404245730163743512540348117887288816562174367\
862937608621556634184979965543989530768315850104905987926306361181255173704011\
876876`293.9635738305703", "+", 
       RowBox[{"0``902.0724195812168", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "+", 
    RowBox[{"0``292.9753201315193", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
    "16.6908260300032153968933153612156576588506533235630324605329666361614546\
850511867842449946190346346615070912842268829049963106966063855100580500732373\
648444947089039174125258159695117228379040343567422489358480980631676611874578\
049389549735684204252297520654320817017231750395896243882079171900064211246386\
9428`294.2306495539339", " ", 
     SuperscriptBox["lambda", "3"]}], "+", 
    RowBox[{"0``293.9656821158482", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "4"]}], "-", 
    RowBox[{
    "14.3417060586195487595686293665132569591039156650446176422358973905781386\
009990347228041897973451953909374161829557860700403690934329469469459585187037\
821266046325614175900207927607354853536652535988154460461465883133852278841868\
666446438530945353122039293321552965392127357388345012013325636761524366679325\
5422`294.66687078253443", " ", 
     SuperscriptBox["lambda", "5"]}], "+", 
    RowBox[{"0``297.00382489717964", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "6"]}], "-", 
    RowBox[{
    "10.0506682088148509761973934997949677499580644684572765416088033769013356\
749871004261440764019110009127263813283559114832140231950590316560800857348870\
735035022697296353260475799174295163536943380074409816849029528011418237816850\
025601962413191197508087427241242031696049777125368896286133130819180755041046\
9283`295.18550514861573", " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
    "1.32671590931341306158139734224001944442876723194163141111440417233522137\
024090590478724421701129257773250305015490926143093239333515094617479104982598\
032736481930845731574289938346635061942668748700869018408713931275455645371896\
035268363022250586317471676643213261182756798317264330213644402831095475165221\
294`295.23521156834386", " ", 
     SuperscriptBox["lambda", "9"]}]}]}],
  SequenceForm[
  "x[3,", 8, "]= ", Complex[0``898.9268583952353, 0``292.1443484068372] + 
   Complex[22.\
308579789121326241845948570173966312425271752092004972274464822173478981304026\
985692352231480121717450629188981666753253588988315451747098713906880053794961\
891044156992241928196284042457301637435125403481178872888165621743678629376086\
21556634184979965543989530768315850104905987926306361181255173704011876876`\
293.9635738305703, 0``902.0724195812168] $CellContext`lambda + 
   Complex[0, 0``292.9753201315193] $CellContext`lambda^2 + 
   16.690826030003215396893315361215657658850653323563032460532966636161454685\
051186784244994619034634661507091284226882904996310696606385510058050073237364\
844494708903917412525815969511722837904034356742248935848098063167661187457804\
938954973568420425229752065432081701723175039589624388207917190006421124638694\
28`294.2306495539339 $CellContext`lambda^3 + 
   Complex[0, 0``293.9656821158482] $CellContext`lambda^4 - 
   14.341706058619548759568629366513256959103915665044617642235897390578138600\
999034722804189797345195390937416182955786070040369093432946946945958518703782\
126604632561417590020792760735485353665253598815446046146588313385227884186866\
644643853094535312203929332155296539212735738834501201332563676152436667932554\
22`294.66687078253443 $CellContext`lambda^5 + 
   Complex[0, 0``297.00382489717964] $CellContext`lambda^6 - 
   10.050668208814850976197393499794967749958064468457276541608803376901335674\
987100426144076401911000912726381328355911483214023195059031656080085734887073\
503502269729635326047579917429516353694338007440981684902952801141823781685002\
560196241319119750808742724124203169604977712536889628613313081918075504104692\
83`295.18550514861573 $CellContext`lambda^7 - 
   1.3267159093134130615813973422400194444287672319416314111144041723352213702\
409059047872442170112925777325030501549092614309323933351509461747910498259803\
273648193084573157428993834663506194266874870086901840871393127545564537189603\
526836302225058631747167664321326118275679831726433021364440283109547516522129\
4`295.23521156834386 $CellContext`lambda^9],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542803638212*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"fc3af090-07fc-46e7-befb-3496be6152fe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``901.6208745877208", "-", 
       RowBox[{
       "2506.71421575328987644176869786404310027033961498254438243174180109572\
788139233086254596389557132755709431877824480054676398571630347057514463662547\
824256395368067206040232002898844566666160278056182357660294520502366459335942\
381032323411135290581866169705804240818602875339856363990022667400238884484587\
648465199`295.3687144795453", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
    "1698.62296515551251995113040605383796657374039634217116472502600409297186\
651002908098920599801543910449499940611959586262061854690298973905317956122359\
302403564175986008865647131905124090581259858165943702241594673215386446088035\
245331124037422449997661405320361199870136877277293586131067152569393973763893\
013643`295.6723681827674", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
    "734.074765236602090546300086464919862233536294465256605379161961001180305\
996377907557457352878980904135338929947048821760839060241272394791931925489722\
752611917338039379033544721361162179930359046197517965343014045096533349725396\
396624501892650335083483313528300660729924851718696611316561923723136407026472\
38627`295.888685294179", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
    "174.890674343397639102059608623535752978077705531100127321870876267441040\
286633935830788727145026835511252370191629497804018696610661307668861981924489\
654713985215562853416058197061208516308936090369431971829535001673937871102052\
174099828202419943398939539907752893603498104675768290819938434302208921015723\
79859`296.01070027581596", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
    "15.8906193260023004882821498152913065699715600483763306778469488943748300\
180338214944320471216970093658612646355721574357561666081962024152529226905944\
808990616029181047104520823700783078161969538614631600438122176702109302560700\
302528775248284010714783681423549735166905993213402958735666662436394198908900\
4626`295.9828021658821", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "9"]}]}]}],
  SequenceForm[
  "x[1,", 8, "]=", 
   Complex[0``901.6208745877208, \
-2506.714215753289876441768697864043100270339614982544382431741801095727881392\
330862545963895571327557094318778244800546763985716303470575144636625478242563\
953680672060402320028988445666661602780561823576602945205023664593359423810323\
234111352905818661697058042408186028753398563639900226674002388844845876484651\
99`295.3687144795453] $CellContext`lambda + 
   Complex[0, \
-1698.622965155512519951130406053837966573740396342171164725026004092971866510\
029080989205998015439104494999406119595862620618546902989739053179561223593024\
035641759860088656471319051240905812598581659437022415946732153864460880352453\
311240374224499976614053203611998701368772772935861310671525693939737638930136\
43`295.6723681827674] $CellContext`lambda^3 + 
   Complex[0, \
-734.0747652366020905463000864649198622335362944652566053791619610011803059963\
779075574573528789809041353389299470488217608390602412723947919319254897227526\
119173380393790335447213611621799303590461975179653430140450965333497253963966\
245018926503350834833135283006607299248517186966113165619237231364070264723862\
7`295.888685294179] $CellContext`lambda^5 + 
   Complex[0, \
-174.8906743433976391020596086235357529780777055311001273218708762674410402866\
339358307887271450268355112523701916294978040186966106613076688619819244896547\
139852155628534160581970612085163089360903694319718295350016739378711020521740\
998282024199433989395399077528936034981046757682908199384343022089210157237985\
9`296.01070027581596] $CellContext`lambda^7 + 
   Complex[0, \
-15.89061932600230048828214981529130656997156004837633067784694889437483001803\
382149443204712169700936586126463557215743575616660819620241525292269059448089\
906160291810471045208237007830781619695386146316004381221767021093025607003025\
287752482840107147836814235497351669059932134029587356666624363941989089004626\
`295.9828021658821] $CellContext`lambda^9],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428036610317`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"de353291-9dbd-43e1-aed7-1ed50c2a39b0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "8", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "3072.485658873466285872497556877117416063151783961521608480417893465377432\
683269408725696713766962874613495017392353903882196079040549283535207255092121\
248802416861877476048245156045614884900220910226817076438988371128022793078648\
708363120585702979253956339606318744197682666501115608345996879016304348587547\
2861`295.289583180378", "+", 
    RowBox[{"0``901.3198445920568", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 8, "]=", 
   Complex[
   3072.4856588734662858724975568771174160631517839615216084804178934653774326\
832694087256967137669628746134950173923539038821960790405492835352072550921212\
488024168618774760482451560456148849002209102268170764389883711280227930786487\
083631205857029792539563396063187441976826665011156083459968790163043485875472\
861`295.289583180378, 0``901.3198445920568]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428036748047`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"d89255af-5489-4544-8553-54b2d4a072b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``898.7763433974033", "+", 
    RowBox[{"0``291.99383340900516", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``898.7763433974033, 0``291.99383340900516]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428036845818`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"fe097881-f7be-4917-a430-910498dc4dfb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "-", "2480.\
141718654922357758682306780373061028395415803040168042604740669588750760476607\
010964421112799175101096998453494618074672771351178255576774824503264061340675\
032191640044286132478706408559138201299953536646024866807006483505191261088388\
13924828476514199589998296730459666208252911401503993681998853865357088871`\
294.54370593897744"}], "+", 
      RowBox[{"0``895.3816624342326", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``898.7850029385262", "+", 
       RowBox[{"0``291.7630018589109", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "4600.609473146121068515823656763796698071866644402910396845208489044383\
489462214220193503283146880042400608792391311080591850702836167848792067945563\
098435834359464762309231322232552703756561207207289395625865526469379315838048\
606507670361337127868427906337620910209769200030212421816170162673785443277070\
37108692`295.3443865481137", "+", 
       RowBox[{"0``901.1554922171865", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{"0``292.4484586260135", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
    "3004.89009374537103344067569269423295744323170645517419261370143923561096\
786804135138299197544845156222178984270212242564229759388997522480637295757297\
468875179798308206014229799525676042768877240858667904784813283589697533076790\
967948790031920103708496268774724738295906370107303664732870373036883239213249\
398442`295.6672321031523", " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{"0``293.3870968232808", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
    "1077.20466906686872092847296086041720354377329357885643478683291150077641\
707765910758280381975604102130365307920643747409568592276244862040931819136684\
639372472221060992547660295292365896023122794044347549380381110482145637848270\
106937950633003750587503320986330831572957983427985433629178279587302230791769\
404115`295.78154567971086", " ", 
     SuperscriptBox["lambda", "6"]}], "+", 
    RowBox[{"0``296.44557868910834", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
    "208.826235718070165088196634256568956855503944516686768791883815377477159\
196946531438761115613926345350456026321864789091315712061517233122155120594010\
438059115822128348384856473650919138314100489676210077973283479898275149987226\
602490793156589499449555720188557917092302650010161192434246975984544363539227\
79378`295.79315051019927", " ", 
     SuperscriptBox["lambda", "8"]}], "-", 
    RowBox[{
    "16.0439059053737668432580161069610737114911287931342978161485947375169712\
855911620564104092722560189690809958797332781207494517040542443039167657403043\
585925071620298138635154159100232577695759518299715427981036084014847477290199\
660172139478734469967208563515697418571831486734508013160451735148997093372275\
3885`295.67190752067535", " ", 
     SuperscriptBox["lambda", "10"]}]}]}],
  SequenceForm[
  "x[3,", 9, "]= ", 
   Complex[-2480.\
141718654922357758682306780373061028395415803040168042604740669588750760476607\
010964421112799175101096998453494618074672771351178255576774824503264061340675\
032191640044286132478706408559138201299953536646024866807006483505191261088388\
13924828476514199589998296730459666208252911401503993681998853865357088871`\
294.54370593897744, 0``895.3816624342326] + 
   Complex[0``898.7850029385262, 0``291.7630018589109] $CellContext`lambda + 
   Complex[-4600.\
609473146121068515823656763796698071866644402910396845208489044383489462214220\
193503283146880042400608792391311080591850702836167848792067945563098435834359\
464762309231322232552703756561207207289395625865526469379315838048606507670361\
33712786842790633762091020976920003021242181617016267378544327707037108692`\
295.3443865481137, 0``901.1554922171865] $CellContext`lambda^2 + 
   Complex[0, 0``292.4484586260135] $CellContext`lambda^3 - 
   3004.8900937453710334406756926942329574432317064551741926137014392356109678\
680413513829919754484515622217898427021224256422975938899752248063729575729746\
887517979830820601422979952567604276887724085866790478481328358969753307679096\
794879003192010370849626877472473829590637010730366473287037303688323921324939\
8442`295.6672321031523 $CellContext`lambda^4 + 
   Complex[0, 0``293.3870968232808] $CellContext`lambda^5 - 
   1077.2046690668687209284729608604172035437732935788564347868329115007764170\
776591075828038197560410213036530792064374740956859227624486204093181913668463\
937247222106099254766029529236589602312279404434754938038111048214563784827010\
693795063300375058750332098633083157295798342798543362917827958730223079176940\
4115`295.78154567971086 $CellContext`lambda^6 + 
   Complex[0, 0``296.44557868910834] $CellContext`lambda^7 - 
   208.82623571807016508819663425656895685550394451668676879188381537747715919\
694653143876111561392634535045602632186478909131571206151723312215512059401043\
805911582212834838485647365091913831410048967621007797328347989827514998722660\
249079315658949944955572018855791709230265001016119243424697598454436353922779\
378`295.79315051019927 $CellContext`lambda^8 - 
   16.043905905373766843258016106961073711491128793134297816148594737516971285\
591162056410409272256018969080995879733278120749451704054244303916765740304358\
592507162029813863515415910023257769575951829971542798103608401484747729019966\
017213947873446996720856351569741857183148673450801316045173514899709337227538\
85`295.67190752067535 $CellContext`lambda^10],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542804912466*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"660550c8-c2f6-4245-8553-773501b052d4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 9, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542805168277*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"df7a049b-e826-4b41-9794-e18ca59f2f13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "9", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"0``898.3334579450302", "+", 
    RowBox[{"0``291.40680985240283", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 9, "]=", 
   Complex[0``898.3334579450302, 0``291.40680985240283]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542805189692*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"545a5970-38a4-4c89-a1b5-15a4716d480a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``290.99871444343563", "+", 
    RowBox[{"0``895.2311474364005", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``290.99871444343563, 0``895.2311474364005]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428052070227`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"3633e06d-355e-4f1d-b372-439ff142600c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0``894.2555227577463", "+", 
      RowBox[{"0``290.1759309072561", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "28.56063366211457024806176356888288854554564781245531262244285038558573\
448777065248368354712882550928020913888961649077928830421241087410257227072267\
019951812434657336561770703370254587251750347298395235652498643676017309582323\
315885904877554756936651964501265133660508655253331479581509172421063917420652\
313091`292.0968289521137", "+", 
       RowBox[{"0``895.2398033627213", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``897.9478753179237", "+", 
       RowBox[{"0``291.01464440926526", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "6.812122096767947077704822726739284913153106955954358506789576356094135\
192685433529685918822731070934393111053279565307148841657521749955994862109608\
689869315272066221681912432206016739243069849019654625544015338029505970632633\
189110114266808842252296754168131523080687064157300708086457584073158394710434\
27973`291.88496940183643", "+", 
       RowBox[{"0``900.6927767520621", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "+", 
    RowBox[{"0``291.870372377206", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
    "47.1292238139967796052177129577175485544625980068513448308314983539615240\
137364708512498704797608780476934132726862925787261828756429634536828611299272\
183727787274117447095696166483089043796524114227930579165978378409867950604520\
321069518334111701016617521132810608977349276107069100149749919436821157671931\
7255`293.2087497744296", " ", 
     SuperscriptBox["lambda", "5"]}], "+", 
    RowBox[{"0``292.85216583514546", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "6"]}], "+", 
    RowBox[{
    "42.0051178714199021295718488489633599485614485624718482839779148434789632\
302966295555414318816077174792278253586565293384734044791950140330454930255609\
332377857765695370031402756040571830365555180715757467197820587887369259080164\
407236572669744439659921880638868364329440547531103090074921807832387699554645\
1003`293.743850583642", " ", 
     SuperscriptBox["lambda", "7"]}], "+", 
    RowBox[{"0``295.89158421908195", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "8"]}], "+", 
    RowBox[{
    "18.5564966753264484811286441372875261699947211611446150614359188257295351\
820768889387192727213145160337160952293161649165086827437029858104114468114363\
314700595117712798095035716548421174237441533346440909577101547620664880388578\
793928066360690930505957554791236505467996507441504031611289262980673571793724\
9914`294.14077849665165", " ", 
     SuperscriptBox["lambda", "9"]}], "+", 
    RowBox[{
    "1.93209105255670278641756740389811114350332974902315749263622830672049667\
043151128043008301337323825636565530700900268462199858526181108447140630274110\
695624338810634358013831120256470549240742272156367117355483508364923200069350\
102716669376709207204242868399806148719103522573291643997759732102992349501231\
174`294.18639929986296", " ", 
     SuperscriptBox["lambda", "11"]}]}]}],
  SequenceForm[
  "x[3,", 10, "]= ", Complex[0``894.2555227577463, 0``290.1759309072561] + 
   Complex[-28.\
560633662114570248061763568882888545545647812455312622442850385585734487770652\
483683547128825509280209138889616490779288304212410874102572270722670199518124\
346573365617707033702545872517503472983952356524986436760173095823233158859048\
77554756936651964501265133660508655253331479581509172421063917420652313091`\
292.0968289521137, 0``895.2398033627213] $CellContext`lambda + 
   Complex[0``897.9478753179237, 0``291.01464440926526] $CellContext`lambda^2 + 
   Complex[-6.\
812122096767947077704822726739284913153106955954358506789576356094135192685433\
529685918822731070934393111053279565307148841657521749955994862109608689869315\
272066221681912432206016739243069849019654625544015338029505970632633189110114\
26680884225229675416813152308068706415730070808645758407315839471043427973`\
291.88496940183643, 0``900.6927767520621] $CellContext`lambda^3 + 
   Complex[0, 0``291.870372377206] $CellContext`lambda^4 + 
   47.129223813996779605217712957717548554462598006851344830831498353961524013\
736470851249870479760878047693413272686292578726182875642963453682861129927218\
372778727411744709569616648308904379652411422793057916597837840986795060452032\
106951833411170101661752113281060897734927610706910014974991943682115767193172\
55`293.2087497744296 $CellContext`lambda^5 + 
   Complex[0, 0``292.85216583514546] $CellContext`lambda^6 + 
   42.005117871419902129571848848963359948561448562471848283977914843478963230\
296629555541431881607717479227825358656529338473404479195014033045493025560933\
237785776569537003140275604057183036555518071575746719782058788736925908016440\
723657266974443965992188063886836432944054753110309007492180783238769955464510\
03`293.743850583642 $CellContext`lambda^7 + 
   Complex[0, 0``295.89158421908195] $CellContext`lambda^8 + 
   18.556496675326448481128644137287526169994721161144615061435918825729535182\
076888938719272721314516033716095229316164916508682743702985810411446811436331\
470059511771279809503571654842117423744153334644090957710154762066488038857879\
392806636069093050595755479123650546799650744150403161128926298067357179372499\
14`294.14077849665165 $CellContext`lambda^9 + 
   1.9320910525567027864175674038981111435033297490231574926362283067204966704\
315112804300830133732382563656553070090026846219985852618110844714063027411069\
562433881063435801383112025647054924074227215636711735548350836492320006935010\
271666937670920720424286839980614871910352257329164399775973210299234950123117\
4`294.18639929986296 $CellContext`lambda^11],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542807988666*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"0a25be8d-79a7-49ad-9070-77ac009b8aa2"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``894.7882576112537", "-", 
       RowBox[{
       "30011.7035131384881383104268937898037745059372382252615662768888144059\
245697173033172713640878470463811682871139251015461481800404727560685419976048\
270145670324485047709608608005085906261229157823400435450165771070604343376150\
515862082412778855737000348134866036462976297840133209285372019971452247286943\
8463588175`294.4823428208524", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``900.3395415551797", "+", 
       RowBox[{
       "21274.6096732437835417804176767595871325229189879873148713763636729556\
520889701007584083494798504223372430106843308423709177037644483241714373890281\
098944300025794336053548436864909505862304385213846199034895723625022280093605\
008755203182249993946641181073182750329112128986353463493668079405493309013784\
8047110227`294.8015414192327", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
    "10267.3314368484081036937260538371203378011988544546386342718427752651738\
179746670175500937714607640485705560977200868557091232373763143874359724212259\
510322550323621984585951695913192949636182076672404897131277930522855045772102\
608857277120390685531177018963333884841613320973781469543177276198069016854862\
0594916`295.02536978193325", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
    "3104.53751771084689169577212875990049045971814853977515616211389628877762\
690848701871334177706793323551525996729237821244594688914576925115416928178060\
743533818694272979000924383401680483163506197714852169950181608358556623945484\
787099793526121109212302690061450066822515355123906710711229648497106196479634\
11922`295.15213763862994", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
    "508.978466312010103007360442193380301761418911395907064123478911074024013\
505318738222558277858799852664670091316299387285958161629841638862104324151812\
312125009873331772119889134554805253568835723984672346540654429240482830406727\
587976744017847911313930800604598241222216230446781240820323716850882891853497\
47288`295.1791197768684", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
    "33.9613864073946106030584737379784862343561553928406915894113270463281932\
607996038914924151684786943333860545757323373084254695143223166444951428662859\
272779683887113280290803968373596100332131089280620305320147357493831106433524\
791573011286260027484718104168517707474199826836524205421501502842768417710310\
2049`295.0971491782134", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "11"]}]}]}],
  SequenceForm[
  "x[1,", 10, "]=", 
   Complex[0``894.7882576112537, \
-30011.70351313848813831042689378980377450593723822526156627688881440592456971\
730331727136408784704638116828711392510154614818004047275606854199760482701456\
703244850477096086080050859062612291578234004354501657710706043433761505158620\
824127788557370003481348660364629762978401332092853720199714522472869438463588\
175`294.4823428208524] $CellContext`lambda + 
   Complex[0``900.3395415551797, \
-21274.60967324378354178041767675958713252291898798731487137636367295565208897\
010075840834947985042233724301068433084237091770376444832417143738902810989443\
000257943360535484368649095058623043852138461990348957236250222800936050087552\
031822499939466411810731827503291121289863534634936680794054933090137848047110\
227`294.8015414192327] $CellContext`lambda^3 + 
   Complex[0, \
-10267.33143684840810369372605383712033780119885445463863427184277526517381797\
466701755009377146076404857055609772008685570912323737631438743597242122595103\
225503236219845859516959131929496361820766724048971312779305228550457721026088\
572771203906855311770189633338848416133209737814695431772761980690168548620594\
916`295.02536978193325] $CellContext`lambda^5 + 
   Complex[0, \
-3104.537517710846891695772128759900490459718148539775156162113896288777626908\
487018713341777067933235515259967292378212445946889145769251154169281780607435\
338186942729790009243834016804831635061977148521699501816083585566239454847870\
997935261211092123026900614500668225153551239067107112296484971061964796341192\
2`295.15213763862994] $CellContext`lambda^7 + 
   Complex[0, \
-508.9784663120101030073604421933803017614189113959070641234789110740240135053\
187382225582778587998526646700913162993872859581616298416388621043241518123121\
250098733317721198891345548052535688357239846723465406544292404828304067275879\
767440178479113139308006045982412222162304467812408203237168508828918534974728\
8`295.1791197768684] $CellContext`lambda^9 + 
   Complex[0, \
-33.96138640739461060305847373797848623435615539284069158941132704632819326079\
960389149241516847869433338605457573233730842546951432231664449514286628592727\
796838871132802908039683735961003321310892806203053201473574938311064335247915\
730112862600274847181041685177074741998268365242054215015028427684177103102049\
`295.0971491782134] $CellContext`lambda^11],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542808221603*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"b65b922b-5968-471d-87e7-b8d51c693932"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "10", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "37436.64830832232503258502229096021429840145969576209744598501405848571005\
703388085540248984184878640080217209977082651445979000199170311749320427063517\
518043762719652388898584047061739664552361306786914918528114066192299885104955\
925508889820361720117553559598820127822188917694293542270447017477180544967374\
378854`294.4096956885325", "+", 
    RowBox[{"0``894.4872288359862", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 10, "]=", 
   Complex[
   37436.648308322325032585022290960214298401459695762097445985014058485710057\
033880855402489841848786400802172099770826514459790001991703117493204270635175\
180437627196523888985840470617396645523613067869149185281140661922998851049559\
255088898203617201175535595988201278221889176942935422704470174771805449673743\
78854`294.4096956885325, 0``894.4872288359862]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428082463207`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"5acca140-f36e-492d-99b3-56f019e4cfb4"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``894.1050077599144", "+", 
    RowBox[{"0``290.0254159094241", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``894.1050077599144, 0``290.0254159094241]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542808266395*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"fe8c1f3a-8d90-42c1-bab7-50aeb58eb0e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "-", "29097.\
914569922712980647554942270825805467150023542495191562485814316624136318075115\
180397864182701571943140725152011705862371298103079139866798157947903317291366\
185336316496881063332413702159246389379622091414250951307935263416060134893161\
16990915909423444822884934842329635437949292754410638162596808883931511271`\
293.64725673030523"}], "+", 
      RowBox[{"0``893.1425622890705", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``894.113252287737", "+", 
       RowBox[{"0``289.80652970947756", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "55713.77638766676805051708912906533766966586896606627008570587993021022\
872451308369579435904722086167845328738356429471934700744876883630167369725428\
827645860683862000997588482388405749529524312960266943138060405544545494224027\
492428246624396569785897837509648752666295960756588602758016153225230922474418\
926155514`294.4666792888955", "+", 
       RowBox[{"0``894.3228771125952", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``897.5118412105376", "+", 
       RowBox[{"0``290.47644088156784", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "39605.46183189692060227347490258120895840991152125209871978355745678716\
739865588116939149964553378014723126746650230600535191452460094326688237545695\
358050855213140684097039064110647689481818008927678423502029492006584035142494\
103783273518820723073436947074371385623106332333143495993099161847392748742542\
533477349`294.82693746894574", "+", 
       RowBox[{"0``900.0421748958067", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{"0``291.2703385225819", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
    "16868.7951477043190393835086638683799549015949129244427812490041927594985\
912639625333877108660438084521652780713409278788304785067209982364010604267492\
110207156206901317446780531056116384712715345690807515796551527568320266553625\
595817544770326554382881235310795996044986313765274182139086203429102688016994\
0448484`294.97884386108956", " ", 
     SuperscriptBox["lambda", "6"]}], "+", 
    RowBox[{"0``292.29327425863937", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
    "4514.93070310493777739762956758226176953005061485342490655802845106420862\
763682898937902030577594261059503195017798607648832416444444536407109532308799\
376169167865875007265741481423170754989792648844435969025500834900557235635361\
946935559522398425915380611990259518959426888039959581860202272814842584096003\
247769`295.0332226140535", " ", 
     SuperscriptBox["lambda", "8"]}], "+", 
    RowBox[{"0``295.33998306628405", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
    "677.707596379343549423662840259215459458105081002609043354347844852231646\
000560341157151850821405933751856000637025303281209718850010011876019946992220\
433865478315730700597328977650525841093148589763233727637574240176675385178272\
064012116501081570542218117018988284021687716619879135503180145634852797553050\
41252`295.00358665984953", " ", 
     SuperscriptBox["lambda", "10"]}], "-", 
    RowBox[{
    "41.9720268258592790056012207586365506184568003453030924051602456539587991\
668212963883039485936517346009813137099441137560856871913767791305086900402303\
256527613749450616152689832786435373705506069051998859326030763097852361050384\
912488928983107151912054327408137823990380928192762524355851571524649882170340\
8861`294.87037551749415", " ", 
     SuperscriptBox["lambda", "12"]}]}]}],
  SequenceForm[
  "x[3,", 11, "]= ", 
   Complex[-29097.\
914569922712980647554942270825805467150023542495191562485814316624136318075115\
180397864182701571943140725152011705862371298103079139866798157947903317291366\
185336316496881063332413702159246389379622091414250951307935263416060134893161\
16990915909423444822884934842329635437949292754410638162596808883931511271`\
293.64725673030523, 0``893.1425622890705] + 
   Complex[0``894.113252287737, 0``289.80652970947756] $CellContext`lambda + 
   Complex[-55713.\
776387666768050517089129065337669665868966066270085705879930210228724513083695\
794359047220861678453287383564294719347007448768836301673697254288276458606838\
620009975884823884057495295243129602669431380604055445454942240274924282466243\
96569785897837509648752666295960756588602758016153225230922474418926155514`\
294.4666792888955, 0``894.3228771125952] $CellContext`lambda^2 + 
   Complex[0``897.5118412105376, 0``290.47644088156784] $CellContext`lambda^3 + 
   Complex[-39605.\
461831896920602273474902581208958409911521252098719783557456787167398655881169\
391499645533780147231267466502306005351914524600943266882375456953580508552131\
406840970390641106476894818180089276784235020294920065840351424941037832735188\
20723073436947074371385623106332333143495993099161847392748742542533477349`\
294.82693746894574, 0``900.0421748958067] $CellContext`lambda^4 + 
   Complex[0, 0``291.2703385225819] $CellContext`lambda^5 - 
   16868.795147704319039383508663868379954901594912924442781249004192759498591\
263962533387710866043808452165278071340927878830478506720998236401060426749211\
020715620690131744678053105611638471271534569080751579655152756832026655362559\
581754477032655438288123531079599604498631376527418213908620342910268801699404\
48484`294.97884386108956 $CellContext`lambda^6 + 
   Complex[0, 0``292.29327425863937] $CellContext`lambda^7 - 
   4514.9307031049377773976295675822617695300506148534249065580284510642086276\
368289893790203057759426105950319501779860764883241644444453640710953230879937\
616916786587500726574148142317075498979264884443596902550083490055723563536194\
693555952239842591538061199025951895942688803995958186020227281484258409600324\
7769`295.0332226140535 $CellContext`lambda^8 + 
   Complex[0, 0``295.33998306628405] $CellContext`lambda^9 - 
   677.70759637934354942366284025921545945810508100260904335434784485223164600\
056034115715185082140593375185600063702530328120971885001001187601994699222043\
386547831573070059732897765052584109314858976323372763757424017667538517827206\
401211650108157054221811701898828402168771661987913550318014563485279755305041\
252`295.00358665984953 $CellContext`lambda^10 - 
   41.972026825859279005601220758636550618456800345303092405160245653958799166\
821296388303948593651734600981313709944113756085687191376779130508690040230325\
652761374945061615268983278643537370550606905199885932603076309785236105038491\
248892898310715191205432740813782399038092819276252435585157152464988217034088\
61`294.87037551749415 $CellContext`lambda^12],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542812703001*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"15facb21-1663-4fd7-9041-ac1938295cf7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 11, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.92754281272924*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"52de2fb6-172b-4545-9d22-8a36ee2d9bb3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "11", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"0``893.6618967010278", "+", 
    RowBox[{"0``289.44637456518586", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 11, "]=", 
   Complex[0``893.6618967010278, 0``289.44637456518586]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428127477007`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"990bc605-7563-4f47-a358-b1f1786cfe00"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``289.0328798679969", "+", 
    RowBox[{"0``892.9920472912386", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``289.0328798679969, 0``892.9920472912386]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542812770165*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"af649c03-4bff-4eaa-bbd9-cf888a30cea7"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0``890.191651612246", "+", 
      RowBox[{"0``288.2085875525741", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "900.1226215764205797296127269556740960212153804491803796587910969864912\
052190453204146709755994694329208310266589343478880431954674514961637957113058\
276888307536568666605837332896971820819176140388481413204595044141672369502352\
265795066797569110487606880112568982644956612518649383865943050209637956795879\
4767661`291.6305849784534", "+", 
       RowBox[{"0``892.878015873829", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``893.2763176006628", "+", 
       RowBox[{"0``289.0486588836383", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1782.758787804561024097861579218559541064364158125593591029522208227245\
551725495108629338161476392534519917881365595906822761911049988206137248599998\
418862171271041608808293356608709991719630906688754427409222479988823091721092\
421071566923208667930926983318919507918636673753565391118682167938376652303642\
95047738`292.34067797176726", "+", 
       RowBox[{"0``893.8601599516428", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``896.9761399491124", "+", 
       RowBox[{"0``289.87749145072615", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "842.7145978173806753395106851424164627500952150713081787079315300075981\
238333878434668948265133581266193162580122780051885459769675435739538077775916\
528015534941296532125556436682674690713962710798840952431248284996781467740250\
793606120681987475000086849753088505046919206169876246882525831411468340425833\
2976919`292.4939595372786", "+", 
       RowBox[{"0``899.4643875689674", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "+", 
    RowBox[{"0``290.6891460375037", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "6"]}], "-", 
    RowBox[{
    "105.536008325148728055512824603650198214762010235687454308117658666830822\
536624278436358324240761591318063986656136749692666446681865331045346766468986\
671935708932019124500449348112203813277796350554873706631265835300062195538900\
944821568078031054613798225551803035199588057029757880764669320308675129984908\
70468`292.1333094789409", " ", 
     SuperscriptBox["lambda", "7"]}], "+", 
    RowBox[{"0``291.73652281763026", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "8"]}], "-", 
    RowBox[{
    "95.4034013888401817566374518237310112269155606371364386579460324434940638\
838270962065019904879794308473571980396742063718024106158572432484703004561318\
460283625148690187529697316869289624867340464557079429974987428006136231954541\
325135421070737402628873099221662098281914730014808631701140553523745945314466\
6511`292.73958690970807", " ", 
     SuperscriptBox["lambda", "9"]}], "+", 
    RowBox[{"0``294.7849156864079", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "10"]}], "-", 
    RowBox[{
    "32.6154722305269044073130037860218488955633151709075040934118123234039193\
578419179435371057571523802319982586775675838428584384485449423271766191438333\
026953675281086214734299575154478802691236668483488012735424194633381853726330\
911068796791951010128277452699382453144156593545063203876462957253119886397443\
9416`293.09258180679876", " ", 
     SuperscriptBox["lambda", "11"]}], "-", 
    RowBox[{
    "2.82651075607568167745020944547205359035620216435348708078385731358445533\
757715542562108014636956572293445059964657341754973589955989410440797405574975\
681569069016979206692992319538216474316440092532371926916243698507876088396477\
196673039714303320612832854581592123672035866995529414692178441558994262153340\
752`293.1358483737251", " ", 
     SuperscriptBox["lambda", "13"]}]}]}],
  SequenceForm[
  "x[3,", 12, "]= ", Complex[0``890.191651612246, 0``288.2085875525741] + 
   Complex[900.\
122621576420579729612726955674096021215380449180379658791096986491205219045320\
414670975599469432920831026658934347888043195467451496163795711305827688830753\
656866660583733289697182081917614038848141320459504414167236950235226579506679\
75691104876068801125689826449566125186493838659430502096379567958794767661`\
291.6305849784534, 0``892.878015873829] $CellContext`lambda + 
   Complex[0``893.2763176006628, 0``289.0486588836383] $CellContext`lambda^2 + 
   Complex[1782.\
758787804561024097861579218559541064364158125593591029522208227245551725495108\
629338161476392534519917881365595906822761911049988206137248599998418862171271\
041608808293356608709991719630906688754427409222479988823091721092421071566923\
20866793092698331891950791863667375356539111868216793837665230364295047738`\
292.34067797176726, 0``893.8601599516428] $CellContext`lambda^3 + 
   Complex[0``896.9761399491124, 0``289.87749145072615] $CellContext`lambda^4 + 
   Complex[842.\
714597817380675339510685142416462750095215071308178707931530007598123833387843\
466894826513358126619316258012278005188545976967543573953807777591652801553494\
129653212555643668267469071396271079884095243124828499678146774025079360612068\
19874750000868497530885050469192061698762468825258314114683404258332976919`\
292.4939595372786, 0``899.4643875689674] $CellContext`lambda^5 + 
   Complex[0, 0``290.6891460375037] $CellContext`lambda^6 - 
   105.53600832514872805551282460365019821476201023568745430811765866683082253\
662427843635832424076159131806398665613674969266644668186533104534676646898667\
193570893201912450044934811220381327779635055487370663126583530006219553890094\
482156807803105461379822555180303519958805702975788076466932030867512998490870\
468`292.1333094789409 $CellContext`lambda^7 + 
   Complex[0, 0``291.73652281763026] $CellContext`lambda^8 - 
   95.403401388840181756637451823731011226915560637136438657946032443494063883\
827096206501990487979430847357198039674206371802410615857243248470300456131846\
028362514869018752969731686928962486734046455707942997498742800613623195454132\
513542107073740262887309922166209828191473001480863170114055352374594531446665\
11`292.73958690970807 $CellContext`lambda^9 + 
   Complex[0, 0``294.7849156864079] $CellContext`lambda^10 - 
   32.615472230526904407313003786021848895563315170907504093411812323403919357\
841917943537105757152380231998258677567583842858438448544942327176619143833302\
695367528108621473429957515447880269123666848348801273542419463338185372633091\
106879679195101012827745269938245314415659354506320387646295725311988639744394\
16`293.09258180679876 $CellContext`lambda^11 - 
   2.8265107560756816774502094454720535903562021643534870807838573135844553375\
771554256210801463695657229344505996465734175497358995598941044079740557497568\
156906901697920669299231953821647431644009253237192691624369850787608839647719\
667303971430332061283285458159212367203586699552941469217844155899426215334075\
2`293.1358483737251 $CellContext`lambda^13],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428222565813`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"26f1be2b-daae-421d-9745-0933317a40b8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``892.4046176542467", "-", 
       RowBox[{
       "350821.790302060128807352779871138168888030564505823027349762153904090\
687084865373673414053863540403440724772289463378453508815199792211004089849940\
751372918644597532540367606576558479090459082853268590273696430133812902138323\
685433695686670639038632046354179722825039750137352551873477243807215577935074\
40739816603`293.58416335419093", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``893.5069232152784", "+", 
       RowBox[{
       "262829.123752843244717123262603814667548199903537478385927535418188537\
777293654267381305611325335488273768850197364378746524952871118488596970076142\
910101926245065376602829445031098697832125454953045879326952831774684375948135\
466577555926365202137741027125175691084009026669018702352263829181334269831798\
50888824587`293.92290398623214", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``899.1319050290361", "+", 
       RowBox[{
       "142892.805683810918010047926132973752055030036102511711177137032928962\
756919436556416528701195787594375402855224058757325759083985260645351094597850\
941081387688038943817836249828019209120933486895268256869597401109955649609116\
737361773829598933428455065557382660494648096726162238139421924485049162709846\
11659625779`294.1777389652814", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
    "53387.3351521947219525235877312425375219061306108268820332808465630290624\
803129742418806470560286080286488838769883354688010806613293467148081626837648\
296602109461491616006933775841356140807046585698173852268712661637868259392181\
891684695126587340196811666218799238748815393366925241374839280270944531551941\
8417685`294.34085556066515", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
    "12758.4555048211890834476402998663595642366169189872663693222195224727663\
699284942120420286135773677749028597109560116759507018340535089676897634625468\
254348121168980970361159857731018782026266953269847563636456964323683134500985\
383822693035027782336824688121014484313189372748985088340280920076423778609153\
9107604`294.42229520148305", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
    "1746.66040473488722844947955968124751164594321882653305611551436192482157\
730705323250961289539785206549388607125797445068956845051062393352463011761664\
612625767208758214724543498087664120777753026623363371819192764581362341087284\
016748279231678910356496982989106350696774632947148629240214230011012790511742\
58629`294.43063099924154", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "11"]}], "-", 
    RowBox[{
    "100.004885497778978719846450140870975749054077388324236422734172063879814\
009738748480868296377569880801284515883687177915932658900056738043660626960693\
232204028292526187614533274018788405899439577091709183881418447778498349405323\
898778307913157422272911508238160274291676030716301913629195766423783798842210\
72114`294.34894495147574", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "13"]}]}]}],
  SequenceForm[
  "x[1,", 12, "]=", 
   Complex[0``892.4046176542467, \
-350821.7903020601288073527798711381688880305645058230273497621539040906870848\
653736734140538635404034407247722894633784535088151997922110040898499407513729\
186445975325403676065765584790904590828532685902736964301338129021383236854336\
956866706390386320463541797228250397501373525518734772438072155779350744073981\
6603`293.58416335419093] $CellContext`lambda + 
   Complex[0``893.5069232152784, \
-262829.1237528432447171232626038146675481999035374783859275354181885377772936\
542673813056113253354882737688501973643787465249528711184885969700761429101019\
262450653766028294450310986978321254549530458793269528317746843759481354665775\
559263652021377410271251756910840090266690187023522638291813342698317985088882\
4587`293.92290398623214] $CellContext`lambda^3 + 
   Complex[0``899.1319050290361, \
-142892.8056838109180100479261329737520550300361025117111771370329289627569194\
365564165287011957875943754028552240587573257590839852606453510945978509410813\
876880389438178362498280192091209334868952682568695974011099556496091167373617\
738295989334284550655573826604946480967261622381394219244850491627098461165962\
5779`294.1777389652814] $CellContext`lambda^5 + 
   Complex[0, \
-53387.33515219472195252358773124253752190613061082688203328084656302906248031\
297424188064705602860802864888387698833546880108066132934671480816268376482966\
021094614916160069337758413561408070465856981738522687126616378682593921818916\
846951265873401968116662187992387488153933669252413748392802709445315519418417\
685`294.34085556066515] $CellContext`lambda^7 + 
   Complex[0, \
-12758.45550482118908344764029986635956423661691898726636932221952247276636992\
849421204202861357736777490285971095601167595070183405350896768976346254682543\
481211689809703611598577310187820262669532698475636364569643236831345009853838\
226930350277823368246881210144843131893727489850883402809200764237786091539107\
604`294.42229520148305] $CellContext`lambda^9 + 
   Complex[0, \
-1746.660404734887228449479559681247511645943218826533056115514361924821577307\
053232509612895397852065493886071257974450689568450510623933524630117616646126\
257672087582147245434980876641207777530266233633718191927645813623410872840167\
482792316789103564969829891063506967746329471486292402142300110127905117425862\
9`294.43063099924154] $CellContext`lambda^11 + 
   Complex[0, \
-100.0048854977789787198464501408709757490540773883242364227341720638798140097\
387484808682963775698808012845158836871779159326589000567380436606269606932322\
040282925261876145332740187884058994395770917091838814184477784983494053238987\
783079131574222729115082381602742916760307163019136291957664237837988422107211\
4`294.34894495147574] $CellContext`lambda^13],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542822302415*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"38bf75a4-9446-47f7-9423-ae82cd18cc53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "12", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "443560.5130707293239860267331788612801369772791919603713761668382696433881\
229026147045226322451669217817698871070241053158163533978687979862376786283129\
571685316965809818652326745462619415088577469891064945774830323362207990947684\
314754661616324659556356815591263373653573567056953831277108653839444609373999\
5414598`293.5177071884697", "+", 
    RowBox[{"0``892.1393337223661", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 12, "]=", 
   Complex[
   443560.51307072932398602673317886128013697727919196037137616683826964338812\
290261470452263224516692178176988710702410531581635339786879798623767862831295\
716853169658098186523267454626194150885774698910649457748303233622079909476843\
147546616163246595563568155912633736535735670569538312771086538394446093739995\
414598`293.5177071884697, 0``892.1393337223661]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542822337223*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"65075584-0359-4ac5-9bbe-3f0a780c3698"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``890.0411366144141", "+", 
    RowBox[{"0``288.0580725547421", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``890.0411366144141, 0``288.0580725547421]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.92754282235504*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"76c05968-1f50-4efd-af30-23fff9f759a8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "-", "351635.\
491338454250943847054126710967634622113867408070518474632743880252806832405942\
773674626267590345643387070732615225756470429439230550032340431438031925684204\
191342877439232813407383768010181114828787849522093832417968298938055905319209\
81326759009345626551056121601391746989926761664722604775254980316875809731`\
292.7589664339818"}], "+", 
      RowBox[{"0``887.017798243451", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``890.0480463398148", "+", 
       RowBox[{"0``287.83537989600745", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "687936.5559191928270287825214542554751173518018361494380580024851340275\
227406790203818577958836305166599608132401619510808739697502199620786762010277\
506241320844597597995477244416084088749343584353671891549482110086089208348437\
908938647632210609461088678287073137150675481640377513919441020553422817665909\
2786716232`293.5908736496104", "+", 
       RowBox[{"0``891.9943709135471", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``892.8400860673735", "+", 
       RowBox[{"0``288.50608801882964", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "519464.1555375694409998498196664805772050381021444185146596262683273532\
455505215724457668522270021585980591078866745708447973372920026007593632308334\
611385675997089244414653612874197603276652157710788066511740805873772638282415\
169462367271978036283610126223431441528681643325379472392733936637668012134801\
4209413655`293.9746922281521", "+", 
       RowBox[{"0``893.2095567805529", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``896.3977687307034", "+", 
       RowBox[{"0``289.26318209021167", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "249333.2033040179488449010067015890270624051618823789129298601899164290\
579641759276661663827082517470109850197174299167290881835179691945142931678983\
890415319986972389700303925845221946124838822982520522609565928066476596187184\
135020570760650385808941689795645305935755400709282502579225590189121067079002\
6702391312`294.1623678392063", "+", 
       RowBox[{"0``898.8208706012125", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "6"]}], "+", 
    RowBox[{"0``290.1049360565307", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
    "81492.1293303545196397146792823780979989008370363653343004843831069990019\
032610662041309409966452930428267527120835014099557767543988514284516883358296\
451739343323863971302692022540710092489169491982999901847974472589523952711342\
112964687321886717335789410629949311298650168000179342380976552614436283978516\
9557295`294.2519589637879", " ", 
     SuperscriptBox["lambda", "8"]}], "+", 
    RowBox[{"0``291.18794732135893", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
    "17328.9592313970838380734940465445184530378997029894565923801403283511708\
088533031297843913192413289707222344685020358881121335270747890274934889654165\
609770656506154687853999274062109750043626944562422535935682547964449725870896\
255906685757857128394028099253114436054693015156656179799572477843496036434954\
0033434`294.2673673729012", " ", 
     SuperscriptBox["lambda", "10"]}], "+", 
    RowBox[{"0``294.23378514167274", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "11"]}], "-", 
    RowBox[{
    "2116.74982549147669494373183410703221300712353195889807165027896117122420\
451555063874367833069835660680628631759251053929447658813796831230862234646308\
523971950538325185522893254657166895962864666222822109969779630327136928765510\
978166081886364678300345076851079437880277712362770181333276300101629146567520\
576497`294.2113948742999", " ", 
     SuperscriptBox["lambda", "12"]}], "-", 
    RowBox[{
    "109.807577261828566598262707287654418773313158633009969992747760595972951\
422344053606576269489805951667466560989294321729774268714705429693024055635674\
265788943271194964781701496995927219168119978679980809725854718880134949950301\
707668096783974625248852243004687344288507449824875094852986038361884074063690\
97867`294.07244653524106", " ", 
     SuperscriptBox["lambda", "14"]}]}]}],
  SequenceForm[
  "x[3,", 13, "]= ", 
   Complex[-351635.\
491338454250943847054126710967634622113867408070518474632743880252806832405942\
773674626267590345643387070732615225756470429439230550032340431438031925684204\
191342877439232813407383768010181114828787849522093832417968298938055905319209\
81326759009345626551056121601391746989926761664722604775254980316875809731`\
292.7589664339818, 0``887.017798243451] + 
   Complex[0``890.0480463398148, 0``287.83537989600745] $CellContext`lambda + 
   Complex[-687936.\
555919192827028782521454255475117351801836149438058002485134027522740679020381\
857795883630516659960813240161951080873969750219962078676201027750624132084459\
759799547724441608408874934358435367189154948211008608920834843790893864763221\
06094610886782870731371506754816403775139194410205534228176659092786716232`\
293.5908736496104, 0``891.9943709135471] $CellContext`lambda^2 + 
   Complex[0``892.8400860673735, 0``288.50608801882964] $CellContext`lambda^3 + 
   Complex[-519464.\
155537569440999849819666480577205038102144418514659626268327353245550521572445\
766852227002158598059107886674570844797337292002600759363230833461138567599708\
924441465361287419760327665215771078806651174080587377263828241516946236727197\
80362836101262234314415286816433253794723927339366376680121348014209413655`\
293.9746922281521, 0``893.2095567805529] $CellContext`lambda^4 + 
   Complex[0``896.3977687307034, 0``289.26318209021167] $CellContext`lambda^5 + 
   Complex[-249333.\
203304017948844901006701589027062405161882378912929860189916429057964175927666\
166382708251747010985019717429916729088183517969194514293167898389041531998697\
238970030392584522194612483882298252052260956592806647659618718413502057076065\
03858089416897956453059357554007092825025792255901891210670790026702391312`\
294.1623678392063, 0``898.8208706012125] $CellContext`lambda^6 + 
   Complex[0, 0``290.1049360565307] $CellContext`lambda^7 - 
   81492.129330354519639714679282378097998900837036365334300484383106999001903\
261066204130940996645293042826752712083501409955776754398851428451688335829645\
173934332386397130269202254071009248916949198299990184797447258952395271134211\
296468732188671733578941062994931129865016800017934238097655261443628397851695\
57295`294.2519589637879 $CellContext`lambda^8 + 
   Complex[0, 0``291.18794732135893] $CellContext`lambda^9 - 
   17328.959231397083838073494046544518453037899702989456592380140328351170808\
853303129784391319241328970722234468502035888112133527074789027493488965416560\
977065650615468785399927406210975004362694456242253593568254796444972587089625\
590668575785712839402809925311443605469301515665617979957247784349603643495400\
33434`294.2673673729012 $CellContext`lambda^10 + 
   Complex[0, 0``294.23378514167274] $CellContext`lambda^11 - 
   2116.7498254914766949437318341070322130071235319588980716502789611712242045\
155506387436783306983566068062863175925105392944765881379683123086223464630852\
397195053832518552289325465716689596286466622282210996977963032713692876551097\
816608188636467830034507685107943788027771236277018133327630010162914656752057\
6497`294.2113948742999 $CellContext`lambda^12 - 
   109.80757726182856659826270728765441877331315863300996999274776059597295142\
234405360657626948980595166746656098929432172977426871470542969302405563567426\
578894327119496478170149699592721916811997867998080972585471888013494995030170\
766809678397462524885224300468734428850744982487509485298603836188407406369097\
867`294.07244653524106 $CellContext`lambda^14],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.92754283935166*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"ad6fbc57-ad46-4f93-8d7f-f33e68b3eae3"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 13, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.92754283936942*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"0f1556de-260c-41ba-850f-5e91568fd526"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "13", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"0``889.5973023685759", "+", 
    RowBox[{"0``287.47672698684784", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 13, "]=", 
   Complex[0``889.5973023685759, 0``287.47672698684784]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.92754283937973*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"17d447b4-590d-41d0-9ed2-46f94a689f50"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``287.0623587332448", "+", 
    RowBox[{"0``886.8672832456191", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``287.0623587332448, 0``886.8672832456191]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428394123363`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"aa3ba3c3-efa4-414d-bea8-20068af1a33e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0``886.1365715905907", "+", 
      RowBox[{"0``286.23912805251524", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2049.789057857879340884491720290155058063798908954356055621167373469477\
794649149273240993074423226999820471589636426833195863251034472800196228583793\
534471588502525931896760229189823610955454705211014443490300350616117244078989\
017569073562278202021437004936468576239053840344641817712630418720770747783291\
07798166`290.02036600717616", "+", 
       RowBox[{"0``886.875920190074", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``889.2117577617765", "+", 
       RowBox[{"0``287.0809054828955", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "6800.513679781712294055761796118989526729558490515678081375685890781683\
747544779976309832280902129898499617267973342674951485790041722677592856678617\
585156058055592478652238867598606253342109089656777156689066138395017041671746\
613781129941848710692507237250583536800726366059452009538463785285277168156695\
61726417`290.956415870627", "+", 
       RowBox[{"0``891.4811687166786", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``892.3042792420125", "+", 
       RowBox[{"0``287.9046454880106", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2978.144673052841142219457057645017891941458878306313669065666903086382\
747930853231738565677841304224314862109777023684427673380726456986920314116318\
858140466577054376929092937842962377336898922836696747968109067800753364974538\
511438061023287971736155011639874980587465019121704139829417200126137612082683\
46079457`291.07225262348845", "+", 
       RowBox[{"0``892.6317688055854", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``895.8632640536263", "+", 
       RowBox[{"0``288.6661359910115", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "6"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1634.547934281585060657211063121233164945869080855237866275786177817680\
599933985803442953062952115615432634046316091279987910092567745955425118943270\
412815048113772042977563921835301402352467709381766078184024551417764782903305\
834317758855112882028884104417272820287824061701364634754102932353382556310097\
06176195`291.33159568423434", "+", 
       RowBox[{"0``898.2562156478738", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "7"]}], "+", 
    RowBox[{"0``289.520617845239", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "8"]}], "+", 
    RowBox[{
    "295.176663110385388146244916649782242095752274392917847439493849271395978\
180333535767744136483151477581385539996088431824612174065852692439637984890588\
626916201206509803089949179542226549361517996728695944269378158468193099729304\
539691563924305829983594943282886308284186529979769905790111901871015686448484\
52314`291.1811134808255", " ", 
     SuperscriptBox["lambda", "9"]}], "+", 
    RowBox[{"0``290.63259068803416", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "10"]}], "+", 
    RowBox[{
    "208.793741783209957403300997602847680596224375513044375078484941831336480\
230585474734416151266477862789724054191381784499925847350224423543584198763586\
141233046114529306576571680065763030950355049486072436630106896319163775255872\
768104171667224074362594349526560700553180093633736053136388718339945799437442\
13808`291.7386318698315", " ", 
     SuperscriptBox["lambda", "11"]}], "+", 
    RowBox[{"0``293.6807136950088", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "12"]}], "+", 
    RowBox[{
    "55.7790438722378842981557667113262007170356825561790884263308614811898567\
226912187936216532704089417532788493243831825577213316184322189174035746905677\
937871576409045654591139045402841307796055073073229124641807059948947377669174\
151021546116176849460647760466468408053287183336151978855928032438903021646917\
6237`292.0444793207524", " ", 
     SuperscriptBox["lambda", "13"]}], "+", 
    RowBox[{
    "4.12995061000656474649773069567735043813195903628207037427433251310674964\
164761193962917280159949761329081288528895254236859262101355276226232558279055\
051545049275821315071267349788495190301622725005937347128340776227434732709873\
045304569904453453594911283581276215289026293823180822608190190831638556889934\
703`292.08507186359674", " ", 
     SuperscriptBox["lambda", "15"]}]}]}],
  SequenceForm[
  "x[3,", 14, "]= ", Complex[0``886.1365715905907, 0``286.23912805251524] + 
   Complex[2049.\
789057857879340884491720290155058063798908954356055621167373469477794649149273\
240993074423226999820471589636426833195863251034472800196228583793534471588502\
525931896760229189823610955454705211014443490300350616117244078989017569073562\
27820202143700493646857623905384034464181771263041872077074778329107798166`\
290.02036600717616, 0``886.875920190074] $CellContext`lambda + 
   Complex[0``889.2117577617765, 0``287.0809054828955] $CellContext`lambda^2 + 
   Complex[6800.\
513679781712294055761796118989526729558490515678081375685890781683747544779976\
309832280902129898499617267973342674951485790041722677592856678617585156058055\
592478652238867598606253342109089656777156689066138395017041671746613781129941\
84871069250723725058353680072636605945200953846378528527716815669561726417`\
290.956415870627, 0``891.4811687166786] $CellContext`lambda^3 + 
   Complex[0``892.3042792420125, 0``287.9046454880106] $CellContext`lambda^4 + 
   Complex[2978.\
144673052841142219457057645017891941458878306313669065666903086382747930853231\
738565677841304224314862109777023684427673380726456986920314116318858140466577\
054376929092937842962377336898922836696747968109067800753364974538511438061023\
28797173615501163987498058746501912170413982941720012613761208268346079457`\
291.07225262348845, 0``892.6317688055854] $CellContext`lambda^5 + 
   Complex[0``895.8632640536263, 0``288.6661359910115] $CellContext`lambda^6 + 
   Complex[-1634.\
547934281585060657211063121233164945869080855237866275786177817680599933985803\
442953062952115615432634046316091279987910092567745955425118943270412815048113\
772042977563921835301402352467709381766078184024551417764782903305834317758855\
11288202888410441727282028782406170136463475410293235338255631009706176195`\
291.33159568423434, 0``898.2562156478738] $CellContext`lambda^7 + 
   Complex[0, 0``289.520617845239] $CellContext`lambda^8 + 
   295.17666311038538814624491664978224209575227439291784743949384927139597818\
033353576774413648315147758138553999608843182461217406585269243963798489058862\
691620120650980308994917954222654936151799672869594426937815846819309972930453\
969156392430582998359494328288630828418652997976990579011190187101568644848452\
314`291.1811134808255 $CellContext`lambda^9 + 
   Complex[0, 0``290.63259068803416] $CellContext`lambda^10 + 
   208.79374178320995740330099760284768059622437551304437507848494183133648023\
058547473441615126647786278972405419138178449992584735022442354358419876358614\
123304611452930657657168006576303095035504948607243663010689631916377525587276\
810417166722407436259434952656070055318009363373605313638871833994579943744213\
808`291.7386318698315 $CellContext`lambda^11 + 
   Complex[0, 0``293.6807136950088] $CellContext`lambda^12 + 
   55.779043872237884298155766711326200717035682556179088426330861481189856722\
691218793621653270408941753278849324383182557721331618432218917403574690567793\
787157640904565459113904540284130779605507307322912464180705994894737766917415\
102154611617684946064776046646840805328718333615197885592803243890302164691762\
37`292.0444793207524 $CellContext`lambda^13 + 
   4.1299506100065647464977306956773504381319590362820703742743325131067496416\
476119396291728015994976132908128852889525423685926210135527622623255827905505\
154504927582131507126734978849519030162272500593734712834077622743473270987304\
530456990445345359491128358127621528902629382318082260819019083163855688993470\
3`292.08507186359674 $CellContext`lambda^15],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275428703064327`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"c3a9c6db-dfa3-4e16-b2f0-0e70c9c75e5d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``886.4243679875768", "-", 
       RowBox[{
       "4.27426443677793915227035174376654635398720844520766118508622450138746\
018271919486641825631234269460295953639868570892862184830894975016080783241714\
428901885298868728442113427207199759559524890432485494088494502406236421446603\
539032807838660841783576913787107623272671603582984085227893151346994565092142\
856859340107`292.70054218745946*^6", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``891.0861241055732", "+", 
       RowBox[{
       "3.34203816250804944168899948503609225769183344878501288598863332081732\
519084487479151971850672469418084608256623247948452484591253892463614635256436\
507093039664388009431762714448406838066211273786838710067897743477214711854382\
187360201183378974851395379692944873162295535537286677153821730052991416018331\
818577072955`293.0546366706512*^6", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``892.2992844086119", "+", 
       RowBox[{
       "1.96966192137762768196484663590201806607133837752392018246372765346937\
492946340611070320099050425546645298731641816506543703861218616934652504049389\
685723433919370789308040442296347114669836791779564495157929529581175634737072\
785536176451503350547024415647755384325986289322807047842110695968670706033102\
064213821147`293.3312983479218*^6", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``897.9201649330913", "+", 
       RowBox[{
       "833442.185005394758803746623198148521656702438649586881738889562391640\
759164085919922647876773375670524371988898630489464073271256705257404606562036\
595654074257708615695878016343029168376984746880056956587472787550602404989217\
929623756181868486430725936673411646453327227145692730525775487625582549647439\
79343724665`293.5161186990664", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
    "242958.167447254314125606399538342692228701646713244025232139346234975058\
181018482067355853379288659046480833437263798090792604476697559522127950155565\
153108571651527780963533080512207875796358546672453954309087873235450974958698\
357725100916553671201536707186092137032849102683772138022889298202542827494806\
71077905`293.61890191820237", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
    "46576.1502736948246495817300132506691076092074048838868335501766339493085\
854372035046832507155152010304169760724739589472260751760055206566824680360863\
484791136820553085954557212478349288472939032636740244736916748330716454806604\
520742090798743119245608137680054147660829557982140117927229839037911215849522\
2582326`293.6564354808092", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "11"]}], "-", 
    RowBox[{
    "5156.14961187035340606824850446284152692308943594232189097967077564898651\
685050208606294630820451320456343957446693716135330044247381495863147092327497\
030995157879413916218176573260954582391961453117606790411563909815089406137785\
834941637838449066549042539619494014389469163636094992555406214647302977374208\
823075`293.6265151565307", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "13"]}], "-", 
    RowBox[{
    "245.337338208418377687060135910937959739774503855928251311584184376259817\
427548872671722121723272717245789226327546231948683504884205739972318952193598\
638365767441496157265785423441281494333367371777388966958112981266204054831424\
654947241110574556133979999668858440880415559340236726950040229730466105073398\
07591`293.52300106138745", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "15"]}]}]}],
  SequenceForm[
  "x[1,", 14, "]=", 
   Complex[0``886.4243679875768, \
-4.274264436777939152270351743766546353987208445207661185086224501387460182719\
194866418256312342694602959536398685708928621848308949750160807832417144289018\
852988687284421134272071997595595248904324854940884945024062364214466035390328\
078386608417835769137871076232726716035829840852278931513469945650921428568593\
40107`292.70054218745946*^6] $CellContext`lambda + 
   Complex[0``891.0861241055732, \
-3.342038162508049441688999485036092257691833448785012885988633320817325190844\
874791519718506724694180846082566232479484524845912538924636146352564365070930\
396643880094317627144484068380662112737868387100678977434772147118543821873602\
011833789748513953796929448731622955355372866771538217300529914160183318185770\
72955`293.0546366706512*^6] $CellContext`lambda^3 + 
   Complex[0``892.2992844086119, \
-1.969661921377627681964846635902018066071338377523920182463727653469374929463\
406110703200990504255466452987316418165065437038612186169346525040493896857234\
339193707893080404422963471146698367917795644951579295295811756347370727855361\
764515033505470244156477553843259862893228070478421106959686707060331020642138\
21147`293.3312983479218*^6] $CellContext`lambda^5 + 
   Complex[0``897.9201649330913, \
-833442.1850053947588037466231981485216567024386495868817388895623916407591640\
859199226478767733756705243719888986304894640732712567052574046065620365956540\
742577086156958780163430291683769847468800569565874727875506024049892179296237\
561818684864307259366734116464533272271456927305257754876255825496474397934372\
4665`293.5161186990664] $CellContext`lambda^7 + 
   Complex[0, \
-242958.1674472543141256063995383426922287016467132440252321393462349750581810\
184820673558533792886590464808334372637980907926044766975595221279501555651531\
085716515277809635330805122078757963585466724539543090878732354509749586983577\
251009165536712015367071860921370328491026837721380228892982025428274948067107\
7905`293.61890191820237] $CellContext`lambda^9 + 
   Complex[0, \
-46576.15027369482464958173001325066910760920740488388683355017663394930858543\
720350468325071551520103041697607247395894722607517600552065668246803608634847\
911368205530859545572124783492884729390326367402447369167483307164548066045207\
420907987431192456081376800541476608295579821401179272298390379112158495222582\
326`293.6564354808092] $CellContext`lambda^11 + 
   Complex[0, \
-5156.149611870353406068248504462841526923089435942321890979670775648986516850\
502086062946308204513204563439574466937161353300442473814958631470923274970309\
951578794139162181765732609545823919614531176067904115639098150894061377858349\
416378384490665490425396194940143894691636360949925554062146473029773742088230\
75`293.6265151565307] $CellContext`lambda^13 + 
   Complex[0, \
-245.3373382084183776870601359109379597397745038559282513115841843762598174275\
488726717221217232727172457892263275462319486835048842057399723189521935986383\
657674414961572657854234412814943333673717773889669581129812662040548314246549\
472411105745561339799996688584408804155593402367269500402297304661050733980759\
1`293.52300106138745] $CellContext`lambda^15],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542870338369*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"1c920aab-8058-4502-bc1a-7b989f2994ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "14", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "5.483006110771756700974140122076725470407094659046991289114877197287128033\
634699320074348844389989439004198668633823389594738503264238257574443433447156\
450491632923029728719754908367253991051443048787418124590762426238241005073133\
973374264466182147943419290942841229740986342624688072899479714459550227506333\
7496175`292.6406823727966*^6", "+", 
    RowBox[{"0``886.123346908614", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 14, "]=", 
   Complex[
   5.4830061107717567009741401220767254704070946590469912891148771972871280336\
346993200743488443899894390041986686338233895947385032642382575744434334471564\
504916329230297287197549083672539910514430487874181245907624262382410050731339\
733742644661821479434192909428412297409863426246880728994797144595502275063337\
496175`292.6406823727966*^6, 0``886.123346908614]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542870362886*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"882ab239-a2e6-4fca-b951-a9f074fd8927"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``885.9860565927588", "+", 
    RowBox[{"0``286.0886130546832", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``885.9860565927588, 0``286.0886130546832]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542870371665*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"1e894e30-68ed-4183-abd9-80b4981df8da"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "-", "4.3166069036008415582118173148995903560015470613316121849945725538\
629694848752370011800626231800874609786126843043570532719735692600708029851035\
265837501289318057887321215292463109042177519198478622079554706490602002989625\
093874842541623876740187187084059376473321409847751979699327669022114647513788\
0942180678909469`291.8799489437018*^6"}], "+", 
      RowBox[{"0``884.9330314090142", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``885.9929995151144", "+", 
       RowBox[{"0``285.87205867049335", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "8.604751093852671139182910934562345470161686760902562986982901245274328\
536649294515227192953365078206921292608898959136817909714012493944894247540184\
130392470132181535052106659468069406879241159993136394205987674860558933353698\
682192685340797844562056867967936717507847653674406646062880552842459172422390\
19022949938`292.72085903100816*^6", "+", 
       RowBox[{"0``885.9589985752968", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``888.7749473138531", "+", 
       RowBox[{"0``286.54067495676514", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "6.814943459755391385786485077042992882619325693526033437646505584781699\
696047616277815958951853309972482939288622960601071489993349581880501701350470\
919067413681572487316151622912455065785087849482076208849644096861382904542707\
785761703042623257124579277855705191476678852247703619280847877268712243285949\
91183001884`293.12437350874256*^6", "+", 
       RowBox[{"0``890.795712343093", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``891.7258512658087", "+", 
       RowBox[{"0``287.2875752914849", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "3.569727519069871168990748172015905980043082431249337165654959421038804\
754738665252587253039429673042140060383680962944581758406161085072558210019508\
857693690263207813212557463515777467985187501955539760981291591785885509478519\
152462381795498962744017215781920048469726258403120977180779749824839559922897\
7194253361`293.33941405737727*^6", "+", 
       RowBox[{"0``891.988295701187", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``895.3071722697507", "+", 
       RowBox[{"0``288.06807941380055", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.342328382281852665619748488437382263731459622284676208581152831851476\
916209372244336071587452232216871074824571707422557589026202208266611454956214\
913039230047787460189122002788445337373112478518064842552918102816168416570854\
782574925495666187187142905079973825287922740008188065564445031049976130724034\
19734756915`293.4604494412463*^6", "+", 
       RowBox[{"0``897.6024118197109", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "8"]}], "+", 
    RowBox[{"0``288.94433006344025", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
    "355832.649704711342211353783243962382315343647677646628313056499865777756\
900766430559223306602987793035111349623292372068424312041193537535046691211480\
546504358303356968300965621149923819824116226429760928496958930369953342914889\
485062059419468830410722011630997727892523666612683614560495635956655678621475\
10313972`293.5084758318423", " ", 
     SuperscriptBox["lambda", "10"]}], "+", 
    RowBox[{"0``290.0805742111816", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "11"]}], "-", 
    RowBox[{
    "62582.2293462837589193036676824887868793175352375420929063970544976770242\
019200119187293018075891060133215631771968900225807384612244440755705556493707\
374004072559784005256797581681070440448840614774653905129615053459743299668410\
596017703948572530820283571017498361067223575362595774806968787520194782597370\
5851346`293.4947709930851", " ", 
     SuperscriptBox["lambda", "12"]}], "+", 
    RowBox[{"0``293.1285776203721", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "13"]}], "-", 
    RowBox[{
    "6436.99075868423848819891645535888061102633582516382469823245270488773749\
496796960120305464800890962737475287151189056983750401920543683846758440357728\
488873729106225816667305870119322904212309142197985184032086417134106597175047\
390045634410741526139999784642696868594039270709493746882660038674544981064347\
822958`293.4193268126036", " ", 
     SuperscriptBox["lambda", "14"]}], "-", 
    RowBox[{
    "287.278401568520335857258215118423899489263274846681520521593889975664449\
548632724049889752529195377890734398504377114296608960892597652141446389092944\
577548579109463803209893725263959129841342701423703892325057789479288187580963\
636955702063268233588528906091932459286325449524606013808241450290437795479467\
25557`293.2744669324455", " ", 
     SuperscriptBox["lambda", "16"]}]}]}],
  SequenceForm[
  "x[3,", 15, "]= ", 
   Complex[-4.\
316606903600841558211817314899590356001547061331612184994572553862969484875237\
001180062623180087460978612684304357053271973569260070802985103526583750128931\
805788732121529246310904217751919847862207955470649060200298962509387484254162\
387674018718708405937647332140984775197969932766902211464751378809421806789094\
69`291.8799489437018*^6, 0``884.9330314090142] + 
   Complex[0``885.9929995151144, 0``285.87205867049335] $CellContext`lambda + 
   Complex[-8.\
604751093852671139182910934562345470161686760902562986982901245274328536649294\
515227192953365078206921292608898959136817909714012493944894247540184130392470\
132181535052106659468069406879241159993136394205987674860558933353698682192685\
340797844562056867967936717507847653674406646062880552842459172422390190229499\
38`292.72085903100816*^6, 0``885.9589985752968] $CellContext`lambda^2 + 
   Complex[0``888.7749473138531, 0``286.54067495676514] $CellContext`lambda^3 + 
   Complex[-6.\
814943459755391385786485077042992882619325693526033437646505584781699696047616\
277815958951853309972482939288622960601071489993349581880501701350470919067413\
681572487316151622912455065785087849482076208849644096861382904542707785761703\
042623257124579277855705191476678852247703619280847877268712243285949911830018\
84`293.12437350874256*^6, 0``890.795712343093] $CellContext`lambda^4 + 
   Complex[0``891.7258512658087, 0``287.2875752914849] $CellContext`lambda^5 + 
   Complex[-3.\
569727519069871168990748172015905980043082431249337165654959421038804754738665\
252587253039429673042140060383680962944581758406161085072558210019508857693690\
263207813212557463515777467985187501955539760981291591785885509478519152462381\
795498962744017215781920048469726258403120977180779749824839559922897719425336\
1`293.33941405737727*^6, 0``891.988295701187] $CellContext`lambda^6 + 
   Complex[0``895.3071722697507, 0``288.06807941380055] $CellContext`lambda^7 + 
   Complex[-1.\
342328382281852665619748488437382263731459622284676208581152831851476916209372\
244336071587452232216871074824571707422557589026202208266611454956214913039230\
047787460189122002788445337373112478518064842552918102816168416570854782574925\
495666187187142905079973825287922740008188065564445031049976130724034197347569\
15`293.4604494412463*^6, 0``897.6024118197109] $CellContext`lambda^8 + 
   Complex[0, 0``288.94433006344025] $CellContext`lambda^9 - 
   355832.\
649704711342211353783243962382315343647677646628313056499865777756900766430559\
223306602987793035111349623292372068424312041193537535046691211480546504358303\
356968300965621149923819824116226429760928496958930369953342914889485062059419\
46883041072201163099772789252366661268361456049563595665567862147510313972`\
293.5084758318423 $CellContext`lambda^10 + 
   Complex[0, 0``290.0805742111816] $CellContext`lambda^11 - 
   62582.229346283758919303667682488786879317535237542092906397054497677024201\
920011918729301807589106013321563177196890022580738461224444075570555649370737\
400407255978400525679758168107044044884061477465390512961505345974329966841059\
601770394857253082028357101749836106722357536259577480696878752019478259737058\
51346`293.4947709930851 $CellContext`lambda^12 + 
   Complex[0, 0``293.1285776203721] $CellContext`lambda^13 - 
   6436.9907586842384881989164553588806110263358251638246982324527048877374949\
679696012030546480089096273747528715118905698375040192054368384675844035772848\
887372910622581666730587011932290421230914219798518403208641713410659717504739\
004563441074152613999978464269686859403927070949374688266003867454498106434782\
2958`293.4193268126036 $CellContext`lambda^14 - 
   287.27840156852033585725821511842389948926327484668152052159388997566444954\
863272404988975252919537789073439850437711429660896089259765214144638909294457\
754857910946380320989372526395912984134270142370389232505778947928818758096363\
695570206326823358852890609193245928632544952460601380824145029043779547946725\
557`293.2744669324455 $CellContext`lambda^16],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275429230060377`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"314687b0-8547-4cb1-88de-06299300d00a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 15, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275429230299892`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"dcbac1e8-b41d-476f-bbd0-545729ae34ef"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "15", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"0``885.5422374328981", "+", 
    RowBox[{"0``285.51110108217625", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 15, "]=", 
   Complex[0``885.5422374328981, 0``285.51110108217625]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927542923043909*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"0e8a47f4-90c9-4b62-b90e-62618b2a9ffe"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``285.0942914449017", "+", 
    RowBox[{"0``884.7825164111822", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``285.0942914449017, 0``884.7825164111822]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.92754292305324*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"71b5561b-bba0-4644-bc97-3c25c5f20951"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0``883.8709981294575", "+", 
      RowBox[{"0``284.27014197084213", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "38116.30559166668856250405534566193852631132563750655249704541050677660\
422526213934085037414898800909464334092040064307169830938040392186043181906721\
303614124278310598956475147183871106887624266241015546894728003044469353181990\
034101679905241431867877880176349278228858157050981159111768571618279804330926\
64731974`289.3215103761555", "+", 
       RowBox[{"0``884.6251125306811", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``885.1566687265655", "+", 
       RowBox[{"0``285.11294801055516", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "36797.34245994937687527216231539509491310269202704411844568780036750103\
250240179121215346239658716487054591502694674712455516429673059503164549011405\
606855721970904548817688896773993616845793171309117221800783911886469700177817\
871581757325996903556686841192383666299120753559836202402249885788777165561812\
84929038`289.72131321686794", "+", 
       RowBox[{"0``885.4962712367151", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``888.2387950545201", "+", 
       RowBox[{"0``285.9356419238124", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "70490.54012877923274189022419090718579564856065221479451622758022211741\
314361678802422343657449996091654306226738019663263111394173610492848109894652\
426849789169302713193296920091560817963187426510481927358683717230943387277762\
301406830143756660663287956416745601123393732555818795486831219845912915935183\
762934101`290.4750185970684", "+", 
       RowBox[{"0``890.200458405626", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``891.1912120196404", "+", 
       RowBox[{"0``286.68170616835295", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "6"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1066.090685535409883116723334394996049981796089004363921338592698099746\
736141890515258680362908924578459929525089748141894740922268268073187906707322\
661665057167115356830933957722874379289348803210497322007502192108931341613457\
190388333149396335180388144339626595038591884059401825134598652572921696698351\
42598642`289.16092966210795", "+", 
       RowBox[{"0``891.4236083800181", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``894.7521247921505", "+", 
       RowBox[{"0``287.4663440918131", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2947.090590815246320945608416533786623493830809437394919868351677684005\
213210750753940339012906699981403225524015606323739149892932904243495233075986\
188603542479821542384451985312629200020962682146038160397234122173303788115386\
519178548559092135921574174823321968397915434334868136879692983617357222168535\
7504653`290.1616885311346", "+", 
       RowBox[{"0``897.0408938032128", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "9"]}], "+", 
    RowBox[{"0``288.3639242600447", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "10"]}], "-", 
    RowBox[{
    "750.528332590517652142928516268671701940966779587918211289535217369743702\
439291543212890902914040872367558501669635237385036615836406389146699613537299\
191552352507464223002644465265722301632523539767728144173340632485837594125452\
169118573441469665404764388541298802713274368219174753343409733233853409791275\
54626`290.20870856405236", " ", 
     SuperscriptBox["lambda", "11"]}], "+", 
    RowBox[{"0``289.5282015232142", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "12"]}], "-", 
    RowBox[{
    "427.901973404868157581097047719762976735555915809453886399675560661555167\
141170710996855088571559446529848055068272838888498920505761171164215419081004\
983655606270162352661764692233500371963859748074213804712705991557054123739619\
407786718096454348684190196153488565517853214048836402100444653047376975499614\
48845`290.72436754665273", " ", 
     SuperscriptBox["lambda", "13"]}], "+", 
    RowBox[{"0``292.57628334083597", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "14"]}], "-", 
    RowBox[{
    "93.3367146912844343692954884315168876344775031639696499295741292206029397\
692191884721727527104923462467035049491236386599554353693426156030324421928828\
147034198796528123394094713854958585896219187204978373723254122868706696295967\
288470255595425689027331836407390051665453033321581869988874729096877861631461\
9472`290.9956280632293", " ", 
     SuperscriptBox["lambda", "15"]}], "-", 
    RowBox[{
    "6.03642739075743710746523775936064255005825304831638952074750955231984037\
283876110682797179338528330137532068864693916802421050274818667244618521319109\
062901392950808939499361688223939626966067044108121328729733549412304840309629\
098971457628137481797701910367863301750430178679828066111313216341076630677364\
129`291.03448757610516", " ", 
     SuperscriptBox["lambda", "17"]}]}]}],
  SequenceForm[
  "x[3,", 16, "]= ", Complex[0``883.8709981294575, 0``284.27014197084213] + 
   Complex[-38116.\
305591666688562504055345661938526311325637506552497045410506776604225262139340\
850374148988009094643340920400643071698309380403921860431819067213036141242783\
105989564751471838711068876242662410155468947280030444693531819900341016799052\
4143186787788017634927822885815705098115911176857161827980433092664731974`289.\
3215103761555, 0``884.6251125306811] $CellContext`lambda + 
   Complex[0``885.1566687265655, 0``285.11294801055516] $CellContext`lambda^2 + 
   Complex[36797.\
342459949376875272162315395094913102692027044118445687800367501032502401791212\
153462396587164870545915026946747124555164296730595031645490114056068557219709\
045488176888967739936168457931713091172218007839118864697001778178715817573259\
9690355668684119238366629912075355983620240224988578877716556181284929038`289.\
72131321686794, 0``885.4962712367151] $CellContext`lambda^3 + 
   Complex[0``888.2387950545201, 0``285.9356419238124] $CellContext`lambda^4 + 
   Complex[70490.\
540128779232741890224190907185795648560652214794516227580222117413143616788024\
223436574499960916543062267380196632631113941736104928481098946524268497891693\
027131932969200915608179631874265104819273586837172309433872777623014068301437\
56660663287956416745601123393732555818795486831219845912915935183762934101`\
290.4750185970684, 0``890.200458405626] $CellContext`lambda^5 + 
   Complex[0``891.1912120196404, 0``286.68170616835295] $CellContext`lambda^6 + 
   Complex[-1066.\
090685535409883116723334394996049981796089004363921338592698099746736141890515\
258680362908924578459929525089748141894740922268268073187906707322661665057167\
115356830933957722874379289348803210497322007502192108931341613457190388333149\
39633518038814433962659503859188405940182513459865257292169669835142598642`\
289.16092966210795, 0``891.4236083800181] $CellContext`lambda^7 + 
   Complex[0``894.7521247921505, 0``287.4663440918131] $CellContext`lambda^8 + 
   Complex[2947.\
090590815246320945608416533786623493830809437394919868351677684005213210750753\
940339012906699981403225524015606323739149892932904243495233075986188603542479\
821542384451985312629200020962682146038160397234122173303788115386519178548559\
0921359215741748233219683979154343348681368796929836173572221685357504653`290.\
1616885311346, 0``897.0408938032128] $CellContext`lambda^9 + 
   Complex[0, 0``288.3639242600447] $CellContext`lambda^10 - 
   750.52833259051765214292851626867170194096677958791821128953521736974370243\
929154321289090291404087236755850166963523738503661583640638914669961353729919\
155235250746422300264446526572230163252353976772814417334063248583759412545216\
911857344146966540476438854129880271327436821917475334340973323385340979127554\
626`290.20870856405236 $CellContext`lambda^11 + 
   Complex[0, 0``289.5282015232142] $CellContext`lambda^12 - 
   427.90197340486815758109704771976297673555591580945388639967556066155516714\
117071099685508857155944652984805506827283888849892050576117116421541908100498\
365560627016235266176469223350037196385974807421380471270599155705412373961940\
778671809645434868419019615348856551785321404883640210044465304737697549961448\
845`290.72436754665273 $CellContext`lambda^13 + 
   Complex[0, 0``292.57628334083597] $CellContext`lambda^14 - 
   93.336714691284434369295488431516887634477503163969649929574129220602939769\
219188472172752710492346246703504949123638659955435369342615603032442192882814\
703419879652812339409471385495858589621918720497837372325412286870669629596728\
847025559542568902733183640739005166545303332158186998887472909687786163146194\
72`290.9956280632293 $CellContext`lambda^15 - 
   6.0364273907574371074652377593606425500582530483163895207475095523198403728\
387611068279717933852833013753206886469391680242105027481866724461852131910906\
290139295080893949936168822393962696606704410812132872973354941230484030962909\
897145762813748179770191036786330175043017867982806611131321634107663067736412\
9`291.03448757610516 $CellContext`lambda^17],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275430142120256`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"c9d6d798-4687-4a2d-8847-2ea85ae7a0cd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``884.1455501928774", "-", 
       RowBox[{
       "5.31741104369231346713493130191439746696281103638180964456592300117938\
266137351363812890995688772946585702240777900333581843008512771705668342485840\
968762829066358094996931678476626929728805334107734495691196364097336443567506\
352305707804160329070788419848661421852109927299444947170163187749558924878417\
5021953477609`291.82561296945636*^7", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``885.1430225781183", "+", 
       RowBox[{
       "4.27761586433842079744116008115121865071312627394468607323757790279959\
911705925178983196813975696633814850904318665428812728939924020726432236001399\
341016742364524979654642815906793944533176849412500354414909206657911219547507\
254678786872249463169081984835431356260390970391511552943091097871433898169910\
7318506610377`292.1890270966061*^7", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``889.8236931028596", "+", 
       RowBox[{
       "2.67083643265731677190450033762941924558153509911466646234988061767584\
331197622176463976270656255053105643101104021778502141024518210766244681805292\
049523069502326825330243504800612333062360571139154832534628249001427221003377\
845394472967972942765935144923870990431371741293452928325602041160202955457394\
3947740007248`292.4816971055949*^7", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``891.0875622231001", "+", 
       RowBox[{
       "1.24325486434303507280910627355317071417376329359366010365196828348366\
467867699530601334227999374413969230178944886356137864843436575495304984378491\
013424190470945008568777320649520219166407008169394257584485344639961509439924\
549811395218307146784561532052881216558918817526732139735395896091428984753046\
9601709442275`292.68665954534174*^7", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``896.7045170070339", "+", 
       RowBox[{
       "4.21813082806513062587917136481122147575591215463751880446709979192454\
458880903039423031191387888358358732927931698784928173675438518205551123301967\
447026630724050605366101819829077934684495725559749156437679757455774675597280\
899983656244039459063042174555656269465007124344306571053452143013946750961614\
503011266118`292.81408919681684*^6", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
    "1.02295570120693940303508877954368676178628942894478178044491869908119048\
082715776058216201268111075913103833769748654067380511061462033634189231695644\
812584896256390573997878100765539606781362061260644209112734131154466510961298\
293978319657955595007659483280530068768551514153290812814509008418910715712483\
945104312`292.8811802771742*^6", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "11"]}], "-", 
    RowBox[{
    "165897.915586190646617997208460424547126746068985156419980077852616300209\
742340547069451840887146920102231562284808030501838901061883586035555734274833\
508458354250986474635671401951972058662255716888074824266029565517716014363465\
649860946550618477542351544686638966315936749538576000556537786217223575060333\
45078056`292.8928926229001", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "13"]}], "-", 
    RowBox[{
    "15884.6438819564336982467754025310862202120999923737600923784951434274860\
943531305365615622285788180164277652149449711273513292281279755976461909368429\
369239410782526099640581279502306769893959038325267565517024626893149302764987\
264908390093493982245201799101083460169756822681970569652765266363265448329210\
9695048`292.84836282765514", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "15"]}], "-", 
    RowBox[{
    "665.669451478332541828464433857696667871198828169010349807584586483080070\
784245123076077161429242270440370385899223843049936725772304096876515371798209\
991479666892640696995817326490053571041327906500554281298287943973057511034415\
480798008435906683382742008261341508643679664522372544973336628361496877736051\
14896`292.74093988141897", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "17"]}]}]}],
  SequenceForm[
  "x[1,", 16, "]=", 
   Complex[0``884.1455501928774, \
-5.317411043692313467134931301914397466962811036381809644565923001179382661373\
513638128909956887729465857022407779003335818430085127717056683424858409687628\
290663580949969316784766269297288053341077344956911963640973364435675063523057\
078041603290707884198486614218521099272994449471701631877495589248784175021953\
477609`291.82561296945636*^7] $CellContext`lambda + 
   Complex[0``885.1430225781183, \
-4.277615864338420797441160081151218650713126273944686073237577902799599117059\
251789831968139756966338148509043186654288127289399240207264322360013993410167\
423645249796546428159067939445331768494125003544149092066579112195475072546787\
868722494631690819848354313562603909703915115529430910978714338981699107318506\
610377`292.1890270966061*^7] $CellContext`lambda^3 + 
   Complex[0``889.8236931028596, \
-2.670836432657316771904500337629419245581535099114666462349880617675843311976\
221764639762706562550531056431011040217785021410245182107662446818052920495230\
695023268253302435048006123330623605711391548325346282490014272210033778453944\
729679729427659351449238709904313717412934529283256020411602029554573943947740\
007248`292.4816971055949*^7] $CellContext`lambda^5 + 
   Complex[0``891.0875622231001, \
-1.243254864343035072809106273553170714173763293593660103651968283483664678676\
995306013342279993744139692301789448863561378648434365754953049843784910134241\
904709450085687773206495202191664070081693942575844853446399615094399245498113\
952183071467845615320528812165589188175267321397353958960914289847530469601709\
442275`292.68665954534174*^7] $CellContext`lambda^7 + 
   Complex[0``896.7045170070339, \
-4.218130828065130625879171364811221475755912154637518804467099791924544588809\
030394230311913878883583587329279316987849281736754385182055511233019674470266\
307240506053661018198290779346844957255597491564376797574557746755972808999836\
562440394590630421745556562694650071243443065710534521430139467509616145030112\
66118`292.81408919681684*^6] $CellContext`lambda^9 + 
   Complex[0, \
-1.022955701206939403035088779543686761786289428944781780444918699081190480827\
157760582162012681110759131038337697486540673805110614620336341892316956448125\
848962563905739978781007655396067813620612606442091127341311544665109612982939\
783196579555950076594832805300687685515141532908128145090084189107157124839451\
04312`292.8811802771742*^6] $CellContext`lambda^11 + 
   Complex[0, \
-165897.9155861906466179972084604245471267460689851564199800778526163002097423\
405470694518408871469201022315622848080305018389010618835860355557342748335084\
583542509864746356714019519720586622557168880748242660295655177160143634656498\
609465506184775423515446866389663159367495385760005565377862172235750603334507\
8056`292.8928926229001] $CellContext`lambda^13 + 
   Complex[0, \
-15884.64388195643369824677540253108622021209999237376009237849514342748609435\
313053656156222857881801642776521494497112735132922812797559764619093684293692\
394107825260996405812795023067698939590383252675655170246268931493027649872649\
083900934939822452017991010834601697568226819705696527652663632654483292109695\
048`292.84836282765514] $CellContext`lambda^15 + 
   Complex[0, \
-665.6694514783325418284644338576966678711988281690103498075845864830800707842\
451230760771614292422704403703858992238430499367257723040968765153717982099914\
796668926406969958173264900535710413279065005542812982879439730575110344154807\
980084359066833827420082613415086436796645223725449733366283614968777360511489\
6`292.74093988141897] $CellContext`lambda^17],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927543014228141*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"47192fed-9da5-481d-8342-1b2516286c13"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "16", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "6.893890716999669839458409474557757564861275911100594258534168715860475114\
492947227752275935105026441804024200046457185546245901596440804388737010925423\
960739384528546323686730945051097171663110959671494864510674032158266088602788\
708714743180613463392374597770526966037413627806336241423788681826005747363387\
226451375`291.77085513518017*^7", "+", 
    RowBox[{"0``883.8905585304364", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 16, "]=", 
   Complex[
   6.8938907169996698394584094745577575648612759111005942585341687158604751144\
929472277522759351050264418040242000464571855462459015964408043887370109254239\
607393845285463236867309450510971716631109596714948645106740321582660886027887\
087147431806134633923745977705269660374136278063362414237886818260057473633872\
26451375`291.77085513518017*^7, 0``883.8905585304364]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927543014239081*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"c92ad9b2-66c5-4db9-b387-7132b935f00c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``883.7204831316255", "+", 
    RowBox[{"0``284.11962697301016", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``883.7204831316255, 0``284.11962697301016]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275430145140676`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"eee39671-326b-4570-bed6-1cb085367d53"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "-", "5.4049786444041146786121783151932862377045950471894405369333369482\
215551684785460614749761245255651057619883472275349709557669746709446087442846\
273603405276448258402170264301884167629096758083945619390198095755734744848928\
793385298147906330450451709215109853376757203762471133860135612936273575553168\
22878539532747442`291.00558089042505*^7"}], "+", 
      RowBox[{"0``882.6891612541482", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``883.6307868175367", "+", 
       RowBox[{"0``283.89817210473086", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.092329072866103173009204422557083416292831009346748632063773717164699\
278630949360046303447276846972340306450059681543285669250813602589818022219956\
278278567384455299577782225444427013324937586756523125163019727483803571606875\
481726936730035241441820835526657667411241329561639847318026648863858551203919\
8178805837242`291.85369577866913*^8", "+", 
       RowBox[{"0``883.7516553831899", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``884.719817784265", "+", 
       RowBox[{"0``284.56994596956645", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "8.969814202808055098286439638729951368765913166980452624228156395409422\
032281542942216775873710842800940493651049188254680324070622827222926702172037\
026566599667160992881171970004762448473617242341154135783628841911238827101021\
787388042839324676355048783055295266973629394512817239497190285237243562815993\
945901602758`292.27060210534336*^7", "+", 
       RowBox[{"0``884.8456583162507", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``887.6601726591282", "+", 
       RowBox[{"0``285.3139406279141", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "5.022783769210014136439607550053377118172312892739543097417181263880600\
354914445189205956953824362928419099511354419282602741715287358868067178550405\
073876524690513526947634958568509987729468452450164669133054424907774537679256\
562502075629708127989972565632420496509044541548433019682976737960164557601400\
216535990858`292.5075223444876*^7", "+", 
       RowBox[{"0``889.5215293743407", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``890.6350307459996", "+", 
       RowBox[{"0``286.07341069197037", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2.095729581734960409057789354994462654191321147248472216932564738361026\
987264720574515286470931775188209307539042152976070007814041084048625643462779\
732438415688788784027898092859989427177534004943401501010343989008214351434046\
899495912181347710546240573836291902025522337829138862716473950622649496258161\
732252812514`292.6547761964198*^7", "+", 
       RowBox[{"0``890.7699265635026", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``894.2031932385071", "+", 
       RowBox[{"0``286.8716117324281", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "6.491314045986142614182152804964503865844361600452047302619577550610128\
874633172954533253104496993788171588160305878008107207134872025566946490801684\
806797176434092478853806922026082885952129181230151100617554735436579668264670\
664767265977638209290354312777540821644368196793093601504877981837831418155011\
69063013887`292.73135643196485*^6", "+", 
       RowBox[{"0``896.3876417771052", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "10"]}], "+", 
    RowBox[{"0``287.7876524499865", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "11"]}], "-", 
    RowBox[{
    "1.44460381291978614570108832555537167556233397529076619172101654396117681\
627349151122042198285884404719952813403478945005165793052545275675681003889896\
723076603565101966576482371511844607556802278555782595777294812834614851626254\
608633017284506895429110889654335244225965481892460285967178164961887632824565\
15649603`292.7490574557208*^6", " ", 
     SuperscriptBox["lambda", "12"]}], "+", 
    RowBox[{"0``288.9755996804975", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "13"]}], "-", 
    RowBox[{
    "216210.325404696238952726012760601244522567273549595643961800392050634304\
662722440825167521037774335261845160062805112734326604589016363718610103106270\
113594900003401012646276269213859249468130178834518176040234677760818544304690\
399612802404597364780300272387185189658820838531882360347439545729166169335012\
64335206`292.71389156775217", " ", 
     SuperscriptBox["lambda", "14"]}], "+", 
    RowBox[{"0``292.0243117893622", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "15"]}], "-", 
    RowBox[{
    "19192.8247233203815614219648794149656282879246124682367397321324844217925\
961505568322121584094076609335138396384624850408058122034991309109168322894814\
495549103247426152915514237854186972963584177086819147103928736123500603603602\
177108121361558461038182089764875493576197293614978828113682723557117256859487\
950378`292.62488233782045", " ", 
     SuperscriptBox["lambda", "16"]}], "-", 
    RowBox[{
    "751.577013110868375186805644571326435756778014951082270767198428945897582\
454558074683941486988015595863906980983676717576362382621097494921088489800474\
166079114594515033559530953763052420288105268247481855417368896188431605920410\
189441507314785559783834868574138291679821766845994404094725397114319228122643\
74556`292.47686087521333", " ", 
     SuperscriptBox["lambda", "18"]}]}]}],
  SequenceForm[
  "x[3,", 17, "]= ", 
   Complex[-5.\
404978644404114678612178315193286237704595047189440536933336948221555168478546\
061474976124525565105761988347227534970955766974670944608744284627360340527644\
825840217026430188416762909675808394561939019809575573474484892879338529814790\
633045045170921510985337675720376247113386013561293627357555316822878539532747\
442`291.00558089042505*^7, 0``882.6891612541482] + 
   Complex[0``883.6307868175367, 0``283.89817210473086] $CellContext`lambda + 
   Complex[-1.\
092329072866103173009204422557083416292831009346748632063773717164699278630949\
360046303447276846972340306450059681543285669250813602589818022219956278278567\
384455299577782225444427013324937586756523125163019727483803571606875481726936\
730035241441820835526657667411241329561639847318026648863858551203919817880583\
7242`291.85369577866913*^8, 0``883.7516553831899] $CellContext`lambda^2 + 
   Complex[0``884.719817784265, 0``284.56994596956645] $CellContext`lambda^3 + 
   Complex[-8.\
969814202808055098286439638729951368765913166980452624228156395409422032281542\
942216775873710842800940493651049188254680324070622827222926702172037026566599\
667160992881171970004762448473617242341154135783628841911238827101021787388042\
839324676355048783055295266973629394512817239497190285237243562815993945901602\
758`292.27060210534336*^7, 0``884.8456583162507] $CellContext`lambda^4 + 
   Complex[0``887.6601726591282, 0``285.3139406279141] $CellContext`lambda^5 + 
   Complex[-5.\
022783769210014136439607550053377118172312892739543097417181263880600354914445\
189205956953824362928419099511354419282602741715287358868067178550405073876524\
690513526947634958568509987729468452450164669133054424907774537679256562502075\
629708127989972565632420496509044541548433019682976737960164557601400216535990\
858`292.5075223444876*^7, 0``889.5215293743407] $CellContext`lambda^6 + 
   Complex[0``890.6350307459996, 0``286.07341069197037] $CellContext`lambda^7 + 
   Complex[-2.\
095729581734960409057789354994462654191321147248472216932564738361026987264720\
574515286470931775188209307539042152976070007814041084048625643462779732438415\
688788784027898092859989427177534004943401501010343989008214351434046899495912\
181347710546240573836291902025522337829138862716473950622649496258161732252812\
514`292.6547761964198*^7, 0``890.7699265635026] $CellContext`lambda^8 + 
   Complex[0``894.2031932385071, 0``286.8716117324281] $CellContext`lambda^9 + 
   Complex[-6.\
491314045986142614182152804964503865844361600452047302619577550610128874633172\
954533253104496993788171588160305878008107207134872025566946490801684806797176\
434092478853806922026082885952129181230151100617554735436579668264670664767265\
977638209290354312777540821644368196793093601504877981837831418155011690630138\
87`292.73135643196485*^6, 0``896.3876417771052] $CellContext`lambda^10 + 
   Complex[0, 0``287.7876524499865] $CellContext`lambda^11 - 
   1.4446038129197861457010883255553716755623339752907661917210165439611768162\
734915112204219828588440471995281340347894500516579305254527567568100388989672\
307660356510196657648237151184460755680227855578259577729481283461485162625460\
863301728450689542911088965433524422596548189246028596717816496188763282456515\
649603`292.7490574557208*^6 $CellContext`lambda^12 + 
   Complex[0, 0``288.9755996804975] $CellContext`lambda^13 - 
   216210.32540469623895272601276060124452256727354959564396180039205063430466\
272244082516752103777433526184516006280511273432660458901636371861010310627011\
359490000340101264627626921385924946813017883451817604023467776081854430469039\
961280240459736478030027238718518965882083853188236034743954572916616933501264\
335206`292.71389156775217 $CellContext`lambda^14 + 
   Complex[0, 0``292.0243117893622] $CellContext`lambda^15 - 
   19192.824723320381561421964879414965628287924612468236739732132484421792596\
150556832212158409407660933513839638462485040805812203499130910916832289481449\
554910324742615291551423785418697296358417708681914710392873612350060360360217\
710812136155846103818208976487549357619729361497882811368272355711725685948795\
0378`292.62488233782045 $CellContext`lambda^16 - 
   751.57701311086837518680564457132643575677801495108227076719842894589758245\
455807468394148698801559586390698098367671757636238262109749492108848980047416\
607911459451503355953095376305242028810526824748185541736889618843160592041018\
944150731478555978383486857413829167982176684599440409472539711431922812264374\
556`292.47686087521333 $CellContext`lambda^18],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927543171128726*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"c90152e2-b110-4c0b-a6b8-72cdf482a57f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 17, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927543171150116*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"c6f18ba0-ded6-4fdc-8484-afecdc549374"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "17", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"0``883.221578109165", "+", 
    RowBox[{"0``283.53908658761", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 17, "]=", 
   Complex[0``883.221578109165, 0``283.53908658761]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927543171160874*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"9f93f254-6940-424d-b6f3-10e589add879"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``283.12227191024004", "+", 
    RowBox[{"0``882.5386462563162", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``283.12227191024004, 0``882.5386462563162]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275431711702433`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"2fece611-78f8-4690-b0c8-edad01850397"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0``881.6363510367709", "+", 
      RowBox[{"0``282.2989093651101", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "710573.2730592935516019873363095498767927669010552576597397136161736333\
955090702983642936485188101582651619726154888709672521738737940733033745351726\
307226112941948644655360208991285507958958248213666077056482995794775869055643\
219685669110421194198208826559707169609728411339729035691730295098217352489988\
4023377278`288.62157971506974", "+", 
       RowBox[{"0``882.3930295763199", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``882.838079183779", "+", 
       RowBox[{"0``283.1433074975428", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "276788.5566483723800488295668724195152175768951829455857383991975689596\
890925136541242029322456631966334472501394821999938415118499107244603718818906\
999422943832400646977986488110489203424579240026546212034720213661189392890798\
759702350755211123966147472539392731712126147561075240949510318335352736740868\
232402886`288.62768051036073", "+", 
       RowBox[{"0``883.2233788623205", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``884.1836790240973", "+", 
       RowBox[{"0``283.9671105370808", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "865163.4278346043252195591790421144771955606484501324281359056203820509\
017132574591143334708746617713300103171915546309470065070741992200281920157705\
978524940750424736785387137164019050559985868107834954428349690183671953008666\
967353156613327259884590531339441421630709702661298918383428093639935336513138\
5741977114`289.5911463370471", "+", 
       RowBox[{"0``884.2678652121672", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``887.1251444620076", "+", 
       RowBox[{"0``284.7079017097761", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "6"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "122570.8846734710043540776351451849362461929842006812180761575599971157\
273063197482748231168096705924174123016221933093917374489301647779488684480322\
099843914848451140654316472722500419347854496719967402949416748267170840497705\
024428118772942144796540381058355384995408245859661804412734167932212571156424\
7915164471`289.2395210896043", "+", 
       RowBox[{"0``888.9380598292234", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``890.0798876853181", "+", 
       RowBox[{"0``285.4656368395142", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "8"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "6158.829150098863216719578613523669066274563468362312189055188709724832\
788992725251411023214355273564329899528122559448079714167886261560892296334864\
622952476842909649970514900002305295628979791300188123614932016306336715199105\
614640076120129754658826659178535132396843797388277852873489216615352103322216\
28463651`288.47789217213665", "+", 
       RowBox[{"0``890.2086301026046", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "9"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``893.6494575964246", "+", 
       RowBox[{"0``286.2766224130817", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "10"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "4667.017126524317565031993121489627623982583844227067223476844448534860\
783391489713348633290606641487329787061201175559533098903133926660739751209599\
224712189305185059032067381129330983179337253104050413453387197259242135772726\
923622343226940100036917734694700272499985522328540436621065862722354292092070\
19544426`288.9560248083761", "+", 
       RowBox[{"0``895.8252389580813", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "11"]}], "+", 
    RowBox[{"0``287.2122209702269", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "12"]}], "+", 
    RowBox[{
    "1813.88378757753343332523154327246621948140375360286955049283169407499832\
436504210658665151729670016292875284115362385337383149944596081119142144083875\
602823648344774598082428346474218467683638925971356024722582111727311379014807\
673972978126826090646850128275094845588602851900500996782191439686081529856523\
357236`289.2312234575309", " ", 
     SuperscriptBox["lambda", "13"]}], "+", 
    RowBox[{"0``288.4231604316784", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "14"]}], "+", 
    RowBox[{
    "839.431652389431465771176434660224572116422978284496805654406014229923884\
288273881936089002553636579758214394317568810001149652704880259952454147361431\
981252434065141675810124108415809465102199148848605565483329200772580657649320\
822999773929004432353013732002436851271724872980274849258801683536420569372960\
23529`289.7031262928506", " ", 
     SuperscriptBox["lambda", "15"]}], "+", 
    RowBox[{"0``291.47205699828754", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "16"]}], "+", 
    RowBox[{
    "153.699300347291498286185759888193137171283585108026917472922875750745565\
758903141726068041837960255986998812033983441402500160530681105933950390934495\
634170785129128418785627474300091615854398275317715692969101476086620374350829\
802028237524521675453182379177769098512180982859031101322116978917139684128336\
5365`289.9465144157394", " ", 
     SuperscriptBox["lambda", "17"]}], "+", 
    RowBox[{
    "8.82221237024573697256638179641477365412114890155543068337093097939241822\
769072897424755269140061097082085072552397387883702317862697033441929862359342\
074974944572242104354643212800680823370894905178886948967383324573007347213402\
657741538277520512107531578195123260717158479096545962668965948926144058411267\
816`289.9840312386909", " ", 
     SuperscriptBox["lambda", "19"]}]}]}],
  SequenceForm[
  "x[3,", 18, "]= ", Complex[0``881.6363510367709, 0``282.2989093651101] + 
   Complex[-710573.\
273059293551601987336309549876792766901055257659739713616173633395509070298364\
293648518810158265161972615488870967252173873794073303374535172630722611294194\
864465536020899128550795895824821366607705648299579477586905564321968566911042\
11941982088265597071696097284113397290356917302950982173524899884023377278`\
288.62157971506974, 0``882.3930295763199] $CellContext`lambda + 
   Complex[0``882.838079183779, 0``283.1433074975428] $CellContext`lambda^2 + 
   Complex[276788.\
556648372380048829566872419515217576895182945585738399197568959689092513654124\
202932245663196633447250139482199993841511849910724460371881890699942294383240\
064697798648811048920342457924002654621203472021366118939289079875970235075521\
1123966147472539392731712126147561075240949510318335352736740868232402886`288.\
62768051036073, 0``883.2233788623205] $CellContext`lambda^3 + 
   Complex[0``884.1836790240973, 0``283.9671105370808] $CellContext`lambda^4 + 
   Complex[865163.\
427834604325219559179042114477195560648450132428135905620382050901713257459114\
333470874661771330010317191554630947006507074199220028192015770597852494075042\
473678538713716401905055998586810783495442834969018367195300866696735315661332\
72598845905313394414216307097026612989183834280936399353365131385741977114`\
289.5911463370471, 0``884.2678652121672] $CellContext`lambda^5 + 
   Complex[0``887.1251444620076, 0``284.7079017097761] $CellContext`lambda^6 + 
   Complex[-122570.\
884673471004354077635145184936246192984200681218076157559997115727306319748274\
823116809670592417412301622193309391737448930164777948868448032209984391484845\
114065431647272250041934785449671996740294941674826717084049770502442811877294\
21447965403810583553849954082458596618044127341679322125711564247915164471`\
289.2395210896043, 0``888.9380598292234] $CellContext`lambda^7 + 
   Complex[0``890.0798876853181, 0``285.4656368395142] $CellContext`lambda^8 + 
   Complex[-6158.\
829150098863216719578613523669066274563468362312189055188709724832788992725251\
411023214355273564329899528122559448079714167886261560892296334864622952476842\
909649970514900002305295628979791300188123614932016306336715199105614640076120\
12975465882665917853513239684379738827785287348921661535210332221628463651`\
288.47789217213665, 0``890.2086301026046] $CellContext`lambda^9 + 
   Complex[0``893.6494575964246, 0``286.2766224130817] $CellContext`lambda^10 + 
   Complex[-4667.\
017126524317565031993121489627623982583844227067223476844448534860783391489713\
348633290606641487329787061201175559533098903133926660739751209599224712189305\
185059032067381129330983179337253104050413453387197259242135772726923622343226\
94010003691773469470027249998552232854043662106586272235429209207019544426`\
288.9560248083761, 0``895.8252389580813] $CellContext`lambda^11 + 
   Complex[0, 0``287.2122209702269] $CellContext`lambda^12 + 
   1813.8837875775334333252315432724662194814037536028695504928316940749983243\
650421065866515172967001629287528411536238533738314994459608111914214408387560\
282364834477459808242834647421846768363892597135602472258211172731137901480767\
397297812682609064685012827509484558860285190050099678219143968608152985652335\
7236`289.2312234575309 $CellContext`lambda^13 + 
   Complex[0, 0``288.4231604316784] $CellContext`lambda^14 + 
   839.43165238943146577117643466022457211642297828449680565440601422992388428\
827388193608900255363657975821439431756881000114965270488025995245414736143198\
125243406514167581012410841580946510219914884860556548332920077258065764932082\
299977392900443235301373200243685127172487298027484925880168353642056937296023\
529`289.7031262928506 $CellContext`lambda^15 + 
   Complex[0, 0``291.47205699828754] $CellContext`lambda^16 + 
   153.69930034729149828618575988819313717128358510802691747292287575074556575\
890314172606804183796025598699881203398344140250016053068110593395039093449563\
417078512912841878562747430009161585439827531771569296910147608662037435082980\
202823752452167545318237917776909851218098285903110132211697891713968412833653\
65`289.9465144157394 $CellContext`lambda^17 + 
   8.8222123702457369725663817964147736541211489015554306833709309793924182276\
907289742475526914006109708208507255239738788370231786269703344192986235934207\
497494457224210435464321280068082337089490517888694896738332457300734721340265\
774153827752051210753157819512326071715847909654596266896594892614405841126781\
6`289.9840312386909 $CellContext`lambda^19],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275434302472486`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"12fe0456-2176-46ba-96f7-c0698448d430"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``881.8977470735928", "-", 
       RowBox[{
       "6.69766520602995299660533987154389201171681986475952960896584350293189\
133293948318315883207393415315037421756707515550884197277132285821413825632998\
493866264613417645544801439802030935800346875598024690263335684510820050343719\
145148627094977100656505102434646126997170724042954200865979170543290027293220\
84127503669216`290.95403768020634*^8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``882.8174383034899", "+", 
       RowBox[{
       "5.52148093651863904988019654896080235946883012171333616167415096555647\
984728832893603235149411868743728183503878871935481021347084614393948172875454\
009039293971694161422380253210716744084413222038392094865299106028281179375176\
606099732759107612691451308681048772619349465903409619735328246822919689444110\
52145965338977`291.32591504627993*^8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``883.9353651995632", "+", 
       RowBox[{
       "3.61598177620430419556632053972413914539454696133641892869254555894462\
940948045444084851110593010541082362071463569760230839240043810992091495693870\
434836605124430126399948501637121600904153334548345892463816211829233478963921\
544622985191597397551655824735561816564009135705183620998800976213478457244786\
82260396037683`291.632377640053*^8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``888.5634009625563", "+", 
       RowBox[{
       "1.81367424353505105100460778514104948223514416471858882350678571451338\
221510336550411240672926096484582950461073035883084214231467893226640722579986\
917698497499499282937799914106276283829304983079091624242243572580905917631788\
787616044606552581571325984199248705878979930515249923747321632969004048003904\
76831298931122`291.8549161787366*^8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``889.8721620831334", "+", 
       RowBox[{
       "6.87661084927008036075460633532723256860587669948770832956720930458396\
178419521765858741569269582730681787801598116536628104349643822098164787712917\
329360571399209586069380907399232668822660781503421868899812812433262330552159\
681404060583512507599356385881212450244702849631892062553341737453779251320212\
8175094400181`292.0025394441694*^7", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``895.4891573528379", "+", 
       RowBox[{
       "1.95763017506323700509563621209082258821453919537981781647697581872225\
494255516069326907183157542989637432627276938562709346180806861677886543948569\
790493944112986588381762582470311346161249050593192159732669348363201654626691\
443179872580464159469869900280342866678401972979142668138208629806094057439536\
0012164427943`292.0912226082011*^7", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "11"]}], "-", 
    RowBox[{
    "4.02639061364944351855242239235351885404761001265228712836452870943640247\
325486746665034266157070750937733047069604567755350891800271643519325947534818\
718556545941126925252156141109425884225479118666682618365470645037255306787812\
768210016979235282459222065970295541733450746566358764833734369152807457536386\
925475254`292.1277828986395*^6", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "13"]}], "-", 
    RowBox[{
    "559723.348897606124469953600611230236797383863652898323391200704200915029\
250536456417905799320667548389386583632369691551443751463699265656827703134901\
578750270992172278637134952783837987883857028971805814725183476895937238520553\
578736082779824822525451706972390754186202143963722176495070218256938639199520\
68379447`292.115425227401", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "15"]}], "-", 
    RowBox[{
    "46375.6087970243373705761427405469406324446183132321411544076150403745766\
736303653039382652214626324066127289505347241323232209360498971710206047853735\
325453727784287924981741062171829446207418674615859340299405652402669097878945\
322974146636812259176444369317165508752288649106359752401788623077403536383077\
0917523`292.05221634281565", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "17"]}], "-", 
    RowBox[{
    "1706.71294206296280191637352423497242341250054075759747048049513930129941\
209813133531213836250607070728526673115614400086242274366995470554327331043067\
820669678369267807672565156854373417660069703911625025304829090787850682442005\
644912835508204919393198323128530401684732302912563610493347200077042608078244\
368256`291.9345441613452", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "19"]}]}]}],
  SequenceForm[
  "x[1,", 18, "]=", 
   Complex[0``881.8977470735928, \
-6.697665206029952996605339871543892011716819864759529608965843502931891332939\
483183158832073934153150374217567075155508841972771322858214138256329984938662\
646134176455448014398020309358003468755980246902633356845108200503437191451486\
270949771006565051024346461269971707240429542008659791705432900272932208412750\
3669216`290.95403768020634*^8] $CellContext`lambda + 
   Complex[0``882.8174383034899, \
-5.521480936518639049880196548960802359468830121713336161674150965556479847288\
328936032351494118687437281835038788719354810213470846143939481728754540090392\
939716941614223802532107167440844132220383920948652991060282811793751766060997\
327591076126914513086810487726193494659034096197353282468229196894441105214596\
5338977`291.32591504627993*^8] $CellContext`lambda^3 + 
   Complex[0``883.9353651995632, \
-3.615981776204304195566320539724139145394546961336418928692545558944629409480\
454440848511105930105410823620714635697602308392400438109920914956938704348366\
051244301263999485016371216009041533345483458924638162118292334789639215446229\
851915973975516558247355618165640091357051836209988009762134784572447868226039\
6037683`291.632377640053*^8] $CellContext`lambda^5 + 
   Complex[0``888.5634009625563, \
-1.813674243535051051004607785141049482235144164718588823506785714513382215103\
365504112406729260964845829504610730358830842142314678932266407225799869176984\
974994992829377999141062762838293049830790916242422435725809059176317887876160\
446065525815713259841992487058789799305152499237473216329690040480039047683129\
8931122`291.8549161787366*^8] $CellContext`lambda^7 + 
   Complex[0``889.8721620831334, \
-6.876610849270080360754606335327232568605876699487708329567209304583961784195\
217658587415692695827306817878015981165366281043496438220981647877129173293605\
713992095860693809073992326688226607815034218688998128124332623305521596814040\
605835125075993563858812124502447028496318920625533417374537792513202128175094\
400181`292.0025394441694*^7] $CellContext`lambda^9 + 
   Complex[0``895.4891573528379, \
-1.957630175063237005095636212090822588214539195379817816476975818722254942555\
160693269071831575429896374326272769385627093461808068616778865439485697904939\
441129865883817625824703113461612490505931921597326693483632016546266914431798\
725804641594698699002803428666784019729791426681382086298060940574395360012164\
427943`292.0912226082011*^7] $CellContext`lambda^11 + 
   Complex[0, \
-4.026390613649443518552422392353518854047610012652287128364528709436402473254\
867466650342661570707509377330470696045677553508918002716435193259475348187185\
565459411269252521561411094258842254791186666826183654706450372553067878127682\
100169792352824592220659702955417334507465663587648337343691528074575363869254\
75254`292.1277828986395*^6] $CellContext`lambda^13 + 
   Complex[0, \
-559723.3488976061244699536006112302367973838636528983233912007042009150292505\
364564179057993206675483893865836323696915514437514636992656568277031349015787\
502709921722786371349527838379878838570289718058147251834768959372385205535787\
360827798248225254517069723907541862021439637221764950702182569386391995206837\
9447`292.115425227401] $CellContext`lambda^15 + 
   Complex[0, \
-46375.60879702433737057614274054694063244461831323214115440761504037457667363\
036530393826522146263240661272895053472413232322093604989717102060478537353254\
537277842879249817410621718294462074186746158593402994056524026690978789453229\
741466368122591764443693171655087522886491063597524017886230774035363830770917\
523`292.05221634281565] $CellContext`lambda^17 + 
   Complex[0, \
-1706.712942062962801916373524234972423412500540757597470480495139301299412098\
131335312138362506070707285266731156144000862422743669954705543273310430678206\
696783692678076725651568543734176600697039116250253048290907878506824420056449\
128355082049193931983231285304016847323029125636104933472000770426080782443682\
56`291.9345441613452] $CellContext`lambda^19],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275434302637663`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"87f93670-796b-4969-a1ca-3a6abe97de1a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "18", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "8.763487729647056697215415428686118720542449465520142460641766255528446088\
175761860937746696395534676050745097283293719554694224949811424405285640646501\
007438788964833927884763207012722671607778314973807593891019916052089778596594\
371264054020929956041568597495924112998269727501565124677520773204922482939704\
9121898025`290.9035650726921*^8", "+", 
    RowBox[{"0``881.648138984008", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 18, "]=", 
   Complex[
   8.7634877296470566972154154286861187205424494655201424606417662555284460881\
757618609377466963955346760507450972832937195546942249498114244052856406465010\
074387889648339278847632070127226716077783149738075938910199160520897785965943\
712640540209299560415685974959241129982697275015651246775207732049224829397049\
121898025`290.9035650726921*^8, 0``881.648138984008]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927543430274871*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"f8644228-c5e7-4303-aeae-a03e4d7fc607"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``881.4858360389389", "+", 
    RowBox[{"0``282.1483943672781", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``881.4858360389389, 0``282.1483943672781]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927543430283834*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"4dcc1ebc-2eac-443a-aeef-723f8c750a3c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "-", "6.8643128980036576896696982372057398496372014158173391029878512097\
874961586526880800483330726317302307418540657041384877547948992659667734117695\
069844844084944549440592590578643732370176840209182460099097905587222624872061\
950395193156514379460143235831816509572754711352587706737041517516315589058869\
26542893424103342`290.13982042467535*^8"}], "+", 
      RowBox[{"0``880.5252163647027", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``881.3807109003284", "+", 
       RowBox[{"0``281.9328953198551", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.402492129379135448605160277446891787335550579945149117535204021110166\
492876552452535920131661033297449516112775796674952059759628246762363265174763\
721475548988920141694733389049116340735912227787677891294794652133894308055925\
806860732836972721488282780339577695934946155001538091057385563053289535865954\
6551827648453`290.9926059599338*^9", "+", 
       RowBox[{"0``881.5080321523649", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``882.3607369841832", "+", 
       RowBox[{"0``282.60323753405794", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.185438523017780138714629647997850712611517744656716951880213460010798\
983376022893025503500928470338745315400016953934746244030119406622712843128018\
967252192407618460872091013184569193192977133166558644773870123019698953818537\
764291926842354410904565401521285936473291517165174756860563231056602169324748\
19830925459529`291.42111815093915*^9", "+", 
       RowBox[{"0``882.528749367308", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``883.6050723310332", "+", 
       RowBox[{"0``283.34754534667024", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "6.997539671796518466946541058731400064746741973519766856337375397502398\
937081003178399542224272250829307513280866422454504506864177113701496038799717\
564459757034195803471047799048409259514983081999266383584797546456170200831985\
593821268377477520797984534712624252958013016987531772212502767704103519020845\
0546302105614`291.67521681526625*^8", "+", 
       RowBox[{"0``883.624380468404", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``886.5687168726046", "+", 
       RowBox[{"0``284.09925507721096", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "3.164211302089912042334911475718928885230364407784359343213832601513212\
605377329984262402207659452043670840459420050904742414144768192404766117151465\
032682026463728616014456454117651099900027235500442980791106003411069413581423\
068733228027847655245734016667795099344876418122418183944856153730252746468405\
0190770390258`291.8442155964542*^8", "+", 
       RowBox[{"0``888.2569999269875", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``889.5309442024936", "+", 
       RowBox[{"0``284.8646034256064", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.101555082820046787136866420255206296144910315653897159464179938623699\
042398428907020564605596212525927818217039992311052727645329396396866144788826\
525312219793609559388791617939066566112617612350952577129762596877795420753239\
869652140320024733361658103466131675509772556826533823134566534631239083626221\
9568457002761`291.9451623593388*^8", "+", 
       RowBox[{"0``889.555055314067", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "10"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``893.0975379492813", "+", 
       RowBox[{"0``285.68664578561567", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "11"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2.899399422535238860800155028658550420911912860827546699348006381809035\
653635363548868772981550794036652958527241586838699028966748896851465974690453\
519993881179884134838840198722762671471100305113982745325690935076898607210455\
632322354397102647309744643362656177060364094301685181256335841616455777117237\
679152628902`291.98905825083864*^7", "+", 
       RowBox[{"0``895.1722530218278", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "12"]}], "+", 
    RowBox[{"0``286.6395254783864", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "13"]}], "-", 
    RowBox[{
    "5.55114928621196894455201504759192284732208433880513131761480886878544888\
998551522486445196465993733007214347463782024773419833174524374392330727528106\
220201725019411972842962071723852948292213985702606025420501038136996768425018\
525644185332984607306797283646925962090193919157767103537491542857833947009459\
941332183`291.9832829510939*^6", " ", 
     SuperscriptBox["lambda", "14"]}], "+", 
    RowBox[{"0``287.87077977055657", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "15"]}], "-", 
    RowBox[{
    "722217.135473804106349538636329505254220078457023694573430580538461259392\
248291116663435565981689770698997495170435809409571017504362122607291990603239\
428810425878307861474772618738041841870961808133581716982900214774538531206943\
611422439174418816591702683898068212760981374309652620802263427104734952163291\
65348277`291.9309410497572", " ", 
     SuperscriptBox["lambda", "16"]}], "+", 
    RowBox[{"0``290.919994502271", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "17"]}], "-", 
    RowBox[{
    "56366.5349236937559658864268726218229162207223338597021639622844192333695\
309436220973896687134711549747893894641206650592002499597034435333542424902908\
489123119825004617973124184992303463204698673407892560289143808981951447084640\
560486442887327815553191661532901286733757919648465189781787907864269089333283\
9022403`291.83077646214036", " ", 
     SuperscriptBox["lambda", "18"]}], "-", 
    RowBox[{
    "1966.27396433208457721860678437253334057984146855206784584037855949737638\
549386296446194217484513428276013358091422821181395278684821904136237684440518\
547955240654521523588749529135056671727827225934875041255401476197045752549373\
644187658672969050795998427753776520091905308597423867611593346570726771657369\
590073`291.67905989281354", " ", 
     SuperscriptBox["lambda", "20"]}]}]}],
  SequenceForm[
  "x[3,", 19, "]= ", 
   Complex[-6.\
864312898003657689669698237205739849637201415817339102987851209787496158652688\
080048333072631730230741854065704138487754794899265966773411769506984484408494\
454944059259057864373237017684020918246009909790558722262487206195039519315651\
437946014323583181650957275471135258770673704151751631558905886926542893424103\
342`290.13982042467535*^8, 0``880.5252163647027] + 
   Complex[0``881.3807109003284, 0``281.9328953198551] $CellContext`lambda + 
   Complex[-1.\
402492129379135448605160277446891787335550579945149117535204021110166492876552\
452535920131661033297449516112775796674952059759628246762363265174763721475548\
988920141694733389049116340735912227787677891294794652133894308055925806860732\
836972721488282780339577695934946155001538091057385563053289535865954655182764\
8453`290.9926059599338*^9, 0``881.5080321523649] $CellContext`lambda^2 + 
   Complex[0``882.3607369841832, 0``282.60323753405794] $CellContext`lambda^3 + 
   Complex[-1.\
185438523017780138714629647997850712611517744656716951880213460010798983376022\
893025503500928470338745315400016953934746244030119406622712843128018967252192\
407618460872091013184569193192977133166558644773870123019698953818537764291926\
842354410904565401521285936473291517165174756860563231056602169324748198309254\
59529`291.42111815093915*^9, 0``882.528749367308] $CellContext`lambda^4 + 
   Complex[0``883.6050723310332, 0``283.34754534667024] $CellContext`lambda^5 + 
   Complex[-6.\
997539671796518466946541058731400064746741973519766856337375397502398937081003\
178399542224272250829307513280866422454504506864177113701496038799717564459757\
034195803471047799048409259514983081999266383584797546456170200831985593821268\
377477520797984534712624252958013016987531772212502767704103519020845054630210\
5614`291.67521681526625*^8, 0``883.624380468404] $CellContext`lambda^6 + 
   Complex[0``886.5687168726046, 0``284.09925507721096] $CellContext`lambda^7 + 
   Complex[-3.\
164211302089912042334911475718928885230364407784359343213832601513212605377329\
984262402207659452043670840459420050904742414144768192404766117151465032682026\
463728616014456454117651099900027235500442980791106003411069413581423068733228\
027847655245734016667795099344876418122418183944856153730252746468405019077039\
0258`291.8442155964542*^8, 0``888.2569999269875] $CellContext`lambda^8 + 
   Complex[0``889.5309442024936, 0``284.8646034256064] $CellContext`lambda^9 + 
   Complex[-1.\
101555082820046787136866420255206296144910315653897159464179938623699042398428\
907020564605596212525927818217039992311052727645329396396866144788826525312219\
793609559388791617939066566112617612350952577129762596877795420753239869652140\
320024733361658103466131675509772556826533823134566534631239083626221956845700\
2761`291.9451623593388*^8, 0``889.555055314067] $CellContext`lambda^10 + 
   Complex[0``893.0975379492813, 
      0``285.68664578561567] $CellContext`lambda^11 + 
   Complex[-2.\
899399422535238860800155028658550420911912860827546699348006381809035653635363\
548868772981550794036652958527241586838699028966748896851465974690453519993881\
179884134838840198722762671471100305113982745325690935076898607210455632322354\
397102647309744643362656177060364094301685181256335841616455777117237679152628\
902`291.98905825083864*^7, 0``895.1722530218278] $CellContext`lambda^12 + 
   Complex[0, 0``286.6395254783864] $CellContext`lambda^13 - 
   5.5511492862119689445520150475919228473220843388051313176148088687854488899\
855152248644519646599373300721434746378202477341983317452437439233072752810622\
020172501941197284296207172385294829221398570260602542050103813699676842501852\
564418533298460730679728364692596209019391915776710353749154285783394700945994\
1332183`291.9832829510939*^6 $CellContext`lambda^14 + 
   Complex[0, 0``287.87077977055657] $CellContext`lambda^15 - 
   722217.13547380410634953863632950525422007845702369457343058053846125939224\
829111666343556598168977069899749517043580940957101750436212260729199060323942\
881042587830786147477261873804184187096180813358171698290021477453853120694361\
142243917441881659170268389806821276098137430965262080226342710473495216329165\
348277`291.9309410497572 $CellContext`lambda^16 + 
   Complex[0, 0``290.919994502271] $CellContext`lambda^17 - 
   56366.534923693755965886426872621822916220722333859702163962284419233369530\
943622097389668713471154974789389464120665059200249959703443533354242490290848\
912311982500461797312418499230346320469867340789256028914380898195144708464056\
048644288732781555319166153290128673375791964846518978178790786426908933328390\
22403`291.83077646214036 $CellContext`lambda^18 - 
   1966.2739643320845772186067843725333405798414685520678458403785594973763854\
938629644619421748451342827601335809142282118139527868482190413623768444051854\
795524065452152358874952913505667172782722593487504125540147619704575254937364\
418765867296905079599842775377652009190530859742386761159334657072677165736959\
0073`291.67905989281354 $CellContext`lambda^20],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927543869617489*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"b0db80a1-c2e4-49d1-adac-94965ddce231"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 19, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927543869653289*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"c51dd37e-64b7-4f27-be82-f5f22cee6390"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "19", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"0``880.9778317303067", "+", 
    RowBox[{"0``281.5715673060537", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 19, "]=", 
   Complex[0``880.9778317303067, 0``281.5715673060537]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927543869672402*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"b65f6504-0185-4dcc-810e-cbe40ba71982"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``281.1527083549778", "+", 
    RowBox[{"0``880.3747013668707", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``281.1527083549778, 0``880.3747013668707]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927543869689826*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"4810b57a-9fa9-4401-a465-c56a105ffa01"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"0``879.51681197934", "+", 
      RowBox[{"0``280.3283653757014", " ", "\[ImaginaryI]"}]}], ")"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.445141812367400436867453722582013591875084689768943454665948309185878\
871586828019642258278161842571626889264446820112247141965511903606490696667162\
902162956037953039571743040151924985553294594632796022420178294600125812182521\
591110798911240514085236524050587272073624274275690940086703700721769185914847\
438713831499`287.95958507169547*^7", "+", 
       RowBox[{"0``880.2050281103512", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``880.5908097376265", "+", 
       RowBox[{"0``281.17352087930436", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "2"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "2.755347899307270193388277490119751016812971020863187560207926902465741\
312058679507757219286008520990218638016765897929015726529422359733068783623102\
996002978200447484972948782713741002283823650072679196118527200423074547672271\
938724757704588128873752624266824143674210782957195977026262214565086417690365\
92852225438`287.65472203060415*^6", "+", 
       RowBox[{"0``880.9752962615602", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``881.8026532516062", "+", 
       RowBox[{"0``281.9979572492783", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.009637063796065113232831949680035254069509484884609742371105356788973\
947411467758532329472231787410528595780485288773296260882285261071213990337697\
446058159988523444200768430198990937327237230198913748740469000414103007948807\
546847424437151606993566364848086299260552483445607497046212567992085057782400\
15125413505`288.68514027421855*^7", "+", 
       RowBox[{"0``881.9292341361835", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``883.0700104053155", "+", 
       RowBox[{"0``282.73813995655166", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "6"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.398246672680543270403374917716285250124792124447440794392927945566651\
241791671677815562208779745591652799316086650526952748112828745147670170126767\
304579863327446835805474951650381506218654102303934947430596353315522633618109\
189759913640409113036506259443655167650733188758328818437455468752895902330439\
92988712331`288.3166458774682*^6", "+", 
       RowBox[{"0``883.0596857914948", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "7"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``886.0132619864871", "+", 
       RowBox[{"0``283.48519053178956", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "219459.4896873071770934150703831691083800336923455560039910944402078526\
909118688514252337518552714301687103446709792271776578880913663866777727999670\
628672165864284595408503572520903686490169020177974729919307168548370388408085\
429215278460992873260894056014729677598676770035417803254845390841949768511499\
9760220469`288.03445769190415", "+", 
       RowBox[{"0``887.6768400640068", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "9"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``888.977036666782", "+", 
       RowBox[{"0``284.25788804553207", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "10"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "27056.59020980910518964935275241191865854854505368073149532844492650739\
560703746463777645004376156880023496602765727970639807355426298677053695580933\
726373410448052561101786935975125072257202292215562196489788015743304464438315\
567705631634280739139265471455297328004593646883631720009359237609385343876175\
553762906`287.695114737636", "+", 
       RowBox[{"0``888.9927878376147", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "11"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``892.5455526921638", "+", 
       RowBox[{"0``285.09345402187074", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "12"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "6243.221336612465424054401299319807535818822169167455129679540495337052\
858913158171892126630728421824738225180515797280883429636834291104293760073972\
688463348165011188658110047455274681020641409364089593100277883252535740965262\
748519283969186540076176159643141253947689588619936747575378461842614916060416\
91559503`287.69465417322755", "+", 
       RowBox[{"0``894.6098671363412", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "13"]}], "+", 
    RowBox[{"0``286.06500633463776", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "14"]}], "-", 
    RowBox[{
    "4158.60141544950978641870650939246002510410713526029073760638586866384539\
387763962076599700059621423571811459306916315047349487036974447428422222015869\
388691345040025584820817072630216101737270904564103322352465661758867786222652\
662555856336093969155552013002499643749713904672640424948121466932426936731437\
922518`288.24488414921376", " ", 
     SuperscriptBox["lambda", "15"]}], "+", 
    RowBox[{"0``287.3181430116216", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "16"]}], "-", 
    RowBox[{
    "1588.80435140166099399664145702867936348177732364213392758697127916535068\
308088082506314494407932818914775361960773625862739817182022768085299288301869\
849510433851039144662530525756768556071424740919483420958098932710894418055555\
070961216414892015691239043164959195782381881647769587836278127900556297715608\
608496`288.67613424592116", " ", 
     SuperscriptBox["lambda", "17"]}], "+", 
    RowBox[{"0``290.36774019932847", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "18"]}], "-", 
    RowBox[{
    "249.889770080630043570339041156762631498738179104564795134418099782260886\
409066285463496337757052735976900379193789773697985246235639040655846584560919\
121621127291617636618025999511598712620047403751366384703859889377326525969713\
329058909704771683022872991388161219758999766250941992201286867153021460032821\
55247`288.8970894580128", " ", 
     SuperscriptBox["lambda", "19"]}], "-", 
    RowBox[{
    "12.8939226992436092472018398504294324361339190566808830246925293064158576\
989445140092123242271928642633584137280278773511361034023748175071353691387413\
402939504936692064336660446649235389070518375449375623739862055259508389765331\
624231427542595478847347224824936949258580122645821360009113674191615166864459\
4392`288.93346155219336", " ", 
     SuperscriptBox["lambda", "21"]}]}]}],
  SequenceForm[
  "x[3,", 20, "]= ", Complex[0``879.51681197934, 0``280.3283653757014] + 
   Complex[-1.\
445141812367400436867453722582013591875084689768943454665948309185878871586828\
019642258278161842571626889264446820112247141965511903606490696667162902162956\
037953039571743040151924985553294594632796022420178294600125812182521591110798\
911240514085236524050587272073624274275690940086703700721769185914847438713831\
499`287.95958507169547*^7, 0``880.2050281103512] $CellContext`lambda + 
   Complex[0``880.5908097376265, 0``281.17352087930436] $CellContext`lambda^2 + 
   Complex[-2.\
755347899307270193388277490119751016812971020863187560207926902465741312058679\
507757219286008520990218638016765897929015726529422359733068783623102996002978\
200447484972948782713741002283823650072679196118527200423074547672271938724757\
704588128873752624266824143674210782957195977026262214565086417690365928522254\
38`287.65472203060415*^6, 0``880.9752962615602] $CellContext`lambda^3 + 
   Complex[0``881.8026532516062, 0``281.9979572492783] $CellContext`lambda^4 + 
   Complex[1.\
009637063796065113232831949680035254069509484884609742371105356788973947411467\
758532329472231787410528595780485288773296260882285261071213990337697446058159\
988523444200768430198990937327237230198913748740469000414103007948807546847424\
437151606993566364848086299260552483445607497046212567992085057782400151254135\
05`288.68514027421855*^7, 0``881.9292341361835] $CellContext`lambda^5 + 
   Complex[0``883.0700104053155, 0``282.73813995655166] $CellContext`lambda^6 + 
   Complex[-1.\
398246672680543270403374917716285250124792124447440794392927945566651241791671\
677815562208779745591652799316086650526952748112828745147670170126767304579863\
327446835805474951650381506218654102303934947430596353315522633618109189759913\
640409113036506259443655167650733188758328818437455468752895902330439929887123\
31`288.3166458774682*^6, 0``883.0596857914948] $CellContext`lambda^7 + 
   Complex[0``886.0132619864871, 0``283.48519053178956] $CellContext`lambda^8 + 
   Complex[219459.\
489687307177093415070383169108380033692345556003991094440207852690911868851425\
233751855271430168710344670979227177657888091366386677772799967062867216586428\
459540850357252090368649016902017797472991930716854837038840808542921527846099\
28732608940560147296775986767700354178032548453908419497685114999760220469`\
288.03445769190415, 0``887.6768400640068] $CellContext`lambda^9 + 
   Complex[0``888.977036666782, 0``284.25788804553207] $CellContext`lambda^10 + 
   Complex[27056.\
590209809105189649352752411918658548545053680731495328444926507395607037464637\
776450043761568800234966027657279706398073554262986770536955809337263734104480\
525611017869359751250722572022922155621964897880157433044644383155677056316342\
80739139265471455297328004593646883631720009359237609385343876175553762906`\
287.695114737636, 0``888.9927878376147] $CellContext`lambda^11 + 
   Complex[0``892.5455526921638, 
      0``285.09345402187074] $CellContext`lambda^12 + 
   Complex[6243.\
221336612465424054401299319807535818822169167455129679540495337052858913158171\
892126630728421824738225180515797280883429636834291104293760073972688463348165\
011188658110047455274681020641409364089593100277883252535740965262748519283969\
18654007617615964314125394768958861993674757537846184261491606041691559503`\
287.69465417322755, 0``894.6098671363412] $CellContext`lambda^13 + 
   Complex[0, 0``286.06500633463776] $CellContext`lambda^14 - 
   4158.6014154495097864187065093924600251041071352602907376063858686638453938\
776396207659970005962142357181145930691631504734948703697444742842222201586938\
869134504002558482081707263021610173727090456410332235246566175886778622265266\
255585633609396915555201300249964374971390467264042494812146693242693673143792\
2518`288.24488414921376 $CellContext`lambda^15 + 
   Complex[0, 0``287.3181430116216] $CellContext`lambda^16 - 
   1588.8043514016609939966414570286793634817773236421339275869712791653506830\
808808250631449440793281891477536196077362586273981718202276808529928830186984\
951043385103914466253052575676855607142474091948342095809893271089441805555507\
096121641489201569123904316495919578238188164776958783627812790055629771560860\
8496`288.67613424592116 $CellContext`lambda^17 + 
   Complex[0, 0``290.36774019932847] $CellContext`lambda^18 - 
   249.88977008063004357033904115676263149873817910456479513441809978226088640\
906628546349633775705273597690037919378977369798524623563904065584658456091912\
162112729161763661802599951159871262004740375136638470385988937732652596971332\
905890970477168302287299138816121975899976625094199220128686715302146003282155\
247`288.8970894580128 $CellContext`lambda^19 - 
   12.893922699243609247201839850429432436133919056680883024692529306415857698\
944514009212324227192864263358413728027877351136103402374817507135369138741340\
293950493669206433666044664923538907051837544937562373986205525950838976533162\
423142754259547884734722482493694925858012264582136000911367419161516686445943\
92`288.93346155219336 $CellContext`lambda^21],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927544627653922*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"423ab389-440b-4475-8a8a-87de07d29e4b"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``879.7000412208515", "-", 
       RowBox[{
       "8.55677136214453146579403412241758843727904459642798234245940260819066\
729586817802324988738759098242514685308270200740974470861629178665196846859773\
180904124098151710500942848047293849344940034234373058884457656899662421061283\
343532836424952479397464069519347093644856095914127283116150767985668414135074\
755915708048647`290.08899662516035*^9", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``880.5508388016866", "+", 
       RowBox[{
       "7.19432020390793849744962388796398234310696347187942204712802626769086\
562734890961664966768528694163892398045517129670282857763423386505191573225537\
860632022714890200130244176690988888174766626711427709606410960778918445755744\
955879193632711677540869670863803196642471854737796614375432813857228765042161\
38395732976182`290.46722897653325*^9", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``881.5425644894874", "+", 
       RowBox[{
       "4.89244016744700942865249655834038338986533521724195033836676976139583\
635530656434069567728650258377785155186133262280556669446402261848940056844557\
282008545443748150899099671083073069540190168680379376432984597374296196543999\
178821663819905331186478005383062261848654830795081698043367346540294283370501\
786517599308111`290.7848104420375*^9", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``882.7236224761486", "+", 
       RowBox[{
       "2.60101063781461161548394134134752780394181176186616566950345875010233\
775104054116460412931961387446310124208950139511822376708699562131854197435029\
127732521682438917624082653254375063217725234776763746975579572188771791855756\
166914281351493535884165591901171751661156018842177461606041839538170090781658\
362404615784643`291.0215019341127*^9", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``887.3058231079897", "+", 
       RowBox[{
       "1.07467503305554483224957814647493363808697223592845437510508760779388\
003874402933519844549118324853533824350825339813760303987948218867097490936961\
180542546881179679894634926600327560524084712481043498652257664071653741070084\
082141033040616009618714061452499664217199498891679686114145711062795643044346\
012920040891416`291.1862972192483*^9", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``888.6566714708565", "+", 
       RowBox[{
       "3.45701170601617480268292505520619369920100413020667252053279033529677\
921176802385076157521159466273062061236524149116305332103544996988148496618975\
165145108415130017074100810628296360255579169391418148113065518161135244234713\
524971388726662975741175970110491194460747743632091066593585934618510910363269\
74630655861655`291.2942853442159*^8", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "11"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``894.2737830049302", "+", 
       RowBox[{
       "8.46041425268416750130381356980384382458165029206687067269529631894184\
035954025622861679837906101950681881548129656587850560222272959658054862738556\
986873342028222769201612144030867283981936715005765081910723162773756098433395\
856172029216518145303108030114265089269511179001598340788752937350577497876039\
5158398845509`291.35284264844756*^7", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "13"]}], "-", 
    RowBox[{
    "1.51403879453915429382247072559434153481050260774137598600717613283698718\
635009370387936914410476789692770708512204642068679984683641151800796240179686\
434056459793249186382124890187464144991805909980424978056637411363616171061186\
219791995114035427493937467101642590161102328542238019456914789577352390073277\
7170825557`291.36688485889755*^7", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "15"]}], "-", 
    RowBox[{
    "1.84987109269074215645285554820343289265509510825522670890298191400061479\
256843626168008384189451643004762742390763449229508014747674736415455941684704\
116917343610806632699327734010438556506667982367247833698575367593243728937039\
363641360287700248341020193298810189273348745515624784341645159028842601517728\
087674547`291.3376638305432*^6", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "17"]}], "-", 
    RowBox[{
    "136327.449354643662297898654321500280740109438762028459358898504213361321\
137009301662971926000794653887074846700417102249504839183679096748060817010631\
828836880001180695473324536574973932468729288733762253701451708302906275736636\
456298878008124272311600459292880289732701466173589231432632671649370637755686\
83852562`291.26368564662044", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "19"]}], "-", 
    RowBox[{
    "4515.97420637934346641697784991789671870483921881368487980070503814742944\
285717362449565612038083239335410591538461315389125853968987173539620865083601\
291971766876427604877798454726950875957248754556494570411785357881501267769824\
530178995532637938805561626004867858641545943564753500741151070725028733042065\
340679`291.1417344090412", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "21"]}]}]}],
  SequenceForm[
  "x[1,", 20, "]=", 
   Complex[0``879.7000412208515, \
-8.556771362144531465794034122417588437279044596427982342459402608190667295868\
178023249887387590982425146853082702007409744708616291786651968468597731809041\
240981517105009428480472938493449400342343730588844576568996624210612833435328\
364249524793974640695193470936448560959141272831161507679856684141350747559157\
08048647`290.08899662516035*^9] $CellContext`lambda + 
   Complex[0``880.5508388016866, \
-7.194320203907938497449623887963982343106963471879422047128026267690865627348\
909616649667685286941638923980455171296702828577634233865051915732255378606320\
227148902001302441766909888881747666267114277096064109607789184457557449558791\
936327116775408696708638031966424718547377966143754328138572287650421613839573\
2976182`290.46722897653325*^9] $CellContext`lambda^3 + 
   Complex[0``881.5425644894874, \
-4.892440167447009428652496558340383389865335217241950338366769761395836355306\
564340695677286502583777851551861332622805566694464022618489400568445572820085\
454437481508990996710830730695401901686803793764329845973742961965439991788216\
638199053311864780053830622618486548307950816980433673465402942833705017865175\
99308111`290.7848104420375*^9] $CellContext`lambda^5 + 
   Complex[0``882.7236224761486, \
-2.601010637814611615483941341347527803941811761866165669503458750102337751040\
541164604129319613874463101242089501395118223767086995621318541974350291277325\
216824389176240826532543750632177252347767637469755795721887717918557561669142\
813514935358841655919011717516611560188421774616060418395381700907816583624046\
15784643`291.0215019341127*^9] $CellContext`lambda^7 + 
   Complex[0``887.3058231079897, \
-1.074675033055544832249578146474933638086972235928454375105087607793880038744\
029335198445491183248535338243508253398137603039879482188670974909369611805425\
468811796798946349266003275605240847124810434986522576640716537410700840821410\
330406160096187140614524996642171994988916796861141457110627956430443460129200\
40891416`291.1862972192483*^9] $CellContext`lambda^9 + 
   Complex[0``888.6566714708565, \
-3.457011706016174802682925055206193699201004130206672520532790335296779211768\
023850761575211594662730620612365241491163053321035449969881484966189751651451\
084151300170741008106282963602555791693914181481130655181611352442347135249713\
887266629757411759701104911944607477436320910665935859346185109103632697463065\
5861655`291.2942853442159*^8] $CellContext`lambda^11 + 
   Complex[0``894.2737830049302, \
-8.460414252684167501303813569803843824581650292066870672695296318941840359540\
256228616798379061019506818815481296565878505602222729596580548627385569868733\
420282227692016121440308672839819367150057650819107231627737560984333958561720\
292165181453031080301142650892695111790015983407887529373505774978760395158398\
845509`291.35284264844756*^7] $CellContext`lambda^13 + 
   Complex[0, \
-1.514038794539154293822470725594341534810502607741375986007176132836987186350\
093703879369144104767896927707085122046420686799846836411518007962401796864340\
564597932491863821248901874641449918059099804249780566374113636161710611862197\
919951140354274939374671016425901611023285422380194569147895773523900732777170\
825557`291.36688485889755*^7] $CellContext`lambda^15 + 
   Complex[0, \
-1.849871092690742156452855548203432892655095108255226708902981914000614792568\
436261680083841894516430047627423907634492295080147476747364154559416847041169\
173436108066326993277340104385565066679823672478336985753675932437289370393636\
413602877002483410201932988101892733487455156247843416451590288426015177280876\
74547`291.3376638305432*^6] $CellContext`lambda^17 + 
   Complex[0, \
-136327.4493546436622978986543215002807401094387620284593588985042133613211370\
093016629719260007946538870748467004171022495048391836790967480608170106318288\
368800011806954733245365749739324687292887337622537014517083029062757366364562\
988780081242723116004592928802897327014661735892314326326716493706377556868385\
2562`291.26368564662044] $CellContext`lambda^19 + 
   Complex[0, \
-4515.974206379343466416977849917896718704839218813684879800705038147429442857\
173624495656120380832393354105915384613153891258539689871735396208650836012919\
717668764276048777984547269508759572487545564945704117853578815012677698245301\
789955326379388055616260048678586415459435647535007411510707250287330420653406\
79`291.1417344090412] $CellContext`lambda^21],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927544627687035*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"388c64c6-0d0b-42dc-a074-72c6bfd2bbce"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "20", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{
   "1.128647608149215885318863988200565295869314152448891475720046905595512301\
949404152955390883883288001687512565308395911048755964653420297311383471753736\
206369996247968875802449268799478910210289446659804519011903160517258702174071\
386579969377368741037503239349505942984760896710125293409471814422367085175070\
173834475992`290.0424441599329*^10", "+", 
    RowBox[{"0``879.458574683224", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 20, "]=", 
   Complex[
   1.1286476081492158853188639882005652958693141524488914757200469055955123019\
494041529553908838832880016875125653083959110487559646534202973113834717537362\
063699962479688758024492687994789102102894466598045190119031605172587021740713\
865799693773687410375032393495059429847608967101252934094718144223670851750701\
73834475992`290.0424441599329*^10, 0``879.458574683224]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275446277110662`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"83e7a9b7-db48-4247-85a3-fca58a26c813"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``879.366296981508", "+", 
    RowBox[{"0``280.17785037786945", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``879.366296981508, 0``280.17785037786945]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275446277296953`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"5c6a4675-f88b-44b7-93a6-07c9aa90dfec"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\"]= \"\>", "\[InvisibleSpace]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
      "-", "8.8183366332603782257764786128084101110010858619133872724170207677\
722155583918291967387730481028532143412117511242257687014015883930891907336326\
619145382298467030870309845394213631181589490921195145249786459809033402867934\
196754811961649116921524802821655240453625876726445857291484760914613690774135\
`289.2752629863242*^9"}], "+", 
      RowBox[{"0``878.4146979450343", " ", "\[ImaginaryI]"}]}], ")"}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``879.2240430001061", "+", 
       RowBox[{"0``279.9573365912233", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     "lambda"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.818120385774556817742622287175558456376547667303024268296184517452469\
210701951169894731179557077614173226882024032123719590751852509921673525928964\
186999196337004756497419888994557055033185332645051657574289366518157786275570\
694445097748798795488640617554297755468486639017173496816725958966490895906727\
840601283686524`290.13276867241154*^10", "+", 
       RowBox[{"0``879.3205675087139", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "2"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``880.101830774854", "+", 
       RowBox[{"0``280.6308965478079", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "3"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.573576285422199279771546929566141320516529043945025936301788094466156\
149299096700300809461525390606727129351811440085244195305137224899085657531053\
284981405993855064326140937169219864594145509089511949146131432579474531311545\
550008623335137129565100393902881244202778354913957345535037336388789785761158\
810531822500228`290.56953686761955*^10", "+", 
       RowBox[{"0``880.2657915990392", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "4"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``881.2122738868251", "+", 
       RowBox[{"0``281.3755262595237", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "5"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "9.693474852650691401059768668051009483954726444027476592628681108792219\
678496595685611633098013031454364962147166171872721489031275364387263985696559\
419159030851191674286263423557199934010309201765910656392155423241782230986364\
828446346334921969586557830205258760823245613852665299704942935361835765515126\
87287394306108`290.8379814395686*^9", "+", 
       RowBox[{"0``881.2422878679788", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "6"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``882.5135475332664", "+", 
       RowBox[{"0``282.1253627425391", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "7"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "4.674003150981628238387100450462239683180871661477475679372499737700899\
856842621621582256496425486505155901136428625351596105814303067871136734665389\
988284729329514823528731762915366040538034179230304009907273268433674965489833\
733972373390669717072251936283974516356050624877978182620675060801587373259799\
49150142121554`291.02504857066646*^9", "+", 
       RowBox[{"0``882.4059919088796", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "8"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``885.4639069958961", "+", 
       RowBox[{"0``282.8770942129036", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "9"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.782639333863438171647272336694499041444891969818052901164961246663770\
460800888327973674004300809930082859956314617040511508726153311172063477229576\
748795780592484854974611591720650016696253624063306729078702697037148345382370\
959610711638445463371005654224757519355118478164676532583331737831301950759203\
19005882394793`291.14695128766897*^9", "+", 
       RowBox[{"0``886.9982010078281", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "10"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``888.4250948865028", "+", 
       RowBox[{"0``283.65614580898256", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "11"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "5.327689554740756209382226807362964750173331852698039629370440321218528\
919475823918359386896570513314161103114427334522757148223923760864370205280887\
347794967718311879855190237316200126518410894932923587757635595473947051312040\
526391832911890697471387204697952212230169923895774499930347327147593385897914\
8217775051262`291.21372855717675*^8", "+", 
       RowBox[{"0``888.3399333987373", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "12"]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"0``891.9932535603776", "+", 
       RowBox[{"0``284.50430306275456", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     
     SuperscriptBox["lambda", "13"]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
      "1.217979387704853420183837748508049779336877631196647970882156447794532\
945442514749601448644850507506603666025811958154593440539006637244480323125705\
828764861254815259107011658417885315107174920070807510067084786715258652553048\
192197041532845568974584373999207711468546554657978125022059697483070823919463\
6211568766449`291.2328013553067*^8", "+", 
       RowBox[{"0``893.9569863564202", " ", "\[ImaginaryI]"}]}], ")"}], " ", 
     SuperscriptBox["lambda", "14"]}], "+", 
    RowBox[{"0``285.4930834167747", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "15"]}], "-", 
    RowBox[{
    "2.04354371213172876889613382045883921385620364412383892597633265772984896\
185286778424491828478687597199027689948231363953796967375304639650156426244868\
651364751773729155773495358041439520657971671371272701736654691987022602556929\
802100905130341449054296041324137888506735492080947842840615020881986886168965\
8195326356`291.20879184867806*^7", " ", 
     SuperscriptBox["lambda", "16"]}], "+", 
    RowBox[{"0``286.765767856727", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "17"]}], "-", 
    RowBox[{
    "2.34947075663269909871700933960930147024769417434055664114595247688239899\
441811899556182969501998720229780941030191265222195266912946136279902908864879\
014908226206345321598028504025915246979445435904428541458332244939721570783964\
866379473781512682830489389108581142166521426118997143286597683714851261396833\
200595062`291.1432927244743*^6", " ", 
     SuperscriptBox["lambda", "18"]}], "+", 
    RowBox[{"0``289.81566318279425", " ", "\[ImaginaryI]", " ", 
     SuperscriptBox["lambda", "19"]}], "-", 
    RowBox[{
    "163566.888617104568589939276285131252931116849030498438825579266349740166\
962136671689047489213169614204013225493669735797572351239261541410572353612385\
408608425816224691442916712480495195029063824922835280073594310870499273427389\
804835320623148144254759939755824032503568820394015357669505457973272991587824\
55011794`291.03509465015185", " ", 
     SuperscriptBox["lambda", "20"]}], "-", 
    RowBox[{
    "5144.16119348382445765645772562918704375723141763495818526086316009010282\
572119087548771169078347586816361769435260588126302598390279683582346694074526\
780511919130147732080457019082607986662302913238991094872512764832024249688756\
646137813237547004340389401998590018524175092231064325119767724863250394066705\
555454`290.8814966478314", " ", 
     SuperscriptBox["lambda", "22"]}]}]}],
  SequenceForm[
  "x[3,", 21, "]= ", 
   Complex[-8.\
818336633260378225776478612808410111001085861913387272417020767772215558391829\
196738773048102853214341211751124225768701401588393089190733632661914538229846\
703087030984539421363118158949092119514524978645980903340286793419675481196164\
9116921524802821655240453625876726445857291484760914613690774135`289.\
2752629863242*^9, 0``878.4146979450343] + 
   Complex[0``879.2240430001061, 0``279.9573365912233] $CellContext`lambda + 
   Complex[-1.\
818120385774556817742622287175558456376547667303024268296184517452469210701951\
169894731179557077614173226882024032123719590751852509921673525928964186999196\
337004756497419888994557055033185332645051657574289366518157786275570694445097\
748798795488640617554297755468486639017173496816725958966490895906727840601283\
686524`290.13276867241154*^10, 0``879.3205675087139] $CellContext`lambda^2 + 
   Complex[0``880.101830774854, 0``280.6308965478079] $CellContext`lambda^3 + 
   Complex[-1.\
573576285422199279771546929566141320516529043945025936301788094466156149299096\
700300809461525390606727129351811440085244195305137224899085657531053284981405\
993855064326140937169219864594145509089511949146131432579474531311545550008623\
335137129565100393902881244202778354913957345535037336388789785761158810531822\
500228`290.56953686761955*^10, 0``880.2657915990392] $CellContext`lambda^4 + 
   Complex[0``881.2122738868251, 0``281.3755262595237] $CellContext`lambda^5 + 
   Complex[-9.\
693474852650691401059768668051009483954726444027476592628681108792219678496595\
685611633098013031454364962147166171872721489031275364387263985696559419159030\
851191674286263423557199934010309201765910656392155423241782230986364828446346\
334921969586557830205258760823245613852665299704942935361835765515126872873943\
06108`290.8379814395686*^9, 0``881.2422878679788] $CellContext`lambda^6 + 
   Complex[0``882.5135475332664, 0``282.1253627425391] $CellContext`lambda^7 + 
   Complex[-4.\
674003150981628238387100450462239683180871661477475679372499737700899856842621\
621582256496425486505155901136428625351596105814303067871136734665389988284729\
329514823528731762915366040538034179230304009907273268433674965489833733972373\
390669717072251936283974516356050624877978182620675060801587373259799491501421\
21554`291.02504857066646*^9, 0``882.4059919088796] $CellContext`lambda^8 + 
   Complex[0``885.4639069958961, 0``282.8770942129036] $CellContext`lambda^9 + 
   Complex[-1.\
782639333863438171647272336694499041444891969818052901164961246663770460800888\
327973674004300809930082859956314617040511508726153311172063477229576748795780\
592484854974611591720650016696253624063306729078702697037148345382370959610711\
638445463371005654224757519355118478164676532583331737831301950759203190058823\
94793`291.14695128766897*^9, 0``886.9982010078281] $CellContext`lambda^10 + 
   Complex[0``888.4250948865028, 
      0``283.65614580898256] $CellContext`lambda^11 + 
   Complex[-5.\
327689554740756209382226807362964750173331852698039629370440321218528919475823\
918359386896570513314161103114427334522757148223923760864370205280887347794967\
718311879855190237316200126518410894932923587757635595473947051312040526391832\
911890697471387204697952212230169923895774499930347327147593385897914821777505\
1262`291.21372855717675*^8, 0``888.3399333987373] $CellContext`lambda^12 + 
   Complex[0``891.9932535603776, 
      0``284.50430306275456] $CellContext`lambda^13 + 
   Complex[-1.\
217979387704853420183837748508049779336877631196647970882156447794532945442514\
749601448644850507506603666025811958154593440539006637244480323125705828764861\
254815259107011658417885315107174920070807510067084786715258652553048192197041\
532845568974584373999207711468546554657978125022059697483070823919463621156876\
6449`291.2328013553067*^8, 0``893.9569863564202] $CellContext`lambda^14 + 
   Complex[0, 0``285.4930834167747] $CellContext`lambda^15 - 
   2.0435437121317287688961338204588392138562036441238389259763326577298489618\
528677842449182847868759719902768994823136395379696737530463965015642624486865\
136475177372915577349535804143952065797167137127270173665469198702260255692980\
210090513034144905429604132413788850673549208094784284061502088198688616896581\
95326356`291.20879184867806*^7 $CellContext`lambda^16 + 
   Complex[0, 0``286.765767856727] $CellContext`lambda^17 - 
   2.3494707566326990987170093396093014702476941743405566411459524768823989944\
181189955618296950199872022978094103019126522219526691294613627990290886487901\
490822620634532159802850402591524697944543590442854145833224493972157078396486\
637947378151268283048938910858114216652142611899714328659768371485126139683320\
0595062`291.1432927244743*^6 $CellContext`lambda^18 + 
   Complex[0, 0``289.81566318279425] $CellContext`lambda^19 - 
   163566.88861710456858993927628513125293111684903049843882557926634974016696\
213667168904748921316961420401322549366973579757235123926154141057235361238540\
860842581622469144291671248049519502906382492283528007359431087049927342738980\
483532062314814425475993975582403250356882039401535766950545797327299158782455\
011794`291.03509465015185 $CellContext`lambda^20 - 
   5144.1611934838244576564577256291870437572314176349581852608631600901028257\
211908754877116907834758681636176943526058812630259839027968358234669407452678\
051191913014773208045701908260798666230291323899109487251276483202424968875664\
613781323754700434038940199859001852417509223106432511976772486325039406670555\
5454`290.8814966478314 $CellContext`lambda^22],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927545965538044*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"b3c8fa53-c377-40f7-a757-ed51753873de"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["x[1,", 21, "]=", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.9275459655755033`*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"2dd5862f-5b70-4c81-8382-254b548000fa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "21", 
   "\[InvisibleSpace]", "\<\"]=\"\>", "\[InvisibleSpace]", 
   RowBox[{"0``878.8358007256023", "+", 
    RowBox[{"0``279.59792266393794", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["K[", 21, "]=", 
   Complex[0``878.8358007256023, 0``279.59792266393794]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.927545965598173*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"0c460caa-a735-49d6-af78-e70cc3d0a243"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"verification: \"\>", "\[InvisibleSpace]", 
   RowBox[{"0``279.17936131482554", "+", 
    RowBox[{"0``878.2641829472022", " ", "\[ImaginaryI]"}]}]}],
  SequenceForm["verification: ", 
   Complex[0``279.17936131482554, 0``878.2641829472022]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927525399290607*^9, 3.927528518543744*^9, 
  3.92754596562589*^9},
 CellLabel->
  "During evaluation of \
In[147]:=",ExpressionUUID->"32378fa2-0e6b-4af0-a6b7-963a9a89a40c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Area expansion", "Subsection",
 CellChangeTimes->{{3.919767409053981*^9, 3.91976742715239*^9}, {
  3.926393754014132*^9, 3.926393756482417*^9}, {3.92639480593598*^9, 
  3.926394807155129*^9}},ExpressionUUID->"a0edeca5-bcf2-4c0b-a9b0-\
8562b268d401"],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeAlpha", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "KK", ",", "i", ",", "S", ",", "alpha", ",", "eqs", ",", "vars", ",", 
      "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KK", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"K", "[", "i", "]"}], 
         RowBox[{"t", "^", "i"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"a", "=", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", "1"}], "/", 
          RowBox[{"Sqrt", "[", "KK", "]"}]}], " ", 
         RowBox[{"Sqrt", "[", "2", "]"}], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"OddQ", "[", "i", "]"}], ",", 
              RowBox[{"Coefficient", "[", 
               RowBox[{
                RowBox[{"x", "[", 
                 RowBox[{"3", ",", "i"}], "]"}], ",", "lambda", ",", "0"}], 
               "]"}], ",", "0"}], "]"}], 
            RowBox[{"t", "^", "i"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"S", "=", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"alpha", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", " ", 
              RowBox[{"Sqrt", "[", "KK", "]"}]}], ")"}], "^", "i"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{"S", ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "i"}], "}"}]}], "]"}], "==", 
         RowBox[{"SeriesCoefficient", "[", 
          RowBox[{"a", ",", 
           RowBox[{"{", 
            RowBox[{"t", ",", "0", ",", "i"}], "}"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vars", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"alpha", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"eqs", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"(*", 
      RowBox[{
       RowBox[{"Do", "[", 
        RowBox[{
         RowBox[{"If", "[", 
          RowBox[{
           RowBox[{"OddQ", "[", "i", "]"}], ",", 
           RowBox[{"Print", "[", 
            RowBox[{"\"\<alpha[\>\"", ",", "i", ",", "\"\<]=\>\"", ",", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"alpha", "[", "i", "]"}], "/.", 
               RowBox[{"sol", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "]"}]}], "]"}], 
         ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "n"}], "}"}]}], "]"}], ";"}], "*)"}], 
     "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          SubscriptBox["\[Alpha]", "i"], ",", " ", 
          RowBox[{
           RowBox[{"alpha", "[", "i", "]"}], "/.", 
           RowBox[{"sol", "[", 
            RowBox[{"[", "1", "]"}], "]"}]}]}], "}"}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"i", ",", " ", "1", ",", " ", "n"}], "}"}]}], "]"}], "]"}], 
     ";"}]}], "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.919767495962583*^9, 3.919767893366383*^9}, 
   3.919767998751276*^9, {3.9197680869460297`*^9, 3.919768087976247*^9}, 
   3.926393790234685*^9, {3.926393959552169*^9, 3.9263939914266777`*^9}, {
   3.9263941098413258`*^9, 3.926394117378147*^9}, {3.926394167249857*^9, 
   3.926394326623494*^9}, {3.9263943732982388`*^9, 3.92639444805556*^9}, {
   3.926394504379538*^9, 3.926394506051395*^9}, {3.9274526899094477`*^9, 
   3.927452721716483*^9}, {3.927453658080361*^9, 3.927453712615115*^9}, {
   3.927453952833683*^9, 3.9274540127128487`*^9}, {3.9274710314420853`*^9, 
   3.9274710750556707`*^9}, {3.927471146844034*^9, 3.927471149369664*^9}, {
   3.9274716969873037`*^9, 3.927471717224483*^9}},
 CellLabel->
  "In[148]:=",ExpressionUUID->"d0f28f77-ecf6-4ff5-8aef-aab8b8380185"],

Cell[BoxData[
 RowBox[{
  RowBox[{"res", " ", "=", " ", 
   RowBox[{
    RowBox[{"computeAlpha", "[", "maxn", "]"}], "//", "Expand"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9263943572584877`*^9, 3.926394362276113*^9}, {
   3.926394450480241*^9, 3.926394451750598*^9}, {3.92745269815783*^9, 
   3.927452704905737*^9}, {3.927453698602633*^9, 3.9274537229833612`*^9}, 
   3.927453978398449*^9, {3.927454023148396*^9, 3.927454029027858*^9}, {
   3.9274542309823437`*^9, 3.927454231899287*^9}, 3.927525412143215*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"af98a333-e1a7-4121-a2fc-391a90450b61"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"res", "//", "ColumnForm"}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", " ", "100"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.92752541270096*^9, 3.927525418863687*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"59ca03cd-2e82-47c9-b4ee-0a6656b657de"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       "0.69314718055994530941723212145817656807550013436025525412068000949339\
36219696947156058633269964186875420014810205707`100."}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "2"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "3"], ",", 
       "2.70462803210908714214941086340076247922121915776612248403261099951913\
59630192044529195257156210043308289481050393366`100."}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "4"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "5"], ",", 
       "3.69962699449761843989338013547104461773632954830910515716231080380934\
7698127553264435079898748601422761002884034081`100."}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "6"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "7"], ",", 
       RowBox[{
       "-", "53.\
168800060263465760118649374446314372222104137710954960688359400326788873573009\
9857995447016383053505343199489829525`100."}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "8"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "9"], ",", 
       RowBox[{
       "-", "459.\
565676371488633633252895256096561995526272030689845199417189587402988138669594\
5370830710639952641443293626598907769`100."}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "10"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "11"], ",", 
       RowBox[{
       "-", "260.\
931729774858246058852756835445016841900749580577223718493392952575974287209314\
822106105543243552360386282135890252`100."}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "12"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "13"], ",", 
       "26311.7566663224166782404972800037656831876169488792153162795999056670\
827059242537381165647278067744098397189150091538038`100."}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "14"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "15"], ",", 
       "219897.752606719748234826627403805013350162436010789658581554889538295\
0378150329149014372977439478106334188690002272329976`100."}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "16"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "17"], ",", 
       RowBox[{
       "-", "204390.\
987496916879876223326569020676825058179523091704555104514800313557842894859740\
0968115832199495768552440585653404887`100."}]}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "18"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "19"], ",", 
       RowBox[{
       "-", "1.934678253725432206223026049765262587982427125007875528665146751\
18976617230025108149489463100468200727507347647689463179993`100.*^7"}]}], 
      "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "20"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "21"], ",", 
       RowBox[{
       "-", "1.489605897202792688625747000357016832236692437962529227105202368\
741609292061482516090311872525005254470126299461867219805086`100.*^8"}]}], 
      "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  ColumnForm[{{
     Subscript[$CellContext`\[Alpha], 1], 
     0.69314718055994530941723212145817656807550013436025525412068000949339362\
19696947156058633269964186875420014810205707`100.}, {
     Subscript[$CellContext`\[Alpha], 2], 0}, {
     Subscript[$CellContext`\[Alpha], 3], 
     2.70462803210908714214941086340076247922121915776612248403261099951913596\
30192044529195257156210043308289481050393366`100.}, {
     Subscript[$CellContext`\[Alpha], 4], 0}, {
     Subscript[$CellContext`\[Alpha], 5], 
     3.69962699449761843989338013547104461773632954830910515716231080380934769\
8127553264435079898748601422761002884034081`100.}, {
     Subscript[$CellContext`\[Alpha], 6], 0}, {
     Subscript[$CellContext`\[Alpha], 
      7], -53.1688000602634657601186493744463143722221041377109549606883594003\
267888735730099857995447016383053505343199489829525`100.}, {
     Subscript[$CellContext`\[Alpha], 8], 0}, {
     Subscript[$CellContext`\[Alpha], 
      9], -459.565676371488633633252895256096561995526272030689845199417189587\
4029881386695945370830710639952641443293626598907769`100.}, {
     Subscript[$CellContext`\[Alpha], 10], 0}, {
     Subscript[$CellContext`\[Alpha], 
      11], -260.\
931729774858246058852756835445016841900749580577223718493392952575974287209314\
822106105543243552360386282135890252`100.}, {
     Subscript[$CellContext`\[Alpha], 12], 0}, {
     Subscript[$CellContext`\[Alpha], 13], 
     26311.7566663224166782404972800037656831876169488792153162795999056670827\
059242537381165647278067744098397189150091538038`100.}, {
     Subscript[$CellContext`\[Alpha], 14], 0}, {
     Subscript[$CellContext`\[Alpha], 15], 
     219897.752606719748234826627403805013350162436010789658581554889538295037\
8150329149014372977439478106334188690002272329976`100.}, {
     Subscript[$CellContext`\[Alpha], 16], 0}, {
     Subscript[$CellContext`\[Alpha], 
      17], -204390.\
987496916879876223326569020676825058179523091704555104514800313557842894859740\
0968115832199495768552440585653404887`100.}, {
     Subscript[$CellContext`\[Alpha], 18], 0}, {
     Subscript[$CellContext`\[Alpha], 
      19], -1.9346782537254322062230260497652625879824271250078755286651467511\
8976617230025108149489463100468200727507347647689463179993`100.*^7}, {
     Subscript[$CellContext`\[Alpha], 20], 0}, {
     Subscript[$CellContext`\[Alpha], 
      21], -1.4896058972027926886257470003570168322366924379625292271052023687\
41609292061482516090311872525005254470126299461867219805086`100.*^8}}],
  Editable->False]], "Output",
 CellChangeTimes->{3.9275459663017597`*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"4548e8ba-440f-4a1a-9d00-4afb5e65e45c"]
}, Open  ]],

Cell["\<\
If we have evaluated with the MZV Data Mine, we can get the analytic formulae \
from these coefficients, by rewriting back as multi zetas, and applying the \
simple evaluations z(2) = Pi^2/6, z(1 bar) = \[OpenCurlyDoubleQuote]z(-1)\
\[CloseCurlyDoubleQuote] = -log(2):\
\>", "Text",
 CellChangeTimes->{{3.927525432126178*^9, 
  3.927525490798333*^9}},ExpressionUUID->"823174b9-ad49-4f5a-8137-\
776cd1133f3e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"res", "[", 
      RowBox[{"[", "3", "]"}], "]"}], "/.", "dmToMZV"}], "/.", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", 
     RowBox[{"Zeta", "[", "2", "]"}]}]}], "/.", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"Log", "[", "2", "]"}]}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.927453724775414*^9, 3.9274537439472322`*^9}, {
  3.9274538849909782`*^9, 3.927453922251367*^9}, {3.9274540312236834`*^9, 
  3.927454031323544*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"13d684e1-a2b7-4fa2-8e71-b90e549d73c4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\[Alpha]", "3"], ",", 
   RowBox[{
    FractionBox["9", "4"], " ", 
    RowBox[{"z", "[", 
     RowBox[{"{", "3", "}"}], "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.927453737158988*^9, 3.9274537441952753`*^9}, {
   3.927453882575253*^9, 3.92745392250727*^9}, 3.92745403176896*^9, 
   3.9274542391439953`*^9, 3.927458005129931*^9, 3.927472750216694*^9},
 CellLabel->
  "Out[150]=",ExpressionUUID->"cf38e6ba-9005-473e-ad28-eb28dce37545"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"res", "[", 
      RowBox[{"[", "5", "]"}], "]"}], "/.", "dmToMZV"}], "/.", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", 
     RowBox[{"Zeta", "[", "2", "]"}]}]}], "/.", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"Log", "[", "2", "]"}]}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.927453724775414*^9, 3.9274537439472322`*^9}, {
  3.9274538849909782`*^9, 3.927453922251367*^9}, {3.9274540312236834`*^9, 
  3.927454031323544*^9}, {3.927457969858871*^9, 3.927457970340547*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"6ebdfdfe-2fe4-4d3e-981c-38e07398b2bf"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\[Alpha]", "5"], ",", 
   RowBox[{
    RowBox[{
     FractionBox["2", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", "3", "}"}], "]"}]}], "-", 
    RowBox[{"21", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", "3", "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["121", "16"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", "5", "}"}], "]"}]}], "-", 
    RowBox[{"8", " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "3"}]}], "}"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.927453737158988*^9, 3.9274537441952753`*^9}, {
   3.927453882575253*^9, 3.92745392250727*^9}, 3.92745403176896*^9, 
   3.9274542391439953`*^9, {3.927457970848144*^9, 3.927458005646352*^9}, 
   3.9274727527129803`*^9},
 CellLabel->
  "Out[151]=",ExpressionUUID->"07d468cc-a999-4e31-9ca2-170d45bdcbfb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"res", "[", 
      RowBox[{"[", "7", "]"}], "]"}], "/.", "dmToMZV"}], "/.", 
    RowBox[{
     RowBox[{"z", "[", 
      RowBox[{"{", "2", "}"}], "]"}], "\[Rule]", 
     RowBox[{"Zeta", "[", "2", "]"}]}]}], "/.", 
   RowBox[{
    RowBox[{"z", "[", 
     RowBox[{"{", 
      RowBox[{"-", "1"}], "}"}], "]"}], "\[Rule]", 
    RowBox[{"-", 
     RowBox[{"Log", "[", "2", "]"}]}]}]}], "//", "Expand"}]], "Input",
 CellChangeTimes->{{3.927453724775414*^9, 3.9274537439472322`*^9}, {
  3.9274538849909782`*^9, 3.927453922251367*^9}, {3.9274540312236834`*^9, 
  3.927454031323544*^9}, {3.92745800661793*^9, 3.927458006976338*^9}},
 CellLabel->
  "In[152]:=",ExpressionUUID->"a05c1379-8d59-4042-945e-237c85d85b10"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   SubscriptBox["\[Alpha]", "7"], ",", 
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      FractionBox["473", "765"]}], " ", 
     SuperscriptBox["\[Pi]", "4"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", "3", "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["32", "3"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", "3", "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["280", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "4"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", "3", "}"}], "]"}]}], "-", 
    RowBox[{"112", " ", 
     RowBox[{"Log", "[", "2", "]"}], " ", 
     SuperscriptBox[
      RowBox[{"z", "[", 
       RowBox[{"{", "3", "}"}], "]"}], "2"]}], "-", 
    RowBox[{
     FractionBox["418", "51"], " ", 
     SuperscriptBox["\[Pi]", "2"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", "5", "}"}], "]"}]}], "-", 
    RowBox[{
     FractionBox["109", "2"], " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", "5", "}"}], "]"}]}], "+", 
    FractionBox[
     RowBox[{"296921", " ", 
      RowBox[{"z", "[", 
       RowBox[{"{", "7", "}"}], "]"}]}], "1088"], "+", 
    RowBox[{"28", " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", "3", "}"}], "]"}], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "3"}]}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["1392", "17"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "5"}]}], "}"}], "]"}]}], "+", 
    RowBox[{"128", " ", 
     SuperscriptBox[
      RowBox[{"Log", "[", "2", "]"}], "2"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", 
        RowBox[{"-", "3"}]}], "}"}], "]"}]}], "+", 
    RowBox[{
     FractionBox["720", "17"], " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "3", ",", 
        RowBox[{"-", "3"}]}], "}"}], "]"}]}], "-", 
    RowBox[{"256", " ", 
     RowBox[{"z", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
        RowBox[{"-", "3"}]}], "}"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{{3.927453737158988*^9, 3.9274537441952753`*^9}, {
   3.927453882575253*^9, 3.92745392250727*^9}, 3.92745403176896*^9, 
   3.9274542391439953`*^9, 3.927458007176715*^9, 3.927472754247899*^9},
 CellLabel->
  "Out[152]=",ExpressionUUID->"7ca2c7ed-a77e-4050-afea-608b3076c2f4"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"res", "/.", "dmToMZV"}], "/.", "dmToNum"}], "//", "Normal"}], "//",
   "ColumnForm"}]], "Input",
 CellChangeTimes->{{3.9274551885609407`*^9, 3.927455196564487*^9}, {
  3.927455236868626*^9, 3.9274552623641157`*^9}, {3.9274580223156013`*^9, 
  3.927458031336863*^9}, {3.927472762784422*^9, 3.927472763883656*^9}},
 CellLabel->
  "In[154]:=",ExpressionUUID->"e526571f-ee4b-43a3-8c7c-e9ffce7f9439"],

Cell[BoxData[
 InterpretationBox[GridBox[{
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "1"], ",", 
       "0.69314718055994530941723212145817656807550013436025525412068000949339\
362196969471560586332699641868754200148102057068573368552023575813055703267075\
163507596193072757082837143519030703862389167347112335011536449795523912047517\
268157493206515552473413952588295045300709532636664265410423915781495204374043\
038550080194417064167151864471283996817178454695702627163106454615025720740248\
163777338963855069526066834113727387372292895649354702576265209885969320196505\
855476470330679365443254763274495125040606943814710468994650622016772042452452\
961268794654619316517468139267250410380254625965686914419287160829380172156319\
6`604.9008167873392"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "2"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "3"], ",", 
       "2.70462803210908714214941086340076247922121915776612248403261099951913\
596301920445291952571562100433082894810503933661869160699099701488723099689288\
371777536327136901163606015011818104492504561204891351879674423240510796550717\
240796537981641148785932597303473349700747958961194827527210792525821611873907\
487828311050193887440942851687535831965105782916966127750692223099201685989747\
195685104092035678525132111715696485770474992662015091006186668430345660510247\
291457893755451387050857636018208238295352567977621899034555093208397653337924\
217399885403091147164781335754655434118924958776732442455004564454449109768899\
55`602.2985201043496"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "4"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "5"], ",", 
       "3.69962699449761843989338013547104461773632954830910515716231080380934\
769812755326443507989874860142276100288403408099409576457788775677918860381703\
419118901103428602844987881250179511130823835759805876948395713827765537290109\
913372189615815424400371366804961473007918929325316339434644298904354152341302\
976608196254955134167603183092398648583214567409822273578675298073808326763198\
077781893035882961739933529621472873259164551239163050360911361359270584389251\
556219562796930707392371880867976222228110381510912357454313053134204360351339\
521505528466720091527511269605198585400188807815252234631334180528419438493308\
13`591.821738714933"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "6"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "7"], ",", 
       RowBox[{
       "-", "53.\
168800060263465760118649374446314372222104137710954960688359400326788873573009\
985799544701638305350534319948982952460906930907979128201303856486611253094041\
410260158417589097505009917571030172806685485831926282598578766464765459726390\
042720186271215754332355934745875864705271323336542422914541704965942708467696\
414685025310687791522658619587183633488981778565184867780469329702535402528563\
596696176688174974908187922786112939077523563069455374770414969891232741783696\
236689378020776884716766875610294990379910986299856041652868035719632199033156\
495624586925157266562950021872472325272320908411494`584.7002494698879"}]}], 
      "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "8"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "9"], ",", 
       RowBox[{
       "-", "459.\
565676371488633633252895256096561995526272030689845199417189587402988138669594\
537083071063995264144329362659890776935087902211485555641002404006722145229878\
642831066023667816301055084390269176766751388758131134837136700788831929049020\
527664740469100755374965065603464269936545710102183046201895895510024512341323\
802829566100296482783352611732558545476996969867931533229072324401541203739855\
346770852663660749790915313841488538222546765831371336089140671724618492549317\
237314297458689928109462874741090589052742036720394336402790125912689865567100\
027946535337293032465866473303592063265996376474183`577.1943999578517"}]}], 
      "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "10"], ",", "0"}], "}"}]},
    {
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Alpha]", "11"], ",", 
       RowBox[{
       "-", "260.\
931729774858246058852756835445016841900749580577223718493392952575974287209314\
822106105543243552360386282135890252056187378527664351668104778885751161849408\
403482320551758856970282996168266828590978456717753047134969291220428480969778\
920305544144781090449815202479214643076498275864705478182933294467066963534415\
453231507363476512105114994494144138944957732068000542211470796979173391492889\
286891847967853405337566898505489739616987294559401421758269641872654853712873\
282868335100803044109855758936322109047602470074694121295104543660383727513426\
72577438263868759415944409673293`568.4042730210416"}]}], "}"}]}
   },
   BaselinePosition->{Baseline, {1, 1}},
   GridBoxAlignment->{"Columns" -> {{Left}}, "Rows" -> {{Baseline}}}],
  ColumnForm[{{
     Subscript[$CellContext`\[Alpha], 1], 
     0.69314718055994530941723212145817656807550013436025525412068000949339362\
196969471560586332699641868754200148102057068573368552023575813055703267075163\
507596193072757082837143519030703862389167347112335011536449795523912047517268\
157493206515552473413952588295045300709532636664265410423915781495204374043038\
550080194417064167151864471283996817178454695702627163106454615025720740248163\
777338963855069526066834113727387372292895649354702576265209885969320196505855\
476470330679365443254763274495125040606943814710468994650622016772042452452961\
2687946546193165174681392672504103802546259656869144192871608293801721563196`\
604.9008167873392}, {
     Subscript[$CellContext`\[Alpha], 2], 0}, {
     Subscript[$CellContext`\[Alpha], 3], 
     2.70462803210908714214941086340076247922121915776612248403261099951913596\
301920445291952571562100433082894810503933661869160699099701488723099689288371\
777536327136901163606015011818104492504561204891351879674423240510796550717240\
796537981641148785932597303473349700747958961194827527210792525821611873907487\
828311050193887440942851687535831965105782916966127750692223099201685989747195\
685104092035678525132111715696485770474992662015091006186668430345660510247291\
457893755451387050857636018208238295352567977621899034555093208397653337924217\
39988540309114716478133575465543411892495877673244245500456445444910976889955`\
602.2985201043496}, {
     Subscript[$CellContext`\[Alpha], 4], 0}, {
     Subscript[$CellContext`\[Alpha], 5], 
     3.69962699449761843989338013547104461773632954830910515716231080380934769\
812755326443507989874860142276100288403408099409576457788775677918860381703419\
118901103428602844987881250179511130823835759805876948395713827765537290109913\
372189615815424400371366804961473007918929325316339434644298904354152341302976\
608196254955134167603183092398648583214567409822273578675298073808326763198077\
781893035882961739933529621472873259164551239163050360911361359270584389251556\
219562796930707392371880867976222228110381510912357454313053134204360351339521\
50552846672009152751126960519858540018880781525223463133418052841943849330813`\
591.821738714933}, {
     Subscript[$CellContext`\[Alpha], 6], 0}, {
     Subscript[$CellContext`\[Alpha], 
      7], -53.1688000602634657601186493744463143722221041377109549606883594003\
267888735730099857995447016383053505343199489829524609069309079791282013038564\
866112530940414102601584175890975050099175710301728066854858319262825985787664\
647654597263900427201862712157543323559347458758647052713233365424229145417049\
659427084676964146850253106877915226586195871836334889817785651848677804693297\
025354025285635966961766881749749081879227861129390775235630694553747704149698\
912327417836962366893780207768847167668756102949903799109862998560416528680357\
19632199033156495624586925157266562950021872472325272320908411494`584.\
7002494698879}, {
     Subscript[$CellContext`\[Alpha], 8], 0}, {
     Subscript[$CellContext`\[Alpha], 
      9], -459.565676371488633633252895256096561995526272030689845199417189587\
402988138669594537083071063995264144329362659890776935087902211485555641002404\
006722145229878642831066023667816301055084390269176766751388758131134837136700\
788831929049020527664740469100755374965065603464269936545710102183046201895895\
510024512341323802829566100296482783352611732558545476996969867931533229072324\
401541203739855346770852663660749790915313841488538222546765831371336089140671\
724618492549317237314297458689928109462874741090589052742036720394336402790125\
912689865567100027946535337293032465866473303592063265996376474183`577.\
1943999578517}, {
     Subscript[$CellContext`\[Alpha], 10], 0}, {
     Subscript[$CellContext`\[Alpha], 
      11], -260.\
931729774858246058852756835445016841900749580577223718493392952575974287209314\
822106105543243552360386282135890252056187378527664351668104778885751161849408\
403482320551758856970282996168266828590978456717753047134969291220428480969778\
920305544144781090449815202479214643076498275864705478182933294467066963534415\
453231507363476512105114994494144138944957732068000542211470796979173391492889\
286891847967853405337566898505489739616987294559401421758269641872654853712873\
282868335100803044109855758936322109047602470074694121295104543660383727513426\
72577438263868759415944409673293`568.4042730210416}}],
  Editable->False]], "Output",
 CellChangeTimes->{{3.92745518623514*^9, 3.927455189687911*^9}, {
  3.927455238254613*^9, 3.927455262605755*^9}, {3.9274580155668488`*^9, 
  3.927458031655325*^9}, {3.9274727562292633`*^9, 3.927472764234129*^9}},
 CellLabel->
  "Out[154]=",ExpressionUUID->"dd79e2f0-aebb-4a9c-b886-d39d03db7fdd"]
}, Open  ]],

Cell[TextData[{
 "Should be calculated with type = ...Num, and up to order at least nmax = 9, \
for use with ",
 StyleBox["Lawson-proof.nb",
  FontColor->RGBColor[0, 1, 0]]
}], "Text",
 CellChangeTimes->{{3.92933760923293*^9, 
  3.929337658616206*^9}},ExpressionUUID->"73f6498a-08a8-4cc7-b928-\
755373bb3178"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"numderiv", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "k"}], "}"}], ",", 
    RowBox[{"Flatten", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"dx", "[", 
           RowBox[{"i", ",", "k"}], "]"}], "\[Rule]", 
          RowBox[{"Chop", "[", 
           RowBox[{"N", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{"Expand", "[", 
                  RowBox[{
                   RowBox[{"x", "[", 
                    RowBox[{"i", ",", "k"}], "]"}], 
                   RowBox[{"Factorial", "[", "k", "]"}]}], "]"}], "/.", 
                 "dmToMZV"}], "/.", "dmToNum"}], "/.", "omegaToNum"}], "//", 
              "Normal"}], ",", "30"}], "]"}], "]"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", "maxn"}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9269326956827803`*^9, 3.92693272180547*^9}, {
  3.926932775665663*^9, 3.926932899084133*^9}, {3.927455991833902*^9, 
  3.9274560004305553`*^9}, {3.927457947021192*^9, 3.9274579539533567`*^9}, {
  3.927459626330647*^9, 3.927459631010501*^9}, {3.927472787188298*^9, 
  3.9274727875022507`*^9}, {3.927472885479885*^9, 3.9274728863467607`*^9}},
 CellLabel->
  "In[157]:=",ExpressionUUID->"bb45208b-2618-4434-a159-263b7a97813b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"1", ",", "1"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"2", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
    "0.4901290717342735958569508618176166906457303495495273605212`30.", "+", 
     RowBox[{
     "0.4901290717342735958569508618176166906457303495495273605212`30.", " ", 
      
      SuperscriptBox["lambda", "2"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"3", ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
     "-", "0.4901290717342735958569508618176166906457303495495273605212`30."}]\
, "-", 
     RowBox[{
     "0.4901290717342735958569508618176166906457303495495273605212`30.", " ", 
      
      SuperscriptBox["lambda", "2"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"1", ",", "2"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"2", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
     "0.6794631683661498540866675203562598607104691317587075687441`30.", " ", 
      "lambda"}], "+", 
     RowBox[{
     "0.6794631683661498540866675203562598607104691317587075687441`30.", " ", 
      
      SuperscriptBox["lambda", "3"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"3", ",", "2"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
     "0.6794631683661498540866675203562598607104691317587075687441`30.", " ", 
      "lambda"}], "+", 
     RowBox[{
     "0.6794631683661498540866675203562598607104691317587075687441`30.", " ", 
      
      SuperscriptBox["lambda", "3"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"1", ",", "3"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
    "11.4747649325493774824930216351736762296434093416962874810256`30.", "+", 
     
     RowBox[{"16.9076983806266054759238479690733832739`30.", " ", 
      SuperscriptBox["lambda", "2"]}], "+", 
     RowBox[{
     "5.4329334480772279934308263338997070442586942087686477443166`30.", " ", 
      
      SuperscriptBox["lambda", "4"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"3", ",", "3"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
     "-", "11.4747649325493774824930216351736762296434093416962874810256`30."}\
], "-", 
     RowBox[{"16.9076983806266054759238479690733832739`30.", " ", 
      SuperscriptBox["lambda", "2"]}], "-", 
     RowBox[{
     "5.4329334480772279934308263338997070442586942087686477443166`30.", " ", 
      
      SuperscriptBox["lambda", "4"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"1", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "699.88997677006127449444052491571048727124`30."}], " ", 
      "\[ImaginaryI]", " ", "lambda"}], "-", 
     RowBox[{
     "349.94498838503063724722026245785524363562`30.", " ", "\[ImaginaryI]", 
      " ", 
      SuperscriptBox["lambda", "3"]}], "-", 
     RowBox[{
     "69.98899767700612744944405249157104872712`30.", " ", "\[ImaginaryI]", 
      " ", 
      SuperscriptBox["lambda", "5"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"2", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "35.34978204704325339285290295259238532969`30."}], " ", 
      "lambda"}], "-", 
     RowBox[{"50.79549537421226288522635180909795105091`30.", " ", 
      SuperscriptBox["lambda", "3"]}], "-", 
     RowBox[{
     "15.4457133271690094923734488565055657212251021913913444349951`30.", " ", 
      SuperscriptBox["lambda", "5"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"3", ",", "4"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "35.34978204704325339285290295259238532969`30."}], " ", 
      "lambda"}], "-", 
     RowBox[{"50.79549537421226288522635180909795105091`30.", " ", 
      SuperscriptBox["lambda", "3"]}], "-", 
     RowBox[{
     "15.4457133271690094923734488565055657212251021913913444349951`30.", " ", 
      SuperscriptBox["lambda", "5"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"1", ",", "5"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"2", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{"2372.14230806300329147687900710928811120168`30.", "+", 
     RowBox[{"3974.34735969748572823534583346592562745154`30.", " ", 
      SuperscriptBox["lambda", "2"]}], "+", 
     RowBox[{"1882.11998840003983082366222693515912838144`30.", " ", 
      SuperscriptBox["lambda", "4"]}], "+", 
     RowBox[{"279.91493676555739406519540057852161213159`30.", " ", 
      SuperscriptBox["lambda", "6"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"3", ",", "5"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2372.14230806300329147687900710928811120168`30."}], "-", 
     RowBox[{"3974.34735969748572823534583346592562745154`30.", " ", 
      SuperscriptBox["lambda", "2"]}], "-", 
     RowBox[{"1882.11998840003983082366222693515912838144`30.", " ", 
      SuperscriptBox["lambda", "4"]}], "-", 
     RowBox[{"279.91493676555739406519540057852161213159`30.", " ", 
      SuperscriptBox["lambda", "6"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"1", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "165603.34806253468886562256524922711401616616`30."}], " ",
       "\[ImaginaryI]", " ", "lambda"}], "-", 
     RowBox[{
     "93063.27580252505878400090473282935842352448`30.", " ", "\[ImaginaryI]",
       " ", 
      SuperscriptBox["lambda", "3"]}], "-", 
     RowBox[{
     "26821.93657751118323775187863313851281705802`30.", " ", "\[ImaginaryI]",
       " ", 
      SuperscriptBox["lambda", "5"]}], "-", 
     RowBox[{
     "2931.88622035934695748274917377594326155469`30.", " ", "\[ImaginaryI]", 
      " ", 
      SuperscriptBox["lambda", "7"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"2", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
     "4181.58471618633379661962903192647268339785`30.", " ", "lambda"}], "+", 
     
     RowBox[{"7269.38915706471969911794162000382216999658`30.", " ", 
      SuperscriptBox["lambda", "3"]}], "+", 
     RowBox[{"3732.51864385772891709728029196391227084014`30.", " ", 
      SuperscriptBox["lambda", "5"]}], "+", 
     RowBox[{"644.71420297934301459896770388656278424141`30.", " ", 
      SuperscriptBox["lambda", "7"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"3", ",", "6"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
     "4181.58471618633379661962903192647268339785`30.", " ", "lambda"}], "+", 
     
     RowBox[{"7269.38915706471969911794162000382216999658`30.", " ", 
      SuperscriptBox["lambda", "3"]}], "+", 
     RowBox[{"3732.51864385772891709728029196391227084014`30.", " ", 
      SuperscriptBox["lambda", "5"]}], "+", 
     RowBox[{"644.71420297934301459896770388656278424141`30.", " ", 
      SuperscriptBox["lambda", "7"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"1", ",", "7"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"2", ",", "7"}], "]"}], "\[Rule]", 
    RowBox[{"1.14681108349942220039420132339839519703489471`30.*^6", "+", 
     RowBox[{"2.00303253191966021055423245006541648241650357`30.*^6", " ", 
      SuperscriptBox["lambda", "2"]}], "+", 
     RowBox[{"1.13152923307806823726394942252899500872779912`30.*^6", " ", 
      SuperscriptBox["lambda", "4"]}], "+", 
     RowBox[{"306220.47251327049453613020421491814169437065`30.", " ", 
      SuperscriptBox["lambda", "6"]}], "+", 
     RowBox[{"30912.68785544026743221190835294441834818039`30.", " ", 
      SuperscriptBox["lambda", "8"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"3", ",", "7"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "1.14681108349942220039420132339839519703489471`30.*^6"}], 
     "-", 
     RowBox[{"2.00303253191966021055423245006541648241650357`30.*^6", " ", 
      SuperscriptBox["lambda", "2"]}], "-", 
     RowBox[{"1.13152923307806823726394942252899500872779912`30.*^6", " ", 
      SuperscriptBox["lambda", "4"]}], "-", 
     RowBox[{"306220.47251327049453613020421491814169437065`30.", " ", 
      SuperscriptBox["lambda", "6"]}], "-", 
     RowBox[{"30912.68785544026743221190835294441834818039`30.", " ", 
      SuperscriptBox["lambda", "8"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"1", ",", "8"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.0107071717917264781813211389787821780290009328`30.*^8"}], " ", 
      "\[ImaginaryI]", " ", "lambda"}], "-", 
     RowBox[{
     "6.848847795507026480442957797209074681225321278`30.*^7", " ", 
      "\[ImaginaryI]", " ", 
      SuperscriptBox["lambda", "3"]}], "-", 
     RowBox[{
     "2.959789453433979629082681948626556884525618339`30.*^7", " ", 
      "\[ImaginaryI]", " ", 
      SuperscriptBox["lambda", "5"]}], "-", 
     RowBox[{
     "7.05159198952579280859504341970096156007609309`30.*^6", " ", 
      "\[ImaginaryI]", " ", 
      SuperscriptBox["lambda", "7"]}], "-", 
     RowBox[{
     "640709.7712244127556875362805525454809012533`30.", " ", "\[ImaginaryI]",
       " ", 
      SuperscriptBox["lambda", "9"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"2", ",", "8"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
     "899481.93709737187407122864634941432171698696`30.", " ", "lambda"}], 
     "+", 
     RowBox[{"672974.10552972964480273847536421531680485834`30.", " ", 
      SuperscriptBox["lambda", "3"]}], "-", 
     RowBox[{"578257.58828354020598580713605781452059106988`30.", " ", 
      SuperscriptBox["lambda", "5"]}], "-", 
     RowBox[{"405242.94217941479136027890591173309967830916`30.", " ", 
      SuperscriptBox["lambda", "7"]}], "-", 
     RowBox[{"53493.1854635168146429619408391175839993679`30.", " ", 
      SuperscriptBox["lambda", "9"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"3", ",", "8"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
     "899481.93709737187407122864634941432171698696`30.", " ", "lambda"}], 
     "+", 
     RowBox[{"672974.10552972964480273847536421531680485834`30.", " ", 
      SuperscriptBox["lambda", "3"]}], "-", 
     RowBox[{"578257.58828354020598580713605781452059106988`30.", " ", 
      SuperscriptBox["lambda", "5"]}], "-", 
     RowBox[{"405242.94217941479136027890591173309967830916`30.", " ", 
      SuperscriptBox["lambda", "7"]}], "-", 
     RowBox[{"53493.1854635168146429619408391175839993679`30.", " ", 
      SuperscriptBox["lambda", "9"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"1", ",", "9"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"2", ",", "9"}], "]"}], "\[Rule]", 
    RowBox[{"8.9999382686549822518347063548446177638598412849`30.*^8", "+", 
     RowBox[{
     "1.66946916561526441334302208856644654579631896792`30.*^9", " ", 
      SuperscriptBox["lambda", "2"]}], "+", 
     RowBox[{
     "1.09041451721832024061495239536488325559699992164`30.*^9", " ", 
      SuperscriptBox["lambda", "4"]}], "+", 
     RowBox[{"3.9089603031098532145052426803702819482196445277`30.*^8", " ", 
      SuperscriptBox["lambda", "6"]}], "+", 
     RowBox[{"7.577886441737330150720479463902374306372527139`30.*^7", " ", 
      SuperscriptBox["lambda", "8"]}], "+", 
     RowBox[{"5.82201257494203251208146888489403442842590082`30.*^6", " ", 
      SuperscriptBox["lambda", "10"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"3", ",", "9"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "8.9999382686549822518347063548446177638598412849`30.*^8"}],
      "-", 
     RowBox[{
     "1.66946916561526441334302208856644654579631896792`30.*^9", " ", 
      SuperscriptBox["lambda", "2"]}], "-", 
     RowBox[{
     "1.09041451721832024061495239536488325559699992164`30.*^9", " ", 
      SuperscriptBox["lambda", "4"]}], "-", 
     RowBox[{"3.9089603031098532145052426803702819482196445277`30.*^8", " ", 
      SuperscriptBox["lambda", "6"]}], "-", 
     RowBox[{"7.577886441737330150720479463902374306372527139`30.*^7", " ", 
      SuperscriptBox["lambda", "8"]}], "-", 
     RowBox[{"5.82201257494203251208146888489403442842590082`30.*^6", " ", 
      SuperscriptBox["lambda", "10"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"1", ",", "10"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.0890646970847694575630087711218443993692714505007`30.*^11"}], 
      " ", "\[ImaginaryI]", " ", "lambda"}], "-", 
     RowBox[{
     "7.720130358226704171641277966542518978649916842361`30.*^10", " ", 
      "\[ImaginaryI]", " ", 
      SuperscriptBox["lambda", "3"]}], "-", 
     RowBox[{
     "3.725809231803550332668379310416414228181299040305`30.*^10", " ", 
      "\[ImaginaryI]", " ", 
      SuperscriptBox["lambda", "5"]}], "-", 
     RowBox[{
     "1.126574574426912120058561790084392689978022521742`30.*^10", " ", 
      "\[ImaginaryI]", " ", 
      SuperscriptBox["lambda", "7"]}], "-", 
     RowBox[{
     "1.84698105855302226179310957263133843903183694567`30.*^9", " ", 
      "\[ImaginaryI]", " ", 
      SuperscriptBox["lambda", "9"]}], "-", 
     RowBox[{
     "1.2323907899515356295637858950037633084723161669`30.*^8", " ", 
      "\[ImaginaryI]", " ", 
      SuperscriptBox["lambda", "11"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"2", ",", "10"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.0364082743308135251616652763876222595407604678`30.*^8"}], " ", 
      "lambda"}], "-", 
     RowBox[{"2.471982866475152635557526071079151709284999452`30.*^7", " ", 
      SuperscriptBox["lambda", "3"]}], "+", 
     RowBox[{"1.7102252737623151383141403678096544019443387565`30.*^8", " ", 
      SuperscriptBox["lambda", "5"]}], "+", 
     RowBox[{"1.5242817173180854084779032510311824058133978454`30.*^8", " ", 
      SuperscriptBox["lambda", "7"]}], "+", 
     RowBox[{"6.733781513542461624831962384538897496567684415`30.*^7", " ", 
      SuperscriptBox["lambda", "9"]}], "+", 
     RowBox[{"7.01117201151776307135206859526546571754488299`30.*^6", " ", 
      SuperscriptBox["lambda", "11"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"3", ",", "10"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
      RowBox[{
      "-", "1.0364082743308135251616652763876222595407604678`30.*^8"}], " ", 
      "lambda"}], "-", 
     RowBox[{"2.471982866475152635557526071079151709284999452`30.*^7", " ", 
      SuperscriptBox["lambda", "3"]}], "+", 
     RowBox[{"1.7102252737623151383141403678096544019443387565`30.*^8", " ", 
      SuperscriptBox["lambda", "5"]}], "+", 
     RowBox[{"1.5242817173180854084779032510311824058133978454`30.*^8", " ", 
      SuperscriptBox["lambda", "7"]}], "+", 
     RowBox[{"6.733781513542461624831962384538897496567684415`30.*^7", " ", 
      SuperscriptBox["lambda", "9"]}], "+", 
     RowBox[{"7.01117201151776307135206859526546571754488299`30.*^6", " ", 
      SuperscriptBox["lambda", "11"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"1", ",", "11"}], "]"}], "\[Rule]", "0"}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"2", ",", "11"}], "]"}], "\[Rule]", 
    RowBox[{
    "1.16149563630469094950591232111963609951167113405974`30.*^12", "+", 
     RowBox[{
     "2.22391566931121684691888054334707527069251855834467`30.*^12", " ", 
      SuperscriptBox["lambda", "2"]}], "+", 
     RowBox[{
     "1.58092329885146300029682984299135360175105675621152`30.*^12", " ", 
      SuperscriptBox["lambda", "4"]}], "+", 
     RowBox[{
     "6.7334832215188376223126363863390134898381598382022`30.*^11", " ", 
      SuperscriptBox["lambda", "6"]}], "+", 
     RowBox[{
     "1.8022158588969918027282569992326762660197712438298`30.*^11", " ", 
      SuperscriptBox["lambda", "8"]}], "+", 
     RowBox[{
     "2.705191858315498059363446486205905165209728889737`30.*^10", " ", 
      SuperscriptBox["lambda", "10"]}], "+", 
     RowBox[{
     "1.67538900040245966821078280877834346372681640802`30.*^9", " ", 
      SuperscriptBox["lambda", "12"]}]}]}], ",", 
   RowBox[{
    RowBox[{"dx", "[", 
     RowBox[{"3", ",", "11"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{
     "-", "1.16149563630469094950591232111963609951167113405974`30.*^12"}], 
     "-", 
     RowBox[{
     "2.22391566931121684691888054334707527069251855834467`30.*^12", " ", 
      SuperscriptBox["lambda", "2"]}], "-", 
     RowBox[{
     "1.58092329885146300029682984299135360175105675621152`30.*^12", " ", 
      SuperscriptBox["lambda", "4"]}], "-", 
     RowBox[{
     "6.7334832215188376223126363863390134898381598382022`30.*^11", " ", 
      SuperscriptBox["lambda", "6"]}], "-", 
     RowBox[{
     "1.8022158588969918027282569992326762660197712438298`30.*^11", " ", 
      SuperscriptBox["lambda", "8"]}], "-", 
     RowBox[{
     "2.705191858315498059363446486205905165209728889737`30.*^10", " ", 
      SuperscriptBox["lambda", "10"]}], "-", 
     RowBox[{
     "1.67538900040245966821078280877834346372681640802`30.*^9", " ", 
      SuperscriptBox["lambda", "12"]}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{3.9274560119304457`*^9, 3.9274706807811003`*^9, 
  3.927472787733046*^9, 3.927472843920205*^9, 3.927472915645741*^9},
 CellLabel->
  "Out[157]=",ExpressionUUID->"c704cdff-e476-4f0a-94f1-86df63b46188"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"numderiv", ",", " ", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<numDerivatives.txt\>\""}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.929337570064351*^9, 
  3.929337591743512*^9}},ExpressionUUID->"fe6f9af7-817c-4101-ac7c-\
9379a9e02df2"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{747, 762},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a637495d-80af-4de2-91f5-f93040455d73"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 495, 9, 121, "Title",ExpressionUUID->"9fb1e006-ab0d-45a5-a45d-a184ab4a269b"],
Cell[CellGroupData[{
Cell[1100, 35, 209, 3, 35, "Subsubsection",ExpressionUUID->"40748753-1c38-41cc-9bb9-b21876712058"],
Cell[1312, 40, 541, 10, 82, "Text",ExpressionUUID->"b97a10a5-02d4-4fdb-9eec-a3bcd8901f31"],
Cell[1856, 52, 227, 4, 22, "Input",ExpressionUUID->"e638bb11-0ca2-4a35-984c-ed35093b25b1"],
Cell[2086, 58, 1757, 48, 89, "Input",ExpressionUUID->"0528c228-c758-4bef-8443-0acd28119311"],
Cell[3846, 108, 1218, 30, 57, "Input",ExpressionUUID->"b551ef28-4fe1-4d0f-b3a5-5d33222ea3c2"],
Cell[5067, 140, 991, 26, 73, "Input",ExpressionUUID->"1c649171-2c49-4732-967a-e22dfb35f933"]
}, Open  ]],
Cell[CellGroupData[{
Cell[6095, 171, 298, 7, 35, "Subsubsection",ExpressionUUID->"cbde2a5f-adfc-4d51-bacb-773e34903cc5"],
Cell[6396, 180, 6714, 211, 246, "Input",ExpressionUUID->"02c6a596-fabb-4f0c-abfe-fa2b8177af7b"],
Cell[13113, 393, 2363, 70, 87, "Input",ExpressionUUID->"391ae434-8f13-434c-ab3b-d4605a586dd4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15513, 468, 279, 6, 35, "Subsubsection",ExpressionUUID->"87fd9b4f-1236-49ff-be22-24fe7d780943"],
Cell[15795, 476, 1695, 41, 103, "Input",ExpressionUUID->"e356da17-89cb-44fa-929f-27ea22432642"],
Cell[17493, 519, 930, 16, 100, "Text",ExpressionUUID->"4350593c-1745-4cb4-82e9-52f8a500feba"],
Cell[18426, 537, 522, 9, 22, "Input",ExpressionUUID->"4e26d59f-2cdd-4b74-b01c-ee0645b07f67"],
Cell[18951, 548, 331, 7, 27, "Text",ExpressionUUID->"4337d9b6-11a5-4515-ab41-43075e7d484c"],
Cell[CellGroupData[{
Cell[19307, 559, 495, 8, 22, "Input",ExpressionUUID->"66fb404b-1406-4a05-a08a-7ddf5000ee69"],
Cell[19805, 569, 561, 9, 25, "Output",ExpressionUUID->"81765bb2-efe0-4c54-8ba0-d9dba0083ca8"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20415, 584, 458, 9, 41, "Subsection",ExpressionUUID->"e27d4919-8524-4d6a-8f74-eed7825e5af5"],
Cell[20876, 595, 729, 20, 22, "Input",ExpressionUUID->"5454ec99-31c9-4a87-a94a-295c18a40495"],
Cell[21608, 617, 280, 6, 22, "Input",ExpressionUUID->"f25263c4-08eb-4a7c-9168-c73a3db84772"],
Cell[21891, 625, 873, 25, 39, "Input",ExpressionUUID->"9721a3f0-a851-49d9-90b7-efca6cd75703"],
Cell[22767, 652, 740, 21, 22, "Input",ExpressionUUID->"58f73905-433a-4d01-88e6-2c92af1c1741"],
Cell[23510, 675, 300, 7, 22, "Input",ExpressionUUID->"8bc190c0-e5f5-447b-ae96-244276849461"],
Cell[23813, 684, 485, 11, 22, "Input",ExpressionUUID->"4013783e-1d6d-49d6-8748-a97b9aa07677"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24335, 700, 270, 4, 41, "Subsection",ExpressionUUID->"e2831ab3-cd7d-4e65-ade8-4d33a5c60272"],
Cell[24608, 706, 374, 6, 22, "Input",ExpressionUUID->"52f77667-ba71-4f1e-8d9e-ac3b3054577e"],
Cell[CellGroupData[{
Cell[25007, 716, 518, 12, 22, "Input",ExpressionUUID->"0ee62703-88d7-4254-b903-43cd9c260b12"],
Cell[25528, 730, 1716, 28, 41, "Output",ExpressionUUID->"fa34781f-bde9-46fa-b966-280fbb6e99cc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[27281, 763, 708, 17, 22, "Input",ExpressionUUID->"097f96ad-825a-4781-9394-f4f1234e23e8"],
Cell[27992, 782, 1733, 29, 49, "Output",ExpressionUUID->"009b6ff5-f7ec-437e-89f0-ab5f508bbf47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[29762, 816, 706, 17, 22, "Input",ExpressionUUID->"07587976-fa57-4b2c-be71-5ef0f3e37239"],
Cell[30471, 835, 1742, 29, 49, "Output",ExpressionUUID->"e52716e8-7a2e-4e69-a66f-965222e45d16"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32250, 869, 223, 4, 22, "Input",ExpressionUUID->"8754df6c-317c-4248-beb3-5004ac60ddb6"],
Cell[32476, 875, 591, 8, 25, "Output",ExpressionUUID->"22b86f53-145f-4fb1-8569-fa7328604b57"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[33116, 889, 552, 8, 41, "Subsection",ExpressionUUID->"3a3416b5-527b-4b38-b849-501bf48dcce4"],
Cell[33671, 899, 224, 8, 27, "Text",ExpressionUUID->"ba2e2406-f129-4325-b007-fc03ef5986b5"],
Cell[33898, 909, 288, 5, 27, "Text",ExpressionUUID->"8681caf6-0dbe-46cb-9796-2a074675dd7f"],
Cell[CellGroupData[{
Cell[34211, 918, 727, 18, 22, "Input",ExpressionUUID->"df5ba776-2209-40aa-9543-2765dc9a5c4f"],
Cell[34941, 938, 1993, 36, 25, "Output",ExpressionUUID->"3bae9d24-652e-43e8-8bc6-a93f94cf9a95"]
}, Open  ]],
Cell[CellGroupData[{
Cell[36971, 979, 536, 15, 22, "Input",ExpressionUUID->"b931dad6-0e7c-429d-9189-9011c09a7ced"],
Cell[37510, 996, 1551, 30, 25, "Output",ExpressionUUID->"6b06d0ed-740a-45f5-9579-3300690f8ac0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39098, 1031, 538, 16, 22, "Input",ExpressionUUID->"814631b8-45c6-4488-b41a-9581b63bda49"],
Cell[39639, 1049, 1550, 30, 25, "Output",ExpressionUUID->"88e11a84-82a5-4755-b8eb-def2629a6ea8"]
}, Open  ]],
Cell[41204, 1082, 209, 3, 22, "Input",ExpressionUUID->"594b9921-d489-4edc-a6f4-e868ac61d4f1"],
Cell[41416, 1087, 1109, 27, 22, "Input",ExpressionUUID->"2c1e67ee-4ef0-45c0-a76a-a58a7cb7f7e4"],
Cell[42528, 1116, 211, 3, 22, "Input",ExpressionUUID->"6e051a22-6f8b-47b4-aa32-d86ed38aac99"],
Cell[42742, 1121, 574, 16, 22, "Input",ExpressionUUID->"65589389-6905-4fd9-8d18-581ca6468b80"],
Cell[43319, 1139, 378, 7, 45, "Text",ExpressionUUID->"c4ec105b-4971-4980-9de4-3fa7a166cdfd"],
Cell[43700, 1148, 4654, 112, 310, "Input",ExpressionUUID->"5a6b0f67-a6f7-41ed-beb5-627f155e7f36"],
Cell[48357, 1262, 260, 5, 22, "Input",ExpressionUUID->"2a9986d0-d550-4e4e-8fc7-9e4267f1bb1c"],
Cell[48620, 1269, 1966, 48, 71, "Input",ExpressionUUID->"f5600c52-c480-418e-a4e3-d4c3e2c30b73"],
Cell[50589, 1319, 1866, 45, 71, "Input",ExpressionUUID->"e394a431-f5aa-4c5c-b6e5-921dba7c2f24"]
}, Open  ]],
Cell[CellGroupData[{
Cell[52492, 1369, 194, 3, 41, "Subsection",ExpressionUUID->"1662635f-22aa-46ed-b0d8-0d7440e5d78a"],
Cell[52689, 1374, 532, 12, 63, "Text",ExpressionUUID->"074ead24-1925-4a08-a440-7c7f74b2dd4f"],
Cell[53224, 1388, 476, 8, 22, "Input",ExpressionUUID->"388821b5-d85e-4c08-9352-751a05070e28"],
Cell[53703, 1398, 1063, 25, 22, "Input",ExpressionUUID->"7392d535-d646-41b0-904d-ef00f893d505"],
Cell[54769, 1425, 10449, 226, 294, "Input",ExpressionUUID->"c4cd08c3-7939-4d0b-877b-f9692e1eb2bf"],
Cell[CellGroupData[{
Cell[65243, 1655, 432, 10, 22, "Input",ExpressionUUID->"ef29fb00-9378-413a-a48b-870396710cc9"],
Cell[CellGroupData[{
Cell[65700, 1669, 1988, 36, 109, "Print",ExpressionUUID->"42eb8928-b265-47b3-8b6a-6d5be1ff70c7"],
Cell[67691, 1707, 413, 10, 18, "Print",ExpressionUUID->"56ebcdce-5985-418f-879f-1de7f3093e31"],
Cell[68107, 1719, 411, 10, 18, "Print",ExpressionUUID->"7cd74458-6b41-49ff-9469-fe8f25d02f37"],
Cell[68521, 1731, 400, 10, 18, "Print",ExpressionUUID->"8969b900-4af6-4394-b5ba-d68e7f14d49f"],
Cell[68924, 1743, 2116, 36, 109, "Print",ExpressionUUID->"e7ae2c4b-5d6f-4232-901c-3ca3c8c2a0b9"],
Cell[71043, 1781, 415, 10, 18, "Print",ExpressionUUID->"74ac0304-c7e1-4510-be63-0ea779f83c59"],
Cell[71461, 1793, 449, 11, 18, "Print",ExpressionUUID->"c5d52c2b-ddac-46f6-858c-505d3436c896"],
Cell[71913, 1806, 449, 11, 18, "Print",ExpressionUUID->"53d8ad82-eedc-4660-9625-6c7a9841574a"],
Cell[72365, 1819, 2817, 50, 154, "Print",ExpressionUUID->"ee9c4f4b-2ae2-422c-b70a-56ccd38267ca"],
Cell[75185, 1871, 413, 10, 18, "Print",ExpressionUUID->"d75a5548-f449-42b4-a9bd-ce44ab326860"],
Cell[75601, 1883, 501, 12, 18, "Print",ExpressionUUID->"44e228fc-2298-49f5-9d4c-3b6b891615dd"],
Cell[76105, 1897, 403, 10, 18, "Print",ExpressionUUID->"9a3030b6-c52e-486e-8118-ae32e085b1eb"],
Cell[76511, 1909, 2983, 51, 154, "Print",ExpressionUUID->"0d80d845-9bd5-40bd-b328-976a55f256b6"],
Cell[79497, 1962, 2840, 51, 154, "Print",ExpressionUUID->"4706a22f-c5e6-4d00-92ed-81de05b0f8ac"],
Cell[82340, 2015, 1094, 21, 64, "Print",ExpressionUUID->"f638456b-4c9f-4601-b81a-0ee24d59e3af"],
Cell[83437, 2038, 451, 11, 18, "Print",ExpressionUUID->"aa780f51-a665-4104-b4c2-5082a8377ca8"],
Cell[83891, 2051, 3768, 65, 199, "Print",ExpressionUUID->"58a2bac1-137a-45dd-9709-82033299882c"],
Cell[87662, 2118, 413, 10, 18, "Print",ExpressionUUID->"7433230c-8eff-414f-be9a-e933e88a5476"],
Cell[88078, 2130, 499, 12, 18, "Print",ExpressionUUID->"822a92af-789f-495e-84ba-7f8ab7cf83d4"],
Cell[88580, 2144, 403, 10, 18, "Print",ExpressionUUID->"f7311eab-dc46-4520-85ce-b9a82fcdfdf9"],
Cell[88986, 2156, 3920, 66, 199, "Print",ExpressionUUID->"ad1b8017-2d61-4fd7-adc7-c57161a94cc4"],
Cell[92909, 2224, 3665, 65, 199, "Print",ExpressionUUID->"33c35701-c4e7-4574-bd86-401790af8fd2"],
Cell[96577, 2291, 1094, 21, 64, "Print",ExpressionUUID->"5d2cce11-d1bb-43ad-8129-447e3ea91e59"],
Cell[97674, 2314, 449, 11, 18, "Print",ExpressionUUID->"caedea1c-40e4-4b6a-9948-85d2c4501bd7"],
Cell[98126, 2327, 4867, 85, 245, "Print",ExpressionUUID->"cff870ff-fb35-402b-b04b-d0a432a47042"],
Cell[102996, 2414, 413, 10, 18, "Print",ExpressionUUID->"6a63b285-203a-4922-b241-9ec91447aaad"],
Cell[103412, 2426, 499, 12, 18, "Print",ExpressionUUID->"228c4534-11a9-4b35-b433-e648b3cddc10"],
Cell[103914, 2440, 514, 12, 18, "Print",ExpressionUUID->"aa092eee-47f5-4ed2-ba7b-6255f302dea2"],
Cell[104431, 2454, 5117, 88, 261, "Print",ExpressionUUID->"fc3af090-07fc-46e7-befb-3496be6152fe"],
Cell[109551, 2544, 4574, 80, 245, "Print",ExpressionUUID->"de353291-9dbd-43e1-aed7-1ed50c2a39b0"],
Cell[114128, 2626, 1206, 23, 64, "Print",ExpressionUUID->"d89255af-5489-4544-8553-54b2d4a072b8"],
Cell[115337, 2651, 516, 12, 18, "Print",ExpressionUUID->"fe097881-f7be-4917-a430-910498dc4dfb"],
Cell[115856, 2665, 6092, 107, 323, "Print",ExpressionUUID->"660550c8-c2f6-4245-8553-773501b052d4"],
Cell[121951, 2774, 413, 10, 18, "Print",ExpressionUUID->"df7a049b-e826-4b41-9794-e18ca59f2f13"],
Cell[122367, 2786, 564, 13, 18, "Print",ExpressionUUID->"545a5970-38a4-4c89-a1b5-15a4716d480a"],
Cell[122934, 2801, 516, 12, 18, "Print",ExpressionUUID->"3633e06d-355e-4f1d-b372-439ff142600c"],
Cell[123453, 2815, 6326, 111, 309, "Print",ExpressionUUID->"0a25be8d-79a7-49ad-9070-77ac009b8aa2"],
Cell[129782, 2928, 5513, 96, 291, "Print",ExpressionUUID->"b65b922b-5968-471d-87e7-b8d51c693932"],
Cell[135298, 3026, 1214, 23, 64, "Print",ExpressionUUID->"5acca140-f36e-492d-99b3-56f019e4cfb4"],
Cell[136515, 3051, 512, 12, 18, "Print",ExpressionUUID->"fe8c1f3a-8d90-42c1-bab7-50aeb58eb0e0"],
Cell[137030, 3065, 7320, 130, 386, "Print",ExpressionUUID->"15facb21-1663-4fd7-9041-ac1938295cf7"],
Cell[144353, 3197, 414, 10, 18, "Print",ExpressionUUID->"52de2fb6-172b-4545-9d22-8a36ee2d9bb3"],
Cell[144770, 3209, 568, 13, 18, "Print",ExpressionUUID->"990bc605-7563-4f47-a358-b1f1786cfe00"],
Cell[145341, 3224, 512, 12, 18, "Print",ExpressionUUID->"af649c03-4bff-4eaa-bbd9-cf888a30cea7"],
Cell[145856, 3238, 7539, 133, 371, "Print",ExpressionUUID->"26f1be2b-daae-421d-9745-0933317a40b8"],
Cell[153398, 3373, 6464, 112, 337, "Print",ExpressionUUID->"38bf75a4-9446-47f7-9423-ae82cd18cc53"],
Cell[159865, 3487, 1214, 23, 64, "Print",ExpressionUUID->"65075584-0359-4ac5-9bbe-3f0a780c3698"],
Cell[161082, 3512, 511, 12, 18, "Print",ExpressionUUID->"76c05968-1f50-4efd-af30-23fff9f759a8"],
Cell[161596, 3526, 8543, 153, 448, "Print",ExpressionUUID->"ad6fbc57-ad46-4f93-8d7f-f33e68b3eae3"],
Cell[170142, 3681, 414, 10, 18, "Print",ExpressionUUID->"0f1556de-260c-41ba-850f-5e91568fd526"],
Cell[170559, 3693, 565, 13, 18, "Print",ExpressionUUID->"17d447b4-590d-41d0-9ed2-46f94a689f50"],
Cell[171127, 3708, 514, 12, 18, "Print",ExpressionUUID->"aa3ba3c3-efa4-414d-bea8-20068af1a33e"],
Cell[171644, 3722, 8747, 154, 434, "Print",ExpressionUUID->"c3a9c6db-dfa3-4e16-b2f0-0e70c9c75e5d"],
Cell[180394, 3878, 7419, 128, 383, "Print",ExpressionUUID->"1c920aab-8058-4502-bc1a-7b989f2994ee"],
Cell[187816, 4008, 1218, 23, 64, "Print",ExpressionUUID->"882ab239-a2e6-4fca-b951-a9f074fd8927"],
Cell[189037, 4033, 512, 12, 18, "Print",ExpressionUUID->"1e894e30-68ed-4183-abd9-80b4981df8da"],
Cell[189552, 4047, 9798, 175, 511, "Print",ExpressionUUID->"314687b0-8547-4cb1-88de-06299300d00a"],
Cell[199353, 4224, 417, 10, 18, "Print",ExpressionUUID->"dcbac1e8-b41d-476f-bbd0-545729ae34ef"],
Cell[199773, 4236, 566, 13, 18, "Print",ExpressionUUID->"0e8a47f4-90c9-4b62-b90e-62618b2a9ffe"],
Cell[200342, 4251, 511, 12, 18, "Print",ExpressionUUID->"71b5561b-bba0-4644-bc97-3c25c5f20951"],
Cell[200856, 4265, 9977, 178, 497, "Print",ExpressionUUID->"c9d6d798-4687-4a2d-8847-2ea85ae7a0cd"],
Cell[210836, 4445, 8392, 144, 429, "Print",ExpressionUUID->"47192fed-9da5-481d-8342-1b2516286c13"],
Cell[219231, 4591, 1226, 23, 64, "Print",ExpressionUUID->"c92ad9b2-66c5-4db9-b387-7132b935f00c"],
Cell[220460, 4616, 516, 12, 18, "Print",ExpressionUUID->"eee39671-326b-4570-bed6-1cb085367d53"],
Cell[220979, 4630, 11044, 196, 574, "Print",ExpressionUUID->"c90152e2-b110-4c0b-a6b8-72cdf482a57f"],
Cell[232026, 4828, 415, 10, 18, "Print",ExpressionUUID->"c6f18ba0-ded6-4fdc-8484-afecdc549374"],
Cell[232444, 4840, 558, 13, 18, "Print",ExpressionUUID->"9f93f254-6940-424d-b6f3-10e589add879"],
Cell[233005, 4855, 516, 12, 18, "Print",ExpressionUUID->"2fece611-78f8-4690-b0c8-edad01850397"],
Cell[233524, 4869, 11180, 198, 559, "Print",ExpressionUUID->"12fe0456-2176-46ba-96f7-c0698448d430"],
Cell[244707, 5069, 9341, 160, 475, "Print",ExpressionUUID->"87f93670-796b-4969-a1ca-3a6abe97de1a"],
Cell[254051, 5231, 1224, 23, 64, "Print",ExpressionUUID->"f8644228-c5e7-4303-aeae-a03e4d7fc607"],
Cell[255278, 5256, 512, 12, 18, "Print",ExpressionUUID->"4dcc1ebc-2eac-443a-aeef-723f8c750a3c"],
Cell[255793, 5270, 12299, 221, 636, "Print",ExpressionUUID->"b0db80a1-c2e4-49d1-adac-94965ddce231"],
Cell[268095, 5493, 415, 10, 18, "Print",ExpressionUUID->"c51dd37e-64b7-4f27-be82-f5f22cee6390"],
Cell[268513, 5505, 564, 13, 18, "Print",ExpressionUUID->"b65f6504-0185-4dcc-810e-cbe40ba71982"],
Cell[269080, 5520, 512, 12, 18, "Print",ExpressionUUID->"4810b57a-9fa9-4401-a465-c56a105ffa01"],
Cell[269595, 5534, 12485, 226, 622, "Print",ExpressionUUID->"423ab389-440b-4475-8a8a-87de07d29e4b"],
Cell[282083, 5762, 10314, 176, 521, "Print",ExpressionUUID->"388c64c6-0d0b-42dc-a074-72c6bfd2bbce"],
Cell[292400, 5940, 1232, 23, 64, "Print",ExpressionUUID->"83e7a9b7-db48-4247-85a3-fca58a26c813"],
Cell[293635, 5965, 514, 12, 18, "Print",ExpressionUUID->"5c6a4675-f88b-44b7-93a6-07c9aa90dfec"],
Cell[294152, 5979, 13516, 242, 699, "Print",ExpressionUUID->"b3c8fa53-c377-40f7-a757-ed51753873de"],
Cell[307671, 6223, 417, 10, 18, "Print",ExpressionUUID->"2dd5862f-5b70-4c81-8382-254b548000fa"],
Cell[308091, 6235, 566, 13, 18, "Print",ExpressionUUID->"0c460caa-a735-49d6-af78-e70cc3d0a243"],
Cell[308660, 6250, 513, 12, 18, "Print",ExpressionUUID->"32378fa2-0e6b-4af0-a6b7-963a9a89a40c"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[309234, 6269, 255, 4, 41, "Subsection",ExpressionUUID->"a0edeca5-bcf2-4c0b-a9b0-8562b268d401"],
Cell[309492, 6275, 4859, 127, 182, "Input",ExpressionUUID->"d0f28f77-ecf6-4ff5-8aef-aab8b8380185"],
Cell[314354, 6404, 600, 12, 22, "Input",ExpressionUUID->"af98a333-e1a7-4121-a2fc-391a90450b61"],
Cell[CellGroupData[{
Cell[314979, 6420, 312, 8, 22, "Input",ExpressionUUID->"59ca03cd-2e82-47c9-b4ee-0a6656b657de"],
Cell[315294, 6430, 6535, 172, 310, "Output",ExpressionUUID->"4548e8ba-440f-4a1a-9d00-4afb5e65e45c"]
}, Open  ]],
Cell[321844, 6605, 418, 8, 45, "Text",ExpressionUUID->"823174b9-ad49-4f5a-8137-776cd1133f3e"],
Cell[CellGroupData[{
Cell[322287, 6617, 733, 21, 22, "Input",ExpressionUUID->"13d684e1-a2b7-4fa2-8e71-b90e549d73c4"],
Cell[323023, 6640, 499, 12, 39, "Output",ExpressionUUID->"cf38e6ba-9005-473e-ad28-eb28dce37545"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323559, 6657, 779, 21, 22, "Input",ExpressionUUID->"6ebdfdfe-2fe4-4d3e-981c-38e07398b2bf"],
Cell[324341, 6680, 1028, 29, 39, "Output",ExpressionUUID->"07d468cc-a999-4e31-9ca2-170d45bdcbfb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[325406, 6714, 778, 21, 22, "Input",ExpressionUUID->"a05c1379-8d59-4042-945e-237c85d85b10"],
Cell[326187, 6737, 2633, 79, 100, "Output",ExpressionUUID->"7ca2c7ed-a77e-4050-afea-608b3076c2f4"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328857, 6821, 455, 10, 22, "Input",ExpressionUUID->"e526571f-ee4b-43a3-8c7c-e9ffce7f9439"],
Cell[329315, 6833, 9951, 179, 165, "Output",ExpressionUUID->"dd79e2f0-aebb-4a9c-b886-d39d03db7fdd"]
}, Open  ]],
Cell[339281, 7015, 309, 8, 27, "Text",ExpressionUUID->"73f6498a-08a8-4cc7-b928-755373bb3178"],
Cell[CellGroupData[{
Cell[339615, 7027, 1560, 39, 87, "Input",ExpressionUUID->"bb45208b-2618-4434-a159-263b7a97813b"],
Cell[341178, 7068, 17405, 425, 921, "Output",ExpressionUUID->"c704cdff-e476-4f0a-94f1-86df63b46188"]
}, Open  ]],
Cell[358598, 7496, 335, 9, 22, "Input",ExpressionUUID->"fe6f9af7-817c-4101-ac7c-9379a9e02df2"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Lawson-proof.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    363138,       7452]
NotebookOptionsPosition[    338191,       7072]
NotebookOutlinePosition[    338675,       7090]
CellTagsIndexPosition[    338632,       7087]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Lawson quantitative using  interval arithmetic", "Title",
 CellChangeTimes->{{3.890272967384049*^9, 3.890272972555987*^9}, {
   3.8906257729220943`*^9, 3.890625777422477*^9}, {3.890879349921644*^9, 
   3.890879370111146*^9}, {3.891257378219613*^9, 3.891257383069566*^9}, {
   3.891490663702259*^9, 3.8914906665346127`*^9}, {3.895734381026804*^9, 
   3.89573438507093*^9}, {3.896174514282258*^9, 3.896174521438236*^9}, {
   3.916635461782889*^9, 3.916635466050396*^9}, 
   3.91672836396183*^9},ExpressionUUID->"b85e9b19-8c1a-4cb5-9be3-\
b1edb31138f3"],

Cell[TextData[{
 "This notebook checks the computations in section",
 StyleBox[" 9.9",
  FontColor->RGBColor[0, 1, 0]],
 StyleBox[",",
  FontColor->GrayLevel[0]],
 StyleBox[" 9.10",
  FontColor->RGBColor[0, 1, 0]],
 " and ",
 StyleBox["9.11",
  FontColor->RGBColor[0, 1, 0]],
 " using interval arithmetic.\np is expanded to order n in t and we use nn \
derivatives (called N in section ",
 StyleBox["9.10 ",
  FontColor->RGBColor[0, 1, 0]],
 StyleBox["-- not a good idea to redefine N in mathematica",
  FontColor->GrayLevel[0]],
 ").\nAdditional corrections t u1 and t u3 are used provided \
correctiontu1=True and correction tu3=True (section ",
 StyleBox["9.11",
  FontColor->RGBColor[0, 1, 0]],
 ") .\nThe parameters have been optimized in a separate notebook.\nHere we \
check that with these values for the parameters, the map G preserves the box \
of size R and is contracting.\nThis amounts to prove that some numbers are <1 \
and this is achieved using interval arithmetic."
}], "Text",
 CellChangeTimes->{{3.9168890740470257`*^9, 3.916889303099947*^9}, {
   3.926564659799556*^9, 3.92656466497503*^9}, {3.926564696642158*^9, 
   3.92656472133672*^9}, {3.926933660380447*^9, 3.9269336687564507`*^9}, {
   3.926934204747074*^9, 3.926934227143125*^9}, {3.928580199913026*^9, 
   3.928580200647538*^9}, 
   3.929337058989216*^9},ExpressionUUID->"20a8a10e-5ffa-43ff-8918-\
c6d14a42094d"],

Cell[CellGroupData[{

Cell["Choose the computation", "Subsection",
 CellChangeTimes->{{3.916650867065418*^9, 3.916650883699325*^9}, {
  3.916889882289746*^9, 
  3.9168898871124167`*^9}},ExpressionUUID->"8f24e053-8719-4ca6-a52e-\
1014abf2e55c"],

Cell["\<\
Choose here the computation you want to check and run the notebook\
\>", "Text",
 CellChangeTimes->{{3.891075989395057*^9, 3.891076044081093*^9}, {
  3.895734402409991*^9, 3.8957344029971848`*^9}, {3.895734453951611*^9, 
  3.895734460996427*^9}, {3.895811053590666*^9, 3.895811054018564*^9}, {
  3.89677892483773*^9, 3.896778940481886*^9}, {3.89684830423997*^9, 
  3.896848327066126*^9}, {3.916889894461489*^9, 3.916889899163301*^9}, {
  3.926050974077602*^9, 3.926050977125977*^9}, {3.926934450798089*^9, 
  3.926934472100748*^9}},ExpressionUUID->"b5ee4e70-072c-4d61-9ad3-\
2b8958572fcd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"choice", "=", "7"}]], "Input",
 CellChangeTimes->{{3.916889907442154*^9, 3.916889909394753*^9}, {
   3.916891960427869*^9, 3.916891960624873*^9}, {3.916892720288166*^9, 
   3.9168927205391808`*^9}, {3.916894400888983*^9, 3.9168944011062613`*^9}, {
   3.9168962629885197`*^9, 3.91689626359976*^9}, {3.916896388335219*^9, 
   3.91689638865793*^9}, {3.916903261449923*^9, 3.916903261696362*^9}, {
   3.9169044441058292`*^9, 3.916904449315938*^9}, {3.9169047040892887`*^9, 
   3.9169047043072853`*^9}, {3.916907289503718*^9, 3.916907290037496*^9}, {
   3.9169110307262697`*^9, 3.916911031430872*^9}, {3.916911282275373*^9, 
   3.916911282485524*^9}, {3.916911363422098*^9, 3.916911363939354*^9}, {
   3.916914776438035*^9, 3.91691477717445*^9}, {3.916916801371418*^9, 
   3.916916801661787*^9}, {3.9169170248779993`*^9, 3.916917025223078*^9}, {
   3.9169189057553053`*^9, 3.916918913567719*^9}, {3.916977547769259*^9, 
   3.91697754841224*^9}, {3.916980156314891*^9, 3.916980156998694*^9}, {
   3.916980818045006*^9, 3.916980818268449*^9}, {3.916987209727846*^9, 
   3.916987209987157*^9}, {3.916987313872508*^9, 3.916987314732428*^9}, {
   3.916987849056881*^9, 3.9169878493112917`*^9}, {3.9169885682245083`*^9, 
   3.9169885689508343`*^9}, {3.9169891007512617`*^9, 3.91698910127468*^9}, {
   3.916995169539105*^9, 3.916995169988141*^9}, {3.916995271026672*^9, 
   3.9169952715715723`*^9}, {3.916998143264003*^9, 3.9169981437195673`*^9}, {
   3.917004090084796*^9, 3.917004090520314*^9}, {3.9170043613166428`*^9, 
   3.9170043616396723`*^9}, {3.9170045793636427`*^9, 3.917004579650154*^9}, {
   3.9170057850351467`*^9, 3.917005785717057*^9}, {3.917006776630135*^9, 
   3.9170067769286327`*^9}, {3.91700681721905*^9, 3.917006817530499*^9}, {
   3.9170955774338017`*^9, 3.9170955782121887`*^9}, {3.917146630046803*^9, 
   3.9171466304014807`*^9}, 3.925883484497766*^9, {3.925886442755084*^9, 
   3.925886443448306*^9}, {3.925886562038271*^9, 3.925886562359188*^9}, {
   3.925958061536907*^9, 3.9259580617960997`*^9}, {3.925958148845049*^9, 
   3.92595817527293*^9}, {3.926049319941049*^9, 3.9260493220836363`*^9}, {
   3.926049382047021*^9, 3.926049382734922*^9}, {3.926050971259396*^9, 
   3.926050971524695*^9}, {3.926051055562108*^9, 3.9260510558022413`*^9}, {
   3.9260513508319893`*^9, 3.926051351528962*^9}, {3.9260559425550537`*^9, 
   3.926055942857654*^9}, {3.926064843193907*^9, 3.926064843481518*^9}, {
   3.926066603198118*^9, 3.926066605986558*^9}, {3.926066712326625*^9, 
   3.926066712599224*^9}, {3.92606688715278*^9, 3.926066887503977*^9}, {
   3.926069663722327*^9, 3.926069664009598*^9}, {3.926069829946381*^9, 
   3.9260698301904716`*^9}, {3.926069956917787*^9, 3.9260699573521137`*^9}, {
   3.926131364346202*^9, 3.926131364668222*^9}, {3.9261324587556353`*^9, 
   3.926132459146213*^9}, {3.926237718796221*^9, 3.926237719595174*^9}, {
   3.926248827532398*^9, 3.926248828123371*^9}, {3.926251459401195*^9, 
   3.926251459823645*^9}, {3.9262518073172894`*^9, 3.926251810717496*^9}, {
   3.92625187567999*^9, 3.926251876500449*^9}, {3.926260413026711*^9, 
   3.9262604135473337`*^9}, {3.926333234309321*^9, 3.9263332347764463`*^9}, {
   3.92641159096181*^9, 3.92641159124224*^9}, {3.926411657487118*^9, 
   3.9264116577362967`*^9}, {3.926411706883636*^9, 3.926411707208853*^9}, {
   3.926411769116337*^9, 3.92641176947143*^9}, {3.926412341838718*^9, 
   3.9264123425239687`*^9}, {3.9264729837197*^9, 3.926472984384712*^9}, {
   3.9264907680837803`*^9, 3.926490768818037*^9}, {3.9264911326799583`*^9, 
   3.9264911376977863`*^9}, {3.926491376097638*^9, 3.9264913769355583`*^9}, {
   3.92650258904123*^9, 3.926502589704433*^9}, {3.926567913987117*^9, 
   3.926567914585394*^9}, {3.926934474922681*^9, 3.926934475156849*^9}, {
   3.926935037067213*^9, 3.9269350429819508`*^9}, {3.9269351338336363`*^9, 
   3.926935134496023*^9}, {3.9285804274153223`*^9, 3.928580427817594*^9}, {
   3.928581603488501*^9, 3.928581610156946*^9}},
 CellLabel->
  "In[173]:=",ExpressionUUID->"df7f2fc6-488a-4c56-8b88-2dfe3e6ab085"],

Cell[BoxData["7"], "Output",
 CellChangeTimes->{
  3.9168899136399913`*^9, 3.916890218883065*^9, 3.916891160112414*^9, 
   3.916891334447082*^9, 3.916891974623643*^9, 3.916892725444536*^9, 
   3.916892818081201*^9, 3.916893090668996*^9, 3.91689440448427*^9, 
   3.916895239019223*^9, 3.916896267308938*^9, 3.916896392605528*^9, 
   3.91690287492076*^9, 3.916902949386763*^9, {3.916903243668523*^9, 
   3.9169032655460987`*^9}, 3.916904422470766*^9, 3.916904452964925*^9, 
   3.9169047080188932`*^9, 3.916907293954298*^9, 3.916911286977993*^9, 
   3.916911366720481*^9, 3.916914780794814*^9, 3.916915574849641*^9, 
   3.916915898018504*^9, 3.916916331004134*^9, {3.916916802079697*^9, 
   3.916916804920182*^9}, 3.916917025684615*^9, 3.916917125239689*^9, 
   3.916917663488563*^9, 3.9169179136580563`*^9, 3.916918488442823*^9, 
   3.916918711278835*^9, 3.916918885702455*^9, 3.916918916697598*^9, 
   3.9169193513944607`*^9, 3.916977551526255*^9, 3.916980160134145*^9, 
   3.916980820532941*^9, 3.916980894699314*^9, 3.9169843748544817`*^9, 
   3.916987212396563*^9, 3.9169873177266417`*^9, 3.916987374256911*^9, 
   3.916987852604559*^9, 3.916988571938291*^9, 3.916989104108034*^9, 
   3.91699179487876*^9, 3.9169951736679363`*^9, 3.916995274859478*^9, 
   3.916995971001944*^9, 3.916997471685129*^9, 3.9169975225258017`*^9, 
   3.916997737262475*^9, 3.91699808747785*^9, 3.916998146864662*^9, 
   3.917004093119652*^9, 3.9170043397697763`*^9, 3.91700458257225*^9, 
   3.917005680849855*^9, 3.91700578834121*^9, 3.917005873822419*^9, 
   3.917006570279851*^9, 3.917006728111555*^9, {3.9170067630435257`*^9, 
   3.917006779811447*^9}, 3.917006820752129*^9, 3.917095586302691*^9, 
   3.91714131626984*^9, 3.917146692703301*^9, 3.9176489105650454`*^9, 
   3.925883628634307*^9, {3.925885508921607*^9, 3.9258855192019672`*^9}, 
   3.925885567065504*^9, 3.925886029407506*^9, 3.925886167830243*^9, 
   3.925886463693437*^9, 3.925886565063345*^9, 3.925898887062583*^9, 
   3.925956312522225*^9, 3.9259575468065987`*^9, 3.925957702877565*^9, 
   3.925957765035182*^9, 3.9259578178806477`*^9, 3.925957999574237*^9, 
   3.9259580333693542`*^9, 3.925958064561583*^9, {3.9259581517341967`*^9, 
   3.92595817806912*^9}, 3.926049385900805*^9, 3.926049453650825*^9, 
   3.926050349342149*^9, 3.926050754272152*^9, 3.926050986715288*^9, 
   3.9260510590558968`*^9, 3.926051354891478*^9, 3.926055982023189*^9, 
   3.926064108751647*^9, 3.926064846263628*^9, 3.9260666561726427`*^9, 
   3.926066715640966*^9, 3.926066891399686*^9, {3.92606966436064*^9, 
   3.9260696684693737`*^9}, 3.926069832884026*^9, 3.926069975572372*^9, {
   3.926131365154962*^9, 3.92613137235317*^9}, 3.926132028204116*^9, 
   3.9261438295890913`*^9, 3.926162121901026*^9, 3.9261622158537807`*^9, 
   3.92623701576061*^9, 3.926237723224272*^9, 3.926248835844733*^9, 
   3.926251463662681*^9, 3.926251587478836*^9, {3.92625178361751*^9, 
   3.9262518130315857`*^9}, 3.926251881733625*^9, 3.926260421778419*^9, 
   3.926333237766983*^9, 3.926333936015386*^9, 3.926334014363031*^9, 
   3.926334090965868*^9, 3.926411594858019*^9, 3.926411660259245*^9, 
   3.9264117098599863`*^9, 3.926411772121059*^9, 3.9264118318322697`*^9, 
   3.926412345864285*^9, 3.926472989780675*^9, 3.926491140128666*^9, 
   3.926491380239305*^9, 3.926502576247307*^9, 3.926502652458334*^9, 
   3.926508954812158*^9, 3.9265678591004047`*^9, 3.9265679277199993`*^9, 
   3.926567959182493*^9, {3.9266475237481337`*^9, 3.926647540859502*^9}, 
   3.926649568282857*^9, 3.926934497138438*^9, 3.9269346407887774`*^9, 
   3.926935045838694*^9, {3.926935113158432*^9, 3.926935139965995*^9}, 
   3.9269352310635*^9, 3.928580428304349*^9, 3.9285804883267717`*^9, 
   3.928581613309568*^9},
 CellLabel->
  "Out[173]=",ExpressionUUID->"daec4c31-147d-46a2-8fab-b887b9dc2c45"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{
  "n", ",", "nn", ",", "correctiontu1", ",", "correctiontu3", ",", "T", ",", 
   "rho"}], "]"}]], "Input",
 CellChangeTimes->{{3.916889937823224*^9, 3.91688996161775*^9}, {
  3.916890137287923*^9, 3.916890137533444*^9}},
 CellLabel->
  "In[174]:=",ExpressionUUID->"9a990ca8-a7ec-4e79-a76d-00de8011b5fc"],

Cell[TextData[{
 "(Section",
 StyleBox[" 9.9 ",
  FontColor->RGBColor[0, 1, 0]],
 StyleBox[": no corrections)",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.9269343615085573`*^9, 3.926934377337438*^9}, {
  3.928580212519087*^9, 
  3.928580212965003*^9}},ExpressionUUID->"07869b22-046a-4d3f-a559-\
f9df9510f200"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "1", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "1"}], ",", 
     RowBox[{"nn", "\[Rule]", "0"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", 
     RowBox[{"T", "\[Rule]", "0.0060456190289113814`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.23872363015380277`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.15075021526092303`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.05139852914260305`"}], ",", 
     
     RowBox[{"rho", "\[Rule]", "1.8545231570800977`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.2675796856483134`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.14447383703210354`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926566964199967*^9, 3.926566975143725*^9}, {
  3.9269343033577414`*^9, 3.926934307680436*^9}},
 CellLabel->
  "In[175]:=",ExpressionUUID->"ab965866-d91d-4a5a-9e91-336e6c1f4af8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "2", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "2"}], ",", 
     RowBox[{"nn", "\[Rule]", "0"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", 
     RowBox[{"T", "\[Rule]", "0.02968145816681861`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.17933359306598523`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.12150472674817636`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.027740244547302423`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.526963827829496`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.3160460349209226`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.07834924714523063`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926567237109283*^9, 3.926567243992887*^9}, 
   3.926567339596697*^9, 3.9269343135735617`*^9},
 CellLabel->
  "In[176]:=",ExpressionUUID->"2392d0a5-24e7-437b-a6d2-982675e9d1b8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "3", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "3"}], ",", 
     RowBox[{"nn", "\[Rule]", "0"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", 
     RowBox[{"T", "\[Rule]", "0.05107476432996525`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.15279297174385936`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.12388625207797603`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.020511577701807962`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.4602717625285075`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.22385066915163981`"}], ",", 
     
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.1208308172950522`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926567273245185*^9, 3.926567278906283*^9}, 
   3.926567341355935*^9, 3.926934316981337*^9},
 CellLabel->
  "In[177]:=",ExpressionUUID->"864dc947-50c5-48e4-a654-dfc0cf76eb11"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "4", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "4"}], ",", 
     RowBox[{"nn", "\[Rule]", "0"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", 
     RowBox[{"T", "\[Rule]", "0.06454230232471783`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.1578516804528139`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.14660948486047792`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.021852490844293023`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.5134347439219464`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.25180157102916956`"}], ",", 
     
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.14387943869321093`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926567290704028*^9, 3.926567296485677*^9}, 
   3.926567342940165*^9, 3.92693432022215*^9},
 CellLabel->
  "In[178]:=",ExpressionUUID->"74bc0dbe-6060-4a65-a1c3-57e26dd9b4d9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "5", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "5"}], ",", 
     RowBox[{"nn", "\[Rule]", "0"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", 
     RowBox[{"T", "\[Rule]", "0.06827932699049793`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.16295133012758786`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.15814462091939913`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.023404465665251648`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.5506579029800949`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.2364642877383148`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.21644049250310776`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926567307402059*^9, 3.92656734417103*^9}, 
   3.9269343230281878`*^9},
 CellLabel->
  "In[179]:=",ExpressionUUID->"4238dae1-4156-477d-894a-e0e3ae094b4b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "6", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "6"}], ",", 
     RowBox[{"nn", "\[Rule]", "0"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", 
     RowBox[{"T", "\[Rule]", "0.0688409579110368`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.1642542661923697`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.1606258699716896`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.023802058733816377`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.5593272986606483`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.23812867998447407`"}], ",", 
     
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.1871084682284042`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926567324770894*^9, 3.926567335158288*^9}, 
   3.9269343255899887`*^9},
 CellLabel->
  "In[180]:=",ExpressionUUID->"72298c8a-955e-46d1-829c-16bae06043af"],

Cell[TextData[{
 "(Section",
 StyleBox[" 9.10 ",
  FontColor->RGBColor[0, 1, 0]],
 StyleBox[": using nn derivatives)",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.926934391331757*^9, 3.926934400096613*^9}, {
  3.928580218330861*^9, 
  3.9285802188729887`*^9}},ExpressionUUID->"5be6b695-bea1-4368-ab44-\
178bdb84d4e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "7", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "2"}], ",", 
     RowBox[{"nn", "\[Rule]", "1"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", 
     RowBox[{"T", "\[Rule]", "0.03129167391619735`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.16844129008086567`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.07950244866858386`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.029648732111712914`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.5039716230522266`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.31092253491133165`"}], ",", 
     
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.07760558507075559`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9168899694007187`*^9, 3.916889995641782*^9}, 
   3.916891925396798*^9, {3.925883562495623*^9, 3.925883624287196*^9}, {
   3.926410970419092*^9, 3.926410973803215*^9}, {3.926934406753448*^9, 
   3.926934408312505*^9}},
 CellLabel->
  "In[181]:=",ExpressionUUID->"c9f23bdb-dd01-4b55-b2cf-99bcc2161ef0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "8", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "3"}], ",", 
     RowBox[{"nn", "\[Rule]", "2"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", " ", 
     RowBox[{"T", "\[Rule]", "0.05805758778711084`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.11588164802499379`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.04815608646622241`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.017781886411692753`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.3755147120033608`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.2550529063684589`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.09617308800412312`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916891927832904*^9, 3.916891954604227*^9}, 
   3.916892686414518*^9, {3.926050947303289*^9, 3.926050961797144*^9}, {
   3.92641099114369*^9, 3.926410991923381*^9}, {3.926934409856475*^9, 
   3.926934410236333*^9}},
 CellLabel->
  "In[182]:=",ExpressionUUID->"77ec1e02-e52f-4a29-912e-47ac69514890"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "9", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "4"}], ",", 
     RowBox[{"nn", "\[Rule]", "3"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", 
     RowBox[{"T", "\[Rule]", "0.08359812630329311`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.0849957780175983`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.03104976276026609`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.01314292053383553`"}], ",", 
     
     RowBox[{"rho", "\[Rule]", "1.3475174325716353`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.27774975490186143`"}], ",", 
     
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.12018214738904275`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916892693077664*^9, 3.916892708792948*^9}, 
   3.916893031957509*^9, {3.916893079497987*^9, 3.91689308402009*^9}, 
   3.916894361927637*^9, {3.926055972193139*^9, 3.9260559762970333`*^9}, {
   3.926411008579171*^9, 3.926411010658074*^9}, {3.926411053926838*^9, 
   3.926411054613594*^9}, 3.926411390765799*^9, {3.9269344118414497`*^9, 
   3.926934412198354*^9}},
 CellLabel->
  "In[183]:=",ExpressionUUID->"7ebe0169-3ed5-4fb5-886d-6b0c1cd82710"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "10", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "5"}], ",", 
     RowBox[{"nn", "\[Rule]", "4"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", 
     RowBox[{"T", "\[Rule]", "0.10199365045480596`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.053017300124411186`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.021334608487794265`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.008886007985023866`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.3520752522449364`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.30783296602794225`"}], ",", 
     
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.14187405738376158`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916894363844191*^9, 3.916894390435069*^9}, {
   3.926066841576002*^9, 3.9260668449607067`*^9}, {3.926411027398439*^9, 
   3.9264110392224007`*^9}, {3.926411397518352*^9, 3.926411407668928*^9}, 
   3.926411825699078*^9, {3.926934414056354*^9, 3.926934414591772*^9}},
 CellLabel->
  "In[184]:=",ExpressionUUID->"051d251f-f28d-40e1-838b-b0593259a978"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "11", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "6"}], ",", 
     RowBox[{"nn", "\[Rule]", "5"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", 
     RowBox[{"T", "\[Rule]", "0.11369141607477237`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.0317342222161642`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.012289819496150992`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.005749928017525804`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.3771338849445776`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.3420293557711166`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.16101107885954982`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916907203853594*^9, 3.916907211020808*^9}, {
   3.916907245999791*^9, 3.916907264923828*^9}, {3.9262376974863586`*^9, 
   3.926237713577921*^9}, {3.9264110750011997`*^9, 3.926411075432146*^9}, {
   3.926411423900313*^9, 3.926411424650045*^9}, 3.926411827528893*^9, {
   3.9269344161173553`*^9, 3.926934416465723*^9}},
 CellLabel->
  "In[185]:=",ExpressionUUID->"de95327f-9a2b-4eb5-b875-294d06292a2b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "12", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "7"}], ",", 
     RowBox[{"nn", "\[Rule]", "6"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "False"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "False"}], ",", 
     RowBox[{"T", "\[Rule]", "0.11823503717608846`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.020356656166152943`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.009091207702718635`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.004023697914741157`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.4017306274417278`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.39268127170997996`"}], ",", 
     
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.19433265047246862`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.916910999522644*^9, 3.916911023549355*^9}, {
  3.926248805295127*^9, 3.926248819220529*^9}, {3.926411107555258*^9, 
  3.926411108293363*^9}, {3.92647296275738*^9, 3.926472968738285*^9}, {
  3.926934418303521*^9, 3.926934418730554*^9}},
 CellLabel->
  "In[186]:=",ExpressionUUID->"fc432ec7-f245-447a-9861-443f8b1f12ba"],

Cell[TextData[{
 "(Section",
 StyleBox[" 9.11 ",
  FontColor->RGBColor[0, 1, 0]],
 StyleBox[": using nn derivatives and quadratic corrections)",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.926934425977947*^9, 3.92693443208876*^9}, {
  3.928580221602783*^9, 
  3.928580221994906*^9}},ExpressionUUID->"b724afc2-b6b4-4408-a655-\
91b485e60944"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "13", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "6"}], ",", 
     RowBox[{"nn", "\[Rule]", "5"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "True"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "True"}], ",", 
     RowBox[{"T", "\[Rule]", "0.12669230515454225`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.04577886479150205`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.008766084222425828`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.008604078018504178`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.3072329047658544`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.15134899178160935`"}], ",", 
     
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.1750683125791285`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926490729918128*^9, 3.92649075095909*^9}, 
   3.9265025565077133`*^9, {3.9269344350867233`*^9, 3.926934435422361*^9}},
 CellLabel->
  "In[187]:=",ExpressionUUID->"bab6d12c-e327-48a8-8e12-727a24644c12"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "14", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "7"}], ",", 
     RowBox[{"nn", "\[Rule]", "6"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "True"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "True"}], ",", 
     RowBox[{"T", "\[Rule]", "0.13380572717098072`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.03352546194796399`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.007928818155790848`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.006949089981432221`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.3283782032665021`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.16922453151061048`"}], ",", 
     
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.20999119770823776`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926502530518894*^9, 3.926502558263206*^9}, {
  3.926934436722471*^9, 3.926934437062091*^9}},
 CellLabel->
  "In[188]:=",ExpressionUUID->"910b1e39-99c3-404d-abb3-5dfac5bea397"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"data", "[", "15", "]"}], "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"n", "\[Rule]", "8"}], ",", 
     RowBox[{"nn", "\[Rule]", "7"}], ",", 
     RowBox[{"correctiontu1", "\[Rule]", "True"}], ",", 
     RowBox[{"correctiontu3", "\[Rule]", "True"}], ",", 
     RowBox[{"T", "\[Rule]", "0.13923190632638482`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "1", "]"}], "\[Rule]", "0.02128525785427446`"}], ",", 
     
     RowBox[{
      RowBox[{"R", "[", "2", "]"}], "\[Rule]", "0.004242712303390128`"}], ",", 
     RowBox[{
      RowBox[{"R", "[", "3", "]"}], "\[Rule]", "0.004525884626924749`"}], ",", 
     RowBox[{"rho", "\[Rule]", "1.3425958023855138`"}], ",", 
     RowBox[{
      RowBox[{"w", "[", "2", "]"}], "\[Rule]", "0.20597172297303412`"}], ",", 
     
     RowBox[{
      RowBox[{"w", "[", "3", "]"}], "\[Rule]", "0.21277017300616632`"}]}], 
    "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.926567838652853*^9, 3.926567854774115*^9}, {
   3.9266473900406*^9, 3.926647394937969*^9}, 3.926647530263715*^9, {
   3.92693443838581*^9, 3.926934438820992*^9}},
 CellLabel->
  "In[189]:=",ExpressionUUID->"c2d1954f-754e-48c8-8ee3-c33e41666e63"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definitions", "Section",
 CellChangeTimes->{{3.9169112193601017`*^9, 
  3.9169112205288467`*^9}},ExpressionUUID->"220ede71-ccfa-4e88-a526-\
627a813f3782"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"start", "=", 
  RowBox[{"Date", "[", "]"}]}]], "Input",
 CellChangeTimes->{{3.917006716629531*^9, 3.9170067193390827`*^9}},
 CellLabel->
  "In[190]:=",ExpressionUUID->"f8ce207d-ba1a-4a73-9196-8cfae80efa99"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "2024", ",", "6", ",", "28", ",", "18", ",", "40", ",", 
   "13.476464`7.882150941111916"}], "}"}]], "Output",
 CellChangeTimes->{{3.9170067200508013`*^9, 3.917006728224432*^9}, {
   3.917006763407906*^9, 3.917006780021119*^9}, 3.91700682086825*^9, 
   3.917095586611868*^9, 3.9171413165391912`*^9, 3.917146693021996*^9, 
   3.92623509571834*^9, 3.926235872232518*^9, 3.926237015950696*^9, 
   3.926237723434389*^9, 3.92624883622441*^9, 3.92625146393299*^9, 
   3.926251587693019*^9, {3.926251783820516*^9, 3.926251813250538*^9}, 
   3.926251881959722*^9, 3.9262604222248383`*^9, 3.926333237997199*^9, 
   3.9263339363829937`*^9, 3.926334014614485*^9, 3.926334091200534*^9, 
   3.9264115951871157`*^9, 3.926411660485156*^9, 3.9264117099976597`*^9, 
   3.9264117722859507`*^9, 3.92641183199546*^9, 3.926412346032102*^9, 
   3.9264729900272713`*^9, 3.9264911402903013`*^9, 3.926491380418421*^9, 
   3.926502576737844*^9, 3.926502652664543*^9, 3.92650895511464*^9, 
   3.926567859413216*^9, 3.9265679280268507`*^9, 3.926567959355049*^9, {
   3.926647524759502*^9, 3.926647541165909*^9}, 3.9266495684220333`*^9, 
   3.926934497578803*^9, 3.9269346410345907`*^9, 3.926935046032549*^9, {
   3.926935113346266*^9, 3.9269351401450787`*^9}, 3.926935231233199*^9, 
   3.928580488522861*^9, 3.928581613483444*^9},
 CellLabel->
  "Out[190]=",ExpressionUUID->"ecc52e9a-5304-48a4-8351-f53230bd1963"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Omega-values", "Subsection",
 CellChangeTimes->{{3.916911058271728*^9, 
  3.916911061498526*^9}},ExpressionUUID->"106f3c71-f9e2-404d-b9e5-\
10d04f973e20"],

Cell[TextData[{
 "The following file contains all Omega-values of depth up to 9, computed in \
the notebook ",
 StyleBox["eval_omega_13.nb",
  FontColor->RGBColor[0, 1, 0]]
}], "Text",
 CellChangeTimes->{{3.896777185168438*^9, 3.896777251190318*^9}, {
   3.8967775142503653`*^9, 3.8967775161915216`*^9}, {3.916889327746294*^9, 
   3.9168893284401407`*^9}, {3.9171413051330223`*^9, 3.917141305612207*^9}, {
   3.927099912589929*^9, 3.9270999532306023`*^9}, 3.927100068733025*^9, {
   3.928580229976604*^9, 3.928580236639387*^9}, {3.92858129828903*^9, 
   3.928581303700069*^9}, 3.928581390062771*^9, {3.929336832183353*^9, 
   3.92933683235142*^9}, {3.929337285904245*^9, 
   3.929337286120319*^9}},ExpressionUUID->"75c144ca-d268-46a2-962f-\
09dafba5e57b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"numOmega", "=", 
   RowBox[{"(", 
    RowBox[{"<<", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<omega_dp9_Real.txt\>\""}], ")"}]}], ")"}]}], ";"}]], "Input",
 CellChangeTimes->{
  3.891421567582059*^9, {3.895833150890872*^9, 3.895833174123089*^9}, {
   3.896086086921308*^9, 3.896086087652882*^9}, {3.8964372673544064`*^9, 
   3.896437275596459*^9}, {3.89675980581489*^9, 3.896759808428217*^9}, {
   3.896778887434121*^9, 3.896778889347158*^9}, {3.9042880970538073`*^9, 
   3.904288100588705*^9}, {3.9171412980090923`*^9, 3.91714130111264*^9}, {
   3.926934708070915*^9, 3.926934710850465*^9}, 3.92710001449268*^9, {
   3.928580243156307*^9, 3.928580247472782*^9}, {3.928580293459556*^9, 
   3.928580299630723*^9}, {3.9285803517407503`*^9, 3.928580370360229*^9}, {
   3.929336807007442*^9, 3.929336819848852*^9}, {3.929337290456869*^9, 
   3.92933729067297*^9}},ExpressionUUID->"34953247-021b-4bf5-b5be-\
2c1257cdc296"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Omega", "[", 
   RowBox[{"{", 
    RowBox[{"1", ",", "2", ",", "3", ",", "1", ",", "2", ",", "3"}], "}"}], 
   "]"}], "/.", "numOmega"}]], "Input",
 CellChangeTimes->{{3.9285803993528357`*^9, 3.928580405556243*^9}},
 CellLabel->
  "In[192]:=",ExpressionUUID->"eca665cc-0fbd-42e1-b355-586a0c9f7481"],

Cell[BoxData[
 RowBox[{"0.\
034368380166644548011945920212322876038033564505593188412322006562702788160626\
980134985179040243604762993667292269490504413710303848739883133059161410791860\
695155832198008722572550948715200450811548576475792164122074549727262067982492\
417767131611653261524239549585073632156469182087878238921590490229862782478929\
700806720260683027727932278094648534643123757811850032274865753694939966455316\
653223727585814538113112392506209153762804550522341821423507906935103220331880\
59083512198313845001986007830818160542752378511636516171357374753772474`511.\
81397646659235", "+", 
  RowBox[{"0``513.2778174488418", " ", "\[ImaginaryI]"}]}]], "Output",
 CellChangeTimes->{3.928580406117405*^9, 3.928580489866267*^9, 
  3.92858161472777*^9},
 CellLabel->
  "Out[192]=",ExpressionUUID->"a0d007a9-2f83-4ef7-96a1-ff39c32d681b"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Interval arithmetic", "Subsection",
 CellChangeTimes->{{3.916647539178444*^9, 
  3.916647545477659*^9}},ExpressionUUID->"81dcf349-53b1-4dfc-9c2f-\
0d634cc98434"],

Cell["\<\
converts a real or complex number into interval-arithmetic representation. \
Truncate representation to 10 digits, since high precision is not required \
here.\
\>", "Text",
 CellChangeTimes->{{3.916637998678487*^9, 3.916638041288114*^9}, 
   3.916732838887495*^9, {3.928581485743299*^9, 
   3.928581524797206*^9}},ExpressionUUID->"b09bf09b-e3dc-4435-83c9-\
f8589cd91532"],

Cell[BoxData[
 RowBox[{
  RowBox[{"interval", "[", "z_", "]"}], ":=", 
  RowBox[{
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Re", "[", "z", "]"}], "\[Equal]", "0"}], ",", "0", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"N", "[", 
       RowBox[{
        RowBox[{"Re", "[", "z", "]"}], ",", "10"}], "]"}], "]"}]}], "]"}], 
   "+", 
   RowBox[{"I", " ", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Im", "[", "z", "]"}], "\[Equal]", "0"}], ",", "0", ",", 
      RowBox[{"Interval", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Im", "[", "z", "]"}], ",", "10"}], "]"}], "]"}]}], 
     "]"}]}]}]}]], "Input",
 CellChangeTimes->{{3.916637502663394*^9, 3.9166375308239326`*^9}, {
  3.916637699187662*^9, 3.916637706025444*^9}, {3.916637766603961*^9, 
  3.9166377993756027`*^9}, {3.916637834730741*^9, 3.916637851580024*^9}, {
  3.916911142178915*^9, 3.91691114497961*^9}},
 CellLabel->
  "In[193]:=",ExpressionUUID->"9158ff82-651e-439b-af7d-6e7afe5ae7a0"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"interval", "[", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "3"}], "}"}], "]"}], "/.", "numOmega"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.916637532433419*^9, 3.916637567807418*^9}, {
  3.916637711539257*^9, 3.916637725172511*^9}, {3.9166378140240803`*^9, 
  3.916637816167713*^9}, {3.916637874858794*^9, 3.9166378755026197`*^9}},
 CellLabel->
  "In[194]:=",ExpressionUUID->"e1948a99-ec97-4b97-952b-8db3d7f28c5f"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{
   "0.78665492901360640464840917385990193203`10.", ",", 
    "0.78665492924643704830227880276615193203`10."}], "}"}], "]"}]], "Output",\

 CellChangeTimes->{{3.9166375550620728`*^9, 3.916637568264542*^9}, 
   3.916637667298081*^9, {3.916637713465251*^9, 3.916637725479888*^9}, {
   3.916637809960994*^9, 3.916637839746726*^9}, {3.916637871885351*^9, 
   3.916637875901774*^9}, {3.916646557804738*^9, 3.916646573807275*^9}, 
   3.916647220806302*^9, 3.916651061911162*^9, 3.916651191629641*^9, 
   3.916651306543868*^9, 3.916651341950865*^9, 3.916651374486251*^9, 
   3.91665144102345*^9, 3.916651827782902*^9, 3.916652868109417*^9, 
   3.916653421468875*^9, 3.916653597082625*^9, 3.916653643581533*^9, 
   3.916653907759529*^9, 3.9166543165585833`*^9, 3.916722859097517*^9, 
   3.9167229481845284`*^9, 3.91672354238293*^9, 3.916723677334494*^9, 
   3.91673410792655*^9, 3.91673424726009*^9, 3.916734470203998*^9, 
   3.9167345603392572`*^9, 3.916734602132012*^9, 3.9167347058164873`*^9, 
   3.916735041044764*^9, 3.916735074754438*^9, 3.916735108662603*^9, 
   3.916735213511776*^9, 3.91673534069386*^9, 3.916891159956636*^9, 
   3.916891334266264*^9, 3.91689197448036*^9, 3.916892725292409*^9, 
   3.916892817926826*^9, 3.916893090513916*^9, 3.9168944043386106`*^9, 
   3.916895238880266*^9, 3.91689626715975*^9, 3.9168963924564333`*^9, 
   3.916902874765712*^9, 3.916902949233925*^9, {3.916903243512662*^9, 
   3.916903265389922*^9}, 3.916904422323698*^9, 3.9169044528173*^9, 
   3.9169047078592777`*^9, 3.916907293781887*^9, 3.916911287325096*^9, 
   3.9169113670465727`*^9, 3.9169147811278067`*^9, 3.916915575141778*^9, 
   3.916915898323292*^9, 3.9169163313150473`*^9, 3.916916805245558*^9, 
   3.916917125573242*^9, 3.916917663794133*^9, 3.916917913963318*^9, 
   3.916918489110858*^9, 3.91691871158057*^9, 3.916918886001834*^9, 
   3.916918917023473*^9, 3.916919351732563*^9, 3.916977551870758*^9, 
   3.91698016050038*^9, 3.916980820908586*^9, 3.916980895026285*^9, 
   3.9169843751890373`*^9, 3.916987212779196*^9, 3.916987318066921*^9, 
   3.916987375001589*^9, 3.9169878529592247`*^9, 3.9169885723297567`*^9, 
   3.916989104456595*^9, 3.9169917952177477`*^9, 3.916995174017905*^9, 
   3.916995275206737*^9, 3.916995971326537*^9, 3.916997471996318*^9, 
   3.916997522842558*^9, 3.916997737581826*^9, 3.916998087801984*^9, 
   3.916998147205151*^9, 3.9170040935593*^9, 3.917004340147318*^9, 
   3.917004582852296*^9, 3.9170056811507797`*^9, 3.9170057886446238`*^9, 
   3.917005874113778*^9, 3.9170065705734377`*^9, 3.917006728413374*^9, {
   3.9170067637350883`*^9, 3.9170067802181883`*^9}, 3.917006821073941*^9, 
   3.917095586805917*^9, 3.917141321664575*^9, 3.917146698231669*^9, 
   3.9262351013864594`*^9, 3.926235877647984*^9, 3.926237021360013*^9, 
   3.926237729226481*^9, 3.926248841652659*^9, 3.9262514697714033`*^9, 
   3.926251592980124*^9, {3.926251789272813*^9, 3.926251818543213*^9}, 
   3.92625188752897*^9, 3.9262604275772457`*^9, 3.926333243338195*^9, 
   3.926333941843596*^9, 3.92633402034853*^9, 3.926334096692231*^9, 
   3.926411600623796*^9, 3.926411665778248*^9, 3.926411714809698*^9, 
   3.9264117776833143`*^9, 3.926411837248847*^9, 3.926412351811677*^9, 
   3.926472995454341*^9, 3.926491145940078*^9, 3.9264913856600847`*^9, 
   3.926502658178307*^9, 3.926508960514657*^9, 3.926567866057425*^9, {
   3.926567938670294*^9, 3.9265679643241653`*^9}, 3.926647547273926*^9, 
   3.926649573715991*^9, 3.926934504172372*^9, 3.926934646659449*^9, 
   3.926935051643865*^9, {3.926935119224882*^9, 3.9269351455174513`*^9}, 
   3.926935236337041*^9, 3.928580489896035*^9, 3.928581614760167*^9},
 CellLabel->
  "Out[194]=",ExpressionUUID->"bd51b2a4-3e74-43e5-a885-07cf1ca1a8fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"interval", "[", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "/.", "numOmega"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.916637727709077*^9, 3.916637737434239*^9}, {
  3.916637843493013*^9, 3.916637844477084*^9}, {3.916637879563527*^9, 
  3.916637880411695*^9}},
 CellLabel->
  "In[195]:=",ExpressionUUID->"42578688-8a53-427e-a1cd-cd8d56ac6a1c"],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  RowBox[{"Interval", "[", 
   RowBox[{"{", 
    RowBox[{
    "0.2323209285159382902997470964142123893`10.", ",", 
     "0.2323209285741459512132145036407748893`10."}], "}"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{
  3.916637737784424*^9, 3.916637880966366*^9, {3.916646557826421*^9, 
   3.9166465738292437`*^9}, 3.9166472208350067`*^9, 3.916651061940778*^9, 
   3.916651191654571*^9, 3.916651306569812*^9, 3.916651341979595*^9, 
   3.916651374513832*^9, 3.916651441054428*^9, 3.9166518278126307`*^9, 
   3.916652868137239*^9, 3.916653421499037*^9, 3.916653597111682*^9, 
   3.916653643607136*^9, 3.916653907790131*^9, 3.916654316588189*^9, 
   3.9167228591276093`*^9, 3.9167229482134247`*^9, 3.916723542413382*^9, 
   3.916723677362506*^9, 3.916734107958606*^9, 3.916734247288306*^9, 
   3.91673447023277*^9, 3.916734560379224*^9, 3.916734602161153*^9, 
   3.916734705846596*^9, 3.916735041079151*^9, 3.9167350747853527`*^9, 
   3.9167351086917048`*^9, 3.916735213542602*^9, 3.916735340711453*^9, 
   3.916891159995245*^9, 3.916891334297007*^9, 3.916891974513332*^9, 
   3.9168927253289337`*^9, 3.916892817960742*^9, 3.916893090551733*^9, 
   3.91689440437357*^9, 3.916895238901013*^9, 3.916896267193939*^9, 
   3.9168963924905252`*^9, 3.9169028748024178`*^9, 3.9169029492716513`*^9, {
   3.9169032435514402`*^9, 3.91690326542566*^9}, 3.916904422358795*^9, 
   3.9169044528502607`*^9, 3.916904707896708*^9, 3.916907293824243*^9, 
   3.9169112873484983`*^9, 3.9169113670731993`*^9, 3.916914781150157*^9, 
   3.916915575163883*^9, 3.916915898346827*^9, 3.916916331340516*^9, 
   3.9169168052693367`*^9, 3.916917125597077*^9, 3.916917663818823*^9, 
   3.916917913985989*^9, 3.916918489145072*^9, 3.916918711605946*^9, 
   3.916918886026478*^9, 3.916918917048452*^9, 3.916919351757762*^9, 
   3.9169775518940573`*^9, 3.9169801605224667`*^9, 3.916980820930439*^9, 
   3.9169808950466213`*^9, 3.9169843752120037`*^9, 3.9169872128022203`*^9, 
   3.916987318089198*^9, 3.916987375028475*^9, 3.916987852982493*^9, 
   3.916988572352499*^9, 3.916989104479599*^9, 3.9169917952420397`*^9, 
   3.9169951740414886`*^9, 3.916995275228561*^9, 3.916995971349388*^9, 
   3.916997472019886*^9, 3.916997522865799*^9, 3.916997737604868*^9, 
   3.916998087825025*^9, 3.916998147226953*^9, 3.91700409360392*^9, 
   3.917004340156003*^9, 3.917004582860962*^9, 3.9170056811605883`*^9, 
   3.9170057886534567`*^9, 3.917005874122534*^9, 3.917006570582143*^9, 
   3.917006728423429*^9, {3.917006763749391*^9, 3.917006780228737*^9}, 
   3.9170068210844584`*^9, 3.917095586818473*^9, 3.917141321693149*^9, 
   3.91714669826552*^9, 3.9262351014127617`*^9, 3.926235877674637*^9, 
   3.926237021394526*^9, 3.92623772925566*^9, 3.92624884167852*^9, 
   3.926251469797574*^9, 3.926251593024804*^9, {3.926251789316122*^9, 
   3.92625181856896*^9}, 3.92625188755485*^9, 3.9262604276038837`*^9, 
   3.926333243372085*^9, 3.92633394191674*^9, 3.926334020380578*^9, 
   3.9263340967438107`*^9, 3.92641160065413*^9, 3.92641166578796*^9, 
   3.926411714820567*^9, 3.926411777709736*^9, 3.926411837276393*^9, 
   3.926412351832019*^9, 3.926472995463866*^9, 3.9264911459676647`*^9, 
   3.926491385685286*^9, 3.926502658207222*^9, 3.926508960544681*^9, 
   3.926567866092278*^9, {3.926567938689937*^9, 3.9265679643343973`*^9}, 
   3.9266475473033123`*^9, 3.9266495737342443`*^9, 3.926934504199636*^9, 
   3.9269346466888103`*^9, 3.926935051671527*^9, {3.9269351192503242`*^9, 
   3.926935145549934*^9}, 3.926935236365219*^9, 3.928580489909638*^9, 
   3.9285816147701693`*^9},
 CellLabel->
  "Out[195]=",ExpressionUUID->"5d603337-c424-4eb7-98c8-7c8d9dae2f34"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"interval", "[", 
  RowBox[{
   RowBox[{"Sqrt", "[", "2", "]"}], 
   RowBox[{"(", 
    RowBox[{"1", "+", "I"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.91663615898785*^9, 3.916636226041265*^9}, {
  3.916636310620233*^9, 3.9166363112444563`*^9}, {3.9166364274595537`*^9, 
  3.9166364866633387`*^9}, {3.9166370578356752`*^9, 3.916637189591826*^9}, {
  3.916637379614068*^9, 3.9166373882632504`*^9}, {3.916637583775321*^9, 
  3.9166375952618837`*^9}, {3.9166378880357113`*^9, 3.91663789478916*^9}, {
  3.916637925009266*^9, 3.9166379569606323`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"5be51180-2982-429d-adb1-b55a55b0cd35"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
     "1.41421356214026440514781909530344807857`10.", ",", 
      "1.41421356260592569245555835311594807857`10."}], "}"}], "]"}]}], "+", 
  RowBox[{"Interval", "[", 
   RowBox[{"{", 
    RowBox[{
    "1.41421356214026440514781909530344807857`10.", ",", 
     "1.41421356260592569245555835311594807857`10."}], "}"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{
  3.916637895303385*^9, {3.91663793953478*^9, 3.916637957393121*^9}, {
   3.91664655783745*^9, 3.916646573841827*^9}, 3.91664722084743*^9, 
   3.916651061954611*^9, 3.916651191668221*^9, 3.916651306582673*^9, 
   3.9166513419912453`*^9, 3.916651374524477*^9, 3.91665144106623*^9, 
   3.9166518278274918`*^9, 3.916652868149495*^9, 3.91665342151418*^9, 
   3.916653597125888*^9, 3.916653643621422*^9, 3.916653907805757*^9, 
   3.916654316602674*^9, 3.91672285914179*^9, 3.916722948228223*^9, 
   3.91672354242857*^9, 3.916723677377055*^9, 3.916734107974317*^9, 
   3.916734247305188*^9, 3.916734470248317*^9, 3.916734560404592*^9, 
   3.916734602177905*^9, 3.916734705862397*^9, 3.916735041092944*^9, 
   3.9167350748009663`*^9, 3.916735108707416*^9, 3.9167352135590467`*^9, 
   3.916735340735808*^9, 3.916891160013796*^9, 3.916891334339571*^9, 
   3.9168919745346193`*^9, 3.91689272534902*^9, 3.916892817981254*^9, 
   3.916893090572668*^9, 3.916894404394216*^9, 3.9168952389381857`*^9, 
   3.916896267215263*^9, 3.916896392512144*^9, 3.9169028748241663`*^9, 
   3.9169029492918663`*^9, {3.9169032435724363`*^9, 3.916903265446599*^9}, 
   3.916904422379878*^9, 3.9169044528722763`*^9, 3.916904707917635*^9, 
   3.9169072938472843`*^9, 3.916911287382926*^9, 3.916911367112916*^9, 
   3.916914781188203*^9, 3.9169155751949663`*^9, 3.916915898391213*^9, 
   3.916916331381605*^9, 3.916916805307487*^9, 3.916917125636568*^9, 
   3.9169176638587017`*^9, 3.9169179140261803`*^9, 3.916918489200933*^9, 
   3.916918711652861*^9, 3.916918886067713*^9, 3.9169189170909557`*^9, 
   3.916919351798101*^9, 3.916977551941739*^9, 3.916980160558654*^9, 
   3.916980820966671*^9, 3.916980895082399*^9, 3.916984375246942*^9, 
   3.916987212838941*^9, 3.916987318125182*^9, 3.9169873750728693`*^9, 
   3.916987853020585*^9, 3.9169885723912163`*^9, 3.91698910451705*^9, 
   3.916991795283828*^9, 3.916995174077305*^9, 3.9169952752662907`*^9, 
   3.9169959713872347`*^9, 3.9169974720596123`*^9, 3.9169975229039183`*^9, 
   3.9169977376494207`*^9, 3.916998087865017*^9, 3.916998147263216*^9, 
   3.917004093634334*^9, 3.917004340176963*^9, 3.9170045828796787`*^9, 
   3.917005681183522*^9, 3.91700578867625*^9, 3.917005874145335*^9, 
   3.917006570608774*^9, 3.9170067284416037`*^9, {3.917006763783635*^9, 
   3.917006780254367*^9}, 3.917006821104538*^9, 3.917095586842667*^9, 
   3.917141321706009*^9, 3.917146698277913*^9, 3.9262351014510593`*^9, 
   3.926235877716671*^9, 3.9262370214213467`*^9, 3.926237729299755*^9, 
   3.9262488417277737`*^9, 3.926251469840439*^9, 3.9262515930509357`*^9, {
   3.926251789343009*^9, 3.926251818617345*^9}, 3.926251887604063*^9, 
   3.9262604276508827`*^9, 3.926333243427825*^9, 3.9263339419733*^9, 
   3.926334020435656*^9, 3.926334096776272*^9, 3.926411600663823*^9, 
   3.926411665813393*^9, 3.926411714839274*^9, 3.926411777721221*^9, 
   3.926411837286396*^9, 3.926412351844871*^9, 3.9264729954947433`*^9, 
   3.926491145978743*^9, 3.926491385695675*^9, 3.926502658223632*^9, 
   3.926508960556333*^9, 3.926567866109254*^9, {3.926567938735784*^9, 
   3.926567964359487*^9}, 3.926647547314741*^9, 3.9266495737661*^9, 
   3.926934504215156*^9, 3.926934646703377*^9, 3.926935051683284*^9, {
   3.9269351192626247`*^9, 3.926935145563596*^9}, 3.926935236377761*^9, 
   3.92858048992912*^9, 3.928581614795845*^9},
 CellLabel->
  "Out[196]=",ExpressionUUID->"1953ff3d-b4ac-4b00-b02e-d407ad565c85"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"tointerval", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"z_Real", "|", "z_Complex"}], " ", "\[Rule]", 
    RowBox[{"interval", "[", "z", "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.916651112582987*^9, 3.9166511530514708`*^9}},
 CellLabel->
  "In[197]:=",ExpressionUUID->"1a3cc2b9-00b7-4156-8729-638f5093ae14"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"z_Real", "|", "z_Complex"}], "\[Rule]", 
   RowBox[{
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Im", "[", "z", "]"}], "\[Equal]", "0"}], ",", "0", ",", 
       RowBox[{"Interval", "[", 
        RowBox[{"N", "[", 
         RowBox[{
          RowBox[{"Im", "[", "z", "]"}], ",", "10"}], "]"}], "]"}]}], "]"}]}],
     "+", 
    RowBox[{"If", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Re", "[", "z", "]"}], "\[Equal]", "0"}], ",", "0", ",", 
      RowBox[{"Interval", "[", 
       RowBox[{"N", "[", 
        RowBox[{
         RowBox[{"Re", "[", "z", "]"}], ",", "10"}], "]"}], "]"}]}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9166511534961157`*^9, 3.9166511917258673`*^9, 3.916651306642583*^9, 
   3.916651342054822*^9, 3.916651374588274*^9, 3.916651441131863*^9, 
   3.9166518278923283`*^9, 3.916652868215784*^9, 3.916653421576247*^9, 
   3.9166535971931477`*^9, 3.916653643684339*^9, 3.916653907871106*^9, 
   3.9166543166719112`*^9, 3.916722859211419*^9, 3.9167229482965117`*^9, 
   3.916723542493116*^9, 3.916723677439142*^9, 3.916734108007366*^9, 
   3.916734247335318*^9, 3.9167344702760677`*^9, 3.916734560453521*^9, 
   3.916734602205728*^9, 3.916734705892481*^9, 3.916735041128783*^9, 
   3.91673507483447*^9, 3.916735108734886*^9, 3.916735213588532*^9, 
   3.9167353407520123`*^9, 3.916891160052497*^9, 3.916891334367983*^9, 
   3.916891974570344*^9, 3.91689272538486*^9, 3.916892818019573*^9, 
   3.9168930906105423`*^9, 3.91689440442966*^9, 3.916895238961117*^9, 
   3.916896267250263*^9, 3.9168963925488367`*^9, 3.9169028748624077`*^9, 
   3.91690294932784*^9, {3.91690324361087*^9, 3.9169032654844646`*^9}, 
   3.916904422416473*^9, 3.9169044529068127`*^9, 3.916904707954846*^9, 
   3.916907293888455*^9, 3.9169112874069843`*^9, 3.916911367138638*^9, 
   3.916914781212837*^9, 3.9169155752181253`*^9, 3.916915898415307*^9, 
   3.916916331406715*^9, 3.916916805330679*^9, 3.91691712565935*^9, 
   3.9169176638831*^9, 3.9169179140499363`*^9, 3.916918489232708*^9, 
   3.9169187116779613`*^9, 3.916918886092497*^9, 3.9169189171167383`*^9, 
   3.916919351823504*^9, 3.916977551976403*^9, 3.916980160581085*^9, 
   3.9169808209894753`*^9, 3.9169808951045427`*^9, 3.916984375269196*^9, 
   3.916987212863203*^9, 3.916987318148171*^9, 3.916987375104093*^9, 
   3.916987853044251*^9, 3.916988572412984*^9, 3.9169891045392942`*^9, 
   3.9169917953076363`*^9, 3.916995174101426*^9, 3.916995275289764*^9, 
   3.916995971410067*^9, 3.916997472084606*^9, 3.9169975229275846`*^9, 
   3.9169977376734943`*^9, 3.916998087888319*^9, 3.916998147287262*^9, 
   3.917004093680841*^9, 3.917004340185391*^9, 3.917004582889419*^9, 
   3.917005681194788*^9, 3.917005788686574*^9, 3.917005874154091*^9, 
   3.917006570620101*^9, 3.917006728450788*^9, {3.917006763797669*^9, 
   3.917006780265819*^9}, 3.917006821116496*^9, 3.917095586854949*^9, 
   3.917141321740138*^9, 3.917146698310274*^9, 3.92623510147613*^9, 
   3.926235877741678*^9, 3.926237021457513*^9, 3.926237729325552*^9, 
   3.926248841753237*^9, 3.926251469866064*^9, 3.9262515930949373`*^9, {
   3.9262517893867493`*^9, 3.9262518186437807`*^9}, 3.926251887629999*^9, 
   3.9262604276775923`*^9, 3.926333243460659*^9, 3.926333942045897*^9, 
   3.9263340204677553`*^9, 3.9263340968278513`*^9, 3.926411600691833*^9, 
   3.9264116658258867`*^9, 3.926411714850925*^9, 3.9264117777462673`*^9, 
   3.9264118373143272`*^9, 3.926412351864821*^9, 3.9264729955058393`*^9, 
   3.9264911460081177`*^9, 3.926491385719061*^9, 3.9265026582520027`*^9, 
   3.926508960587632*^9, 3.926567866148757*^9, {3.926567938756834*^9, 
   3.92656796437118*^9}, 3.926647547344573*^9, 3.926649573781197*^9, 
   3.9269345042447653`*^9, 3.926934646735923*^9, 3.926935051710011*^9, {
   3.926935119287572*^9, 3.926935145594163*^9}, 3.9269352364045353`*^9, 
   3.9285804899420023`*^9, 3.928581614807231*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"7bb73c5d-8c45-4d2d-8299-84a141b73cfd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "2", ",", "2"}], "}"}], "]"}], "/.", "numOmega"}], "/.",
   "tointerval"}]], "Input",
 CellChangeTimes->{{3.916651159623023*^9, 3.9166511708867807`*^9}},
 CellLabel->
  "In[198]:=",ExpressionUUID->"64e4a314-70ba-4877-b4ff-8240ff502056"],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", 
  RowBox[{"Interval", "[", 
   RowBox[{"{", 
    RowBox[{
    "0.2323209285159382902997470964142123893`10.", ",", 
     "0.2323209285741459512132145036407748893`10."}], "}"}], 
   "]"}]}]], "Output",
 CellChangeTimes->{{3.9166511675614853`*^9, 3.916651191739842*^9}, 
   3.916651306656986*^9, 3.916651342069983*^9, 3.91665137460303*^9, 
   3.916651441146613*^9, 3.916651827908163*^9, 3.91665286823059*^9, 
   3.916653421590538*^9, 3.9166535972073393`*^9, 3.916653643700466*^9, 
   3.91665390788843*^9, 3.916654316689073*^9, 3.9167228592252083`*^9, 
   3.9167229483113623`*^9, 3.9167235425083237`*^9, 3.916723677453919*^9, 
   3.916734108020842*^9, 3.9167342473506947`*^9, 3.916734470292061*^9, 
   3.916734560476952*^9, 3.9167346022216*^9, 3.916734705908379*^9, 
   3.916735041143373*^9, 3.916735074850659*^9, 3.91673510875065*^9, 
   3.916735213605671*^9, 3.91673534077588*^9, 3.916891160073176*^9, 
   3.916891334419723*^9, 3.916891974589027*^9, 3.916892725407752*^9, 
   3.916892818040536*^9, 3.9168930906312857`*^9, 3.9168944044496098`*^9, 
   3.916895238999021*^9, 3.916896267271339*^9, 3.9168963925683804`*^9, 
   3.916902874882814*^9, 3.9169029493496*^9, {3.916903243631647*^9, 
   3.9169032655037603`*^9}, 3.916904422436804*^9, 3.916904452928581*^9, 
   3.916904707977048*^9, 3.916907293911352*^9, 3.916911287442492*^9, 
   3.91691136717801*^9, 3.916914781251631*^9, 3.916915575250784*^9, 
   3.9169158984598417`*^9, 3.9169163314469*^9, 3.916916805369607*^9, 
   3.916917125699719*^9, 3.916917663926524*^9, 3.9169179140882807`*^9, 
   3.9169184892886753`*^9, 3.916918711724318*^9, 3.916918886132162*^9, 
   3.916918917158061*^9, 3.916919351863875*^9, 3.916977552021881*^9, 
   3.9169801606166773`*^9, 3.9169808210260897`*^9, 3.9169808951413*^9, 
   3.9169843753043633`*^9, 3.916987212900004*^9, 3.916987318184251*^9, 
   3.916987375170177*^9, 3.916987853084161*^9, 3.916988572450902*^9, 
   3.9169891045775547`*^9, 3.9169917953536367`*^9, 3.916995174137932*^9, 
   3.916995275328103*^9, 3.916995971448226*^9, 3.9169974721246977`*^9, 
   3.916997522965303*^9, 3.91699773771389*^9, 3.916998087928608*^9, 
   3.916998147324524*^9, 3.917004093706793*^9, 3.917004340207117*^9, 
   3.917004582907465*^9, 3.9170056812163486`*^9, 3.917005788710204*^9, 
   3.9170058741781054`*^9, 3.9170065706460667`*^9, 3.917006728470723*^9, {
   3.9170067638319607`*^9, 3.917006780290584*^9}, 3.917006821136147*^9, 
   3.9170955868807917`*^9, 3.917141321753137*^9, 3.9171466983239317`*^9, 
   3.926235101514821*^9, 3.926235877784519*^9, 3.9262370214835243`*^9, 
   3.926237729370131*^9, 3.92624884180131*^9, 3.926251469914748*^9, 
   3.926251593122006*^9, {3.926251789413377*^9, 3.926251818692004*^9}, 
   3.926251887680067*^9, 3.926260427727933*^9, 3.926333243514081*^9, 
   3.926333942102704*^9, 3.92633402052389*^9, 3.926334096860971*^9, 
   3.9264116007034397`*^9, 3.9264116658498077`*^9, 3.926411714869816*^9, 
   3.9264117777586107`*^9, 3.926411837326762*^9, 3.9264123518777018`*^9, 
   3.9264729955328827`*^9, 3.9264911460177298`*^9, 3.926491385731207*^9, 
   3.92650265826742*^9, 3.926508960600636*^9, 3.926567866165313*^9, {
   3.926567938802393*^9, 3.926567964396008*^9}, 3.9266475473578176`*^9, 
   3.926649573808894*^9, 3.92693450426199*^9, 3.926934646748404*^9, 
   3.926935051723641*^9, {3.926935119299953*^9, 3.926935145606367*^9}, 
   3.926935236415475*^9, 3.928580489961583*^9, 3.928581614831978*^9},
 CellLabel->
  "Out[198]=",ExpressionUUID->"3111b382-685a-496d-b980-fe5edf0a17e7"]
}, Open  ]],

Cell["\<\
Note : the following computation should give 0, but Mathematica returns a \
nonzero interval :\
\>", "Text",
 CellChangeTimes->{{3.916996592128688*^9, 
  3.916996680403825*^9}},ExpressionUUID->"0dae6ef3-0c4d-40f1-a6d7-\
30335a858cb3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"0", " ", 
  RowBox[{"Interval", "[", 
   RowBox[{"N", "[", "1", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.91699643235048*^9, 3.916996456516718*^9}},
 CellLabel->
  "In[199]:=",ExpressionUUID->"8cfda2cc-348d-497d-ab22-9bf18c37f3fa"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "2.2250738585072014`*^-308"}], ",", 
    "2.2250738585072014`*^-308"}], "}"}], "]"}]], "Output",
 CellChangeTimes->{{3.9169964378632803`*^9, 3.9169964568570633`*^9}, 
   3.9169974721484203`*^9, 3.9169975229901752`*^9, 3.916997737737542*^9, 
   3.9169980879516687`*^9, 3.91699814734629*^9, 3.917004093745839*^9, 
   3.917004340217132*^9, 3.917004582915462*^9, 3.917005681227256*^9, 
   3.917005788721184*^9, 3.9170058741868563`*^9, 3.917006570656865*^9, 
   3.917006728479965*^9, {3.917006763847218*^9, 3.917006780301043*^9}, 
   3.9170068211457777`*^9, 3.917095586894514*^9, 3.9171413217866592`*^9, 
   3.917146698359708*^9, 3.926235101539764*^9, 3.9262358778092747`*^9, 
   3.926237021519094*^9, 3.92623772939612*^9, 3.9262488418263474`*^9, 
   3.926251469940926*^9, 3.926251593165678*^9, {3.92625178946249*^9, 
   3.926251818717938*^9}, 3.926251887706066*^9, 3.926260427754881*^9, 
   3.926333243548044*^9, 3.926333942176241*^9, 3.926334020557917*^9, 
   3.926334096913393*^9, 3.9264116007345953`*^9, 3.926411665861759*^9, 
   3.9264117148813972`*^9, 3.92641177778398*^9, 3.926411837352112*^9, 
   3.926412351897623*^9, 3.9264729955429287`*^9, 3.9264911460492973`*^9, 
   3.9264913857540207`*^9, 3.926502658293825*^9, 3.926508960631954*^9, 
   3.926567866204824*^9, {3.926567938828302*^9, 3.9265679644083023`*^9}, 
   3.9266475473888693`*^9, 3.926649573822075*^9, 3.92693450429137*^9, 
   3.926934646777259*^9, 3.926935051756611*^9, {3.9269351193254223`*^9, 
   3.926935145636641*^9}, 3.926935236444673*^9, 3.928580489974379*^9, 
   3.928581614844763*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"90ec6abc-865c-45c1-a586-5299b8631c87"]
}, Open  ]],

Cell["\<\
Since many coefficients of our polynomials are 0, this introduces artificial \
terms which slow down computations. This is solved by using the following \
function for multiplication.\
\>", "Text",
 CellChangeTimes->{{3.916996703341301*^9, 3.916996883251401*^9}, {
  3.9169970656493053`*^9, 3.9169970730708513`*^9}, {3.9169980540338078`*^9, 
  3.916998055362994*^9}},ExpressionUUID->"edfd02a7-da33-4575-af48-\
6ccb686b69fa"],

Cell[BoxData[
 RowBox[{
  RowBox[{"product", "[", 
   RowBox[{"a_", ",", "b_"}], "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{"Or", "[", 
     RowBox[{
      RowBox[{"a", "===", "0"}], ",", 
      RowBox[{"b", "===", "0"}]}], "]"}], ",", "0", ",", 
    RowBox[{"a", " ", "b"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.916983169380528*^9, 3.9169832226488447`*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"b45dbe86-2226-4605-a922-b7f25b562b6a"],

Cell["\<\
In the same vein, the following should return a non-negative interval but \
doesn\[CloseCurlyQuote]t :\
\>", "Text",
 CellChangeTimes->{{3.916997815660922*^9, 3.916997832773324*^9}, {
  3.916998064669599*^9, 
  3.916998070717326*^9}},ExpressionUUID->"d7a1e407-4c85-4014-b90a-\
7a478fc872dc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Abs", "[", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1."}], ",", "1."}], "}"}], "]"}], "]"}], " ", 
  RowBox[{"Interval", "[", 
   RowBox[{"{", 
    RowBox[{"1.", ",", "2."}], "}"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.916997841949247*^9, 3.916997865127494*^9}},
 CellLabel->
  "In[201]:=",ExpressionUUID->"2c3c0794-7eb3-45a5-85c5-a5708150f61b"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"-", "2.2250738585072014`*^-308"}], ",", "2.0000000000000018`"}], 
   "}"}], "]"}]], "Output",
 CellChangeTimes->{
  3.9169978656841803`*^9, 3.916998088000386*^9, 3.916998147390295*^9, 
   3.917004093797269*^9, 3.917004340246389*^9, 3.917004582940983*^9, 
   3.917005681257004*^9, 3.917005788751196*^9, 3.917005874215289*^9, 
   3.917006570690654*^9, 3.917006728507003*^9, {3.91700676389439*^9, 
   3.9170067803318243`*^9}, 3.917006821172291*^9, 3.9170955869282103`*^9, 
   3.917141321828411*^9, 3.9171466984033003`*^9, 3.9262351015853024`*^9, 
   3.926235877857986*^9, 3.926237021560561*^9, 3.9262377294451427`*^9, 
   3.9262488418809843`*^9, 3.92625146999527*^9, 3.9262515932155943`*^9, {
   3.926251789512285*^9, 3.926251818770756*^9}, 3.926251887760474*^9, 
   3.926260427810782*^9, 3.926333243609715*^9, 3.926333942280195*^9, 
   3.9263340206199493`*^9, 3.926334096971981*^9, 3.926411600772921*^9, 
   3.9264116658937387`*^9, 3.9264117149055147`*^9, 3.9264117778178062`*^9, 
   3.926411837384828*^9, 3.9264123519257*^9, 3.9264729955826263`*^9, 
   3.926491146085692*^9, 3.926491385785606*^9, 3.926502658331929*^9, 
   3.926508960670477*^9, 3.926567866254698*^9, {3.9265679388829927`*^9, 
   3.926567964440344*^9}, 3.9266475474292*^9, 3.92664957385812*^9, 
   3.926934504330771*^9, 3.926934646813767*^9, 3.9269350517941217`*^9, {
   3.926935119361224*^9, 3.926935145673905*^9}, 3.926935236480699*^9, 
   3.928580490003574*^9, 3.928581614878533*^9},
 CellLabel->
  "Out[201]=",ExpressionUUID->"e6074726-483e-4509-966c-3ac837b120ee"]
}, Open  ]],

Cell["\<\
This results in some unwanted error messages. The following solves the \
problem. It is licit since we only add absolute values (no subtractions) and \
are only interested in the upper bound of the resulting interval.\
\>", "Text",
 CellChangeTimes->{{3.916997559251691*^9, 3.91699770112838*^9}, {
   3.916997893839305*^9, 3.916997955012938*^9}, 
   3.929337050903995*^9},ExpressionUUID->"1db50395-263f-4b3d-b17d-\
a53973482a60"],

Cell[BoxData[
 RowBox[{
  RowBox[{"abs", "[", "x_", "]"}], ":=", 
  RowBox[{"Max", "[", 
   RowBox[{"Abs", "[", "x", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.91699787923668*^9, 3.916997887430916*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"e0c6f8b8-a537-4ac1-9279-64d1e1045b75"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Extract data", "Subsection",
 CellChangeTimes->{{3.916916849017114*^9, 
  3.9169168824548388`*^9}},ExpressionUUID->"339140bd-5db6-4ef7-9713-\
691bab784df5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{
   "n", ",", "nn", ",", "correctiontu1", ",", "correctiontu3", ",", "T", ",", 
    "rho"}], "}"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "n", ",", "nn", ",", "correctiontu1", ",", "correctiontu3", ",", "T", 
      ",", "rho"}], "}"}], "/.", 
    RowBox[{"data", "[", "choice", "]"}]}], "/.", "tointerval"}]}]], "Input",
 CellChangeTimes->{
  3.9168900331737533`*^9, {3.916890065605762*^9, 3.916890109404813*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"53112a90-9d86-4859-830d-3b04a01fe657"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"2", ",", "1", ",", "False", ",", "False", ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"0.031291673916197346`", ",", "0.03129167391619736`"}], "}"}], 
    "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"1.5039716230522264`", ",", "1.5039716230522269`"}], "}"}], 
    "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.9168901123213987`*^9, 3.9168901459863653`*^9}, 
   3.916890184113246*^9, 3.916890226968432*^9, 3.9168911601783113`*^9, 
   3.916891334569105*^9, 3.916891974704398*^9, 3.916892725538817*^9, 
   3.916892818183961*^9, 3.916893090763886*^9, 3.9168944045687222`*^9, 
   3.916895239096876*^9, 3.916896267391113*^9, 3.9168963926865997`*^9, 
   3.916902875004*^9, 3.9169029494614763`*^9, {3.916903243744698*^9, 
   3.9169032656264887`*^9}, 3.916904422544769*^9, 3.916904453053709*^9, 
   3.916904708104235*^9, 3.916907294046362*^9, 3.916911287466574*^9, 
   3.916911367204075*^9, 3.916914781276078*^9, 3.916915575273637*^9, 
   3.916915898487862*^9, 3.916916331471221*^9, 3.916916805393518*^9, 
   3.916917125723026*^9, 3.9169176639506598`*^9, 3.916917914112616*^9, 
   3.91691848932261*^9, 3.9169187117495623`*^9, 3.916918886159029*^9, 
   3.916918917182868*^9, 3.916919351888624*^9, 3.916977552060693*^9, 
   3.916980160638269*^9, 3.916980821047043*^9, 3.9169808951635227`*^9, 
   3.916984375326373*^9, 3.916987212922102*^9, 3.9169873182086477`*^9, 
   3.9169873752057*^9, 3.916987853107602*^9, 3.916988572473284*^9, 
   3.9169891046003113`*^9, 3.916991795377276*^9, 3.916995174162676*^9, 
   3.9169952753512893`*^9, 3.916995971470772*^9, 3.916997472197414*^9, 
   3.916997523038578*^9, 3.916997737784977*^9, 3.916998088051071*^9, 
   3.91699814743468*^9, 3.917004093861648*^9, 3.9170043402743196`*^9, 
   3.917004582965942*^9, 3.917005681286706*^9, 3.9170057887848797`*^9, 
   3.917005874245208*^9, 3.917006570723858*^9, 3.917006728531664*^9, {
   3.9170067639456267`*^9, 3.917006780365302*^9}, 3.917006821201983*^9, 
   3.917095586960992*^9, 3.917141321869526*^9, 3.917146698443609*^9, 
   3.917648912922921*^9, 3.9258838558679743`*^9, 3.925883965506855*^9, 
   3.925885520102645*^9, 3.925885567767734*^9, 3.9258860300597153`*^9, 
   3.9258861684430943`*^9, 3.925886464354491*^9, 3.9258865657102833`*^9, 
   3.9258988876954517`*^9, 3.925956313187833*^9, 3.925957547454784*^9, 
   3.925957703513976*^9, 3.925957765627606*^9, 3.925957818529628*^9, 
   3.925958000220457*^9, 3.925958034001896*^9, 3.9259580653043613`*^9, {
   3.925958152394246*^9, 3.925958178719384*^9}, 3.9260493870286303`*^9, 
   3.926049454346033*^9, 3.926050350713705*^9, 3.926050754978648*^9, 
   3.926050987400909*^9, 3.926051059678563*^9, 3.9260513555717983`*^9, 
   3.9260559827303534`*^9, 3.926064109424322*^9, 3.9260648469242897`*^9, 
   3.926066656914507*^9, 3.926066716301568*^9, 3.92606689205167*^9, 
   3.926069669159383*^9, 3.926069833583107*^9, 3.926069976294566*^9, 
   3.926131373050872*^9, 3.926132028868868*^9, 3.926143830810725*^9, 
   3.9261621227966213`*^9, 3.9261622170451183`*^9, 3.926237021601685*^9, 
   3.9262377294950037`*^9, 3.9262488419362917`*^9, 3.926251470049528*^9, 
   3.9262515932663927`*^9, {3.926251789562367*^9, 3.9262518188242397`*^9}, 
   3.926251887816087*^9, 3.926260427865848*^9, 3.926333243670815*^9, 
   3.92633394238375*^9, 3.926334020683455*^9, 3.9263340970309134`*^9, 
   3.926411600809629*^9, 3.9264116659260073`*^9, 3.9264117149335012`*^9, 
   3.92641177799219*^9, 3.9264118374185047`*^9, 3.926412351954277*^9, 
   3.926472995623101*^9, 3.926491146121655*^9, 3.926491385815921*^9, 
   3.926502658371477*^9, 3.926508960708156*^9, 3.9265678663050613`*^9, {
   3.9265679389398108`*^9, 3.9265679644733477`*^9}, 3.926647547470106*^9, 
   3.926649573892929*^9, 3.926934504371338*^9, 3.926934646853983*^9, 
   3.926935051830902*^9, {3.92693511939633*^9, 3.926935145711187*^9}, 
   3.926935236517058*^9, 3.928580490031*^9, 3.928581614912635*^9},
 CellLabel->
  "Out[203]=",ExpressionUUID->"8a1b4ff1-b744-44f5-a362-7c605c14b6ab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"values", "=", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     RowBox[{"data", "[", "choice", "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"{", 
       RowBox[{"6", ",", "7", ",", "8", ",", "10", ",", "11"}], "}"}], "]"}], 
     "]"}], ")"}], "/.", "tointerval"}]}]], "Input",
 CellChangeTimes->{{3.916651044474481*^9, 3.916651052583127*^9}, {
   3.91665117829994*^9, 3.916651180364667*^9}, 3.916722184945897*^9, {
   3.916722237839443*^9, 3.916722305511326*^9}, {3.916722651390114*^9, 
   3.916722656381495*^9}, {3.916722686485186*^9, 3.91672268730826*^9}, {
   3.916722776488908*^9, 3.916722777233499*^9}, {3.916723534598822*^9, 
   3.916723536379869*^9}, {3.91672560914501*^9, 3.9167256093281302`*^9}, {
   3.916890341100628*^9, 3.916890345301778*^9}, {3.925883797536457*^9, 
   3.925883798153779*^9}, {3.9258839045573387`*^9, 3.925883954877083*^9}},
 CellLabel->
  "In[204]:=",ExpressionUUID->"d1a5f249-4e4a-4b26-adbf-5b4fce111183"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"R", "[", "1", "]"}], "\[Rule]", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{"0.16844129008086564`", ",", "0.1684412900808657`"}], "}"}], 
     "]"}]}], ",", 
   RowBox[{
    RowBox[{"R", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{"0.07950244866858384`", ",", "0.07950244866858387`"}], "}"}], 
     "]"}]}], ",", 
   RowBox[{
    RowBox[{"R", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{"0.02964873211171291`", ",", "0.029648732111712917`"}], "}"}], 
     "]"}]}], ",", 
   RowBox[{
    RowBox[{"w", "[", "2", "]"}], "\[Rule]", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{"0.3109225349113316`", ",", "0.3109225349113317`"}], "}"}], 
     "]"}]}], ",", 
   RowBox[{
    RowBox[{"w", "[", "3", "]"}], "\[Rule]", 
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{"0.07760558507075557`", ",", "0.0776055850707556`"}], "}"}], 
     "]"}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.916722287247314*^9, 3.916722657153173*^9, 3.916722777627182*^9, 
   3.916722859493555*^9, 3.91672294858668*^9, {3.916723536942008*^9, 
   3.916723542768607*^9}, 3.916723677717186*^9, 3.91672560968855*^9, 
   3.916726660239829*^9, 3.916726713208778*^9, 3.916728227601557*^9, 
   3.916728259731701*^9, 3.916890346013906*^9, 3.916891160216466*^9, 
   3.916891334597318*^9, 3.916891974723242*^9, 3.916892725575081*^9, 
   3.91689281820507*^9, 3.916893090801736*^9, 3.916894404605283*^9, 
   3.916895239135143*^9, 3.9168962674107437`*^9, 3.916896392706699*^9, 
   3.9169028750415154`*^9, 3.916902949482214*^9, {3.916903243764659*^9, 
   3.916903265664927*^9}, 3.916904422565786*^9, 3.91690445307364*^9, 
   3.9169047081428556`*^9, 3.916907294066435*^9, 3.916911287500177*^9, 
   3.916911367241934*^9, 3.916914781313459*^9, 3.916915575304671*^9, 
   3.916915898533053*^9, 3.916916331510263*^9, 3.916916805428105*^9, 
   3.916917125771038*^9, 3.9169176639926863`*^9, 3.91691791414974*^9, 
   3.916918489391123*^9, 3.916918711793965*^9, 3.916918886200637*^9, 
   3.916918917220789*^9, 3.916919351925307*^9, 3.9169775521080527`*^9, 
   3.9169801606726017`*^9, 3.916980821082179*^9, 3.916980895201632*^9, 
   3.916984375362204*^9, 3.916987212959978*^9, 3.916987318245277*^9, 
   3.916987375262456*^9, 3.916987853146199*^9, 3.9169885725141563`*^9, 
   3.916989104637186*^9, 3.916991795422902*^9, 3.916995174203236*^9, 
   3.91699527539238*^9, 3.916995971507711*^9, 3.916997472237487*^9, 
   3.916997523077272*^9, 3.916997737825478*^9, 3.916998088093213*^9, 
   3.916998147471869*^9, 3.9170040939147463`*^9, 3.9170043402991247`*^9, 
   3.917004582985718*^9, 3.917005681310399*^9, 3.917005788809501*^9, 
   3.9170058742677293`*^9, 3.917006570750235*^9, 3.917006728552178*^9, {
   3.917006763987633*^9, 3.9170067803752823`*^9}, 3.917006821221545*^9, 
   3.9170955869858503`*^9, 3.917141321880808*^9, 3.917146698457819*^9, 
   3.917648912927478*^9, {3.925883912469932*^9, 3.9258839266101103`*^9}, 
   3.925883960719598*^9, 3.9258855201265297`*^9, 3.9258855677915573`*^9, 
   3.9258860300840816`*^9, 3.925886168467515*^9, 3.925886464379243*^9, 
   3.925886565743774*^9, 3.92589888773734*^9, 3.9259563132316628`*^9, 
   3.925957547495645*^9, 3.925957703562389*^9, 3.925957765665167*^9, 
   3.925957818569121*^9, 3.925958000262548*^9, 3.925958034045227*^9, 
   3.925958065346881*^9, {3.925958152433791*^9, 3.925958178759767*^9}, 
   3.926049387166767*^9, 3.926049454377159*^9, 3.926050350748528*^9, 
   3.926050755019758*^9, 3.92605098744116*^9, 3.926051059716131*^9, 
   3.926051355615542*^9, 3.9260559827741737`*^9, 3.926064109464735*^9, 
   3.926064846965446*^9, 3.926066656960588*^9, 3.926066716340522*^9, 
   3.926066892089559*^9, 3.926069669203034*^9, 3.926069833625757*^9, 
   3.926069976337491*^9, 3.926131373097788*^9, 3.9261320289118853`*^9, 
   3.926143830866716*^9, 3.92616212285091*^9, 3.92616221712821*^9, 
   3.9262370216272078`*^9, 3.9262377295389767`*^9, 3.926248841985425*^9, 
   3.926251470100094*^9, 3.92625159329489*^9, {3.9262517895898523`*^9, 
   3.9262518188724957`*^9}, 3.9262518878656073`*^9, 3.926260427913397*^9, 
   3.926333243725286*^9, 3.926333942441888*^9, 3.926334020740234*^9, 
   3.926334097064425*^9, 3.926411600821759*^9, 3.926411665950019*^9, 
   3.926411714952478*^9, 3.926411778031794*^9, 3.926411837430028*^9, 
   3.926412351964697*^9, 3.926472995652728*^9, 3.9264911461314383`*^9, 
   3.926491385825857*^9, 3.926502658386444*^9, 3.926508960720551*^9, 
   3.9265678663228483`*^9, {3.9265679389972277`*^9, 3.9265679644982033`*^9}, 
   3.9266475474822617`*^9, 3.9266495739228907`*^9, 3.926934504388528*^9, 
   3.9269346468674088`*^9, 3.926935051844887*^9, {3.926935119408016*^9, 
   3.926935145723296*^9}, 3.926935236530415*^9, 3.928580490053206*^9, 
   3.928581614940351*^9},
 CellLabel->
  "Out[204]=",ExpressionUUID->"3ffe7075-892b-4101-b36e-02a6d4a98e53"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Derivatives of the parameters", "Subsection",
 CellChangeTimes->{{3.8910756937383413`*^9, 3.891075761396838*^9}, {
  3.89677905970152*^9, 3.896779059901785*^9}, {3.916890798016433*^9, 
  3.9168908018263397`*^9}},ExpressionUUID->"84762479-2cb3-4840-a223-\
42ff7d0c4a43"],

Cell[TextData[{
 "The following file contains numerical value of the derivatives of the \
parameters of order up to 9, computed in the notebook ",
 StyleBox["Lawson-derivatives_mzv.nb",
  FontColor->RGBColor[0, 1, 0]]
}], "Text",
 CellChangeTimes->{{3.896848270545599*^9, 3.896848293675187*^9}, {
   3.904276766454126*^9, 3.9042767703653316`*^9}, {3.9166361188277807`*^9, 
   3.916636144259219*^9}, 3.91689040744846*^9, {3.9168904416696653`*^9, 
   3.916890762268003*^9}, {3.91698701796105*^9, 3.916987195144449*^9}, {
   3.926564851434671*^9, 3.926564878243313*^9}, {3.926934820000248*^9, 
   3.926934828725436*^9}, {3.926934872873732*^9, 3.926934878199031*^9}, {
   3.928581108070095*^9, 
   3.928581125857231*^9}},ExpressionUUID->"dbd2e21e-9b35-4dfc-bb33-\
0b68cf9a2cbc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"deriv", "=", 
   RowBox[{
    RowBox[{"<<", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
       "\"\<numDerivatives.txt\>\""}], ")"}]}], "/.", "tointerval"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8910757642814837`*^9, 3.8910757658026867`*^9}, {
   3.891077092760511*^9, 3.891077093610321*^9}, {3.8910773225982847`*^9, 
   3.891077329859499*^9}, {3.8910776731925983`*^9, 3.8910777499695997`*^9}, {
   3.896437287963954*^9, 3.8964372939689302`*^9}, {3.896848201073069*^9, 
   3.89684820204313*^9}, {3.896854501208887*^9, 3.896854501491487*^9}, {
   3.896854647278434*^9, 3.896854647606051*^9}, {3.896854767417194*^9, 
   3.896854769968479*^9}, {3.896854848314777*^9, 3.896854866527993*^9}, {
   3.9042767144477797`*^9, 3.904276731261683*^9}, {3.904288505265648*^9, 
   3.9042885063576717`*^9}, {3.904288590348171*^9, 3.90428861028406*^9}, 
   3.904288781150744*^9, {3.9168907730619802`*^9, 3.9168907767307253`*^9}, {
   3.9168909364348*^9, 3.916890936834938*^9}, {3.926934834447406*^9, 
   3.926934842038179*^9}, {3.928581140889679*^9, 3.92858118407759*^9}, {
   3.928581246842373*^9, 3.928581253624123*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"583c3dc2-c59a-4a6e-a2ce-11de41e635d9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"dx", "[", 
   RowBox[{"3", ",", "3"}], "]"}], "/.", "deriv"}]], "Input",
 CellChangeTimes->{{3.928581258961555*^9, 3.928581268220186*^9}},
 CellLabel->
  "In[206]:=",ExpressionUUID->"becbefc8-ea22-4b6c-ab3c-6cb7c7eb055e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   SuperscriptBox["lambda", "2"], " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "16.9076983824892506252`10."}], ",", 
      RowBox[{"-", "16.9076983787639603267`10."}]}], "}"}], "]"}]}], "+", 
  RowBox[{"Interval", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"-", "11.4747649344120226317`10."}], ",", 
     RowBox[{"-", "11.4747649306867323333`10."}]}], "}"}], "]"}], "+", 
  RowBox[{
   SuperscriptBox["lambda", "4"], " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "5.4329334490085505681`10.000000000074445"}], ",", 
      RowBox[{"-", "5.4329334471459054188`9.999999999925551"}]}], "}"}], 
    "]"}]}]}]], "Output",
 CellChangeTimes->{{3.9285812651491737`*^9, 3.928581269053481*^9}, 
   3.92858161498127*^9},
 CellLabel->
  "Out[206]=",ExpressionUUID->"6d957062-9e77-4608-bc8d-939d93e0d08e"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Definition of x", "Subsection",
 CellChangeTimes->{{3.8910758399641533`*^9, 3.891075846464336*^9}, {
  3.891076268463427*^9, 3.89107626896878*^9}, {3.891078416031*^9, 
  3.8910784169908733`*^9}},ExpressionUUID->"edcb1269-c90f-45af-989b-\
2a147920ecfa"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x0", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"1", "/", "2"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lambda", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], "-", "lambda"}], ")"}]}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.888571566208878*^9, 3.888571629373698*^9}, {
   3.888571680722662*^9, 3.8885716816273413`*^9}, {3.888816978231091*^9, 
   3.888817008842001*^9}, 3.888819322581634*^9, {3.8889159331885853`*^9, 
   3.888915942035658*^9}, {3.888917658961316*^9, 3.888917671367231*^9}, {
   3.888920620998564*^9, 3.888920661705315*^9}, {3.888920694708199*^9, 
   3.888920695808399*^9}, 3.889260894405303*^9, {3.889278183140513*^9, 
   3.889278192272976*^9}, {3.889278235228449*^9, 3.8892782595231457`*^9}, {
   3.88927830930905*^9, 3.889278310206607*^9}, {3.8893273462847652`*^9, 
   3.889327346576191*^9}, {3.889430084346592*^9, 3.889430085284896*^9}, {
   3.916638277998843*^9, 3.9166383125775003`*^9}},
 CellLabel->
  "In[207]:=",ExpressionUUID->"765c4511-6ad0-42b8-bd66-957cb4ffc4ae"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x0", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"interval", "[", 
      RowBox[{
       RowBox[{"-", "1"}], "/", 
       RowBox[{"(", 
        RowBox[{"2", " ", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], "]"}], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lambda", "^", 
        RowBox[{"(", 
         RowBox[{"-", "1"}], ")"}]}], "+", "lambda"}], ")"}]}], "//", 
    "Expand"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.888571631361742*^9, 3.888571647949091*^9}, {
   3.888571684317576*^9, 3.8885716863772583`*^9}, {3.888816980070253*^9, 
   3.8888170107642603`*^9}, 3.888819325190997*^9, {3.888915948552197*^9, 
   3.888915950331501*^9}, {3.88891766100692*^9, 3.8889176761852818`*^9}, {
   3.888920673908451*^9, 3.888920698493292*^9}, 3.889260897457457*^9, {
   3.889278188352257*^9, 3.889278194679955*^9}, {3.8892782526930723`*^9, 
   3.8892782671294003`*^9}, {3.889278313990123*^9, 3.8892783148465223`*^9}, {
   3.889327350072721*^9, 3.8893273507861013`*^9}, {3.889430088362205*^9, 
   3.8894300887849283`*^9}, {3.916638268536524*^9, 3.9166382756333933`*^9}},
 CellLabel->
  "In[208]:=",ExpressionUUID->"8c7340aa-955b-4814-b83b-14e059b16632"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x0", "[", "3", "]"}], "=", 
   RowBox[{"x0", "[", "2", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.888571649519198*^9, 3.8885716901461477`*^9}, {
   3.8888169825196753`*^9, 3.8888170145461493`*^9}, 3.888819327996649*^9, {
   3.8889159526556673`*^9, 3.888915954164339*^9}, {3.888917678358045*^9, 
   3.888917682262072*^9}, {3.889260900374591*^9, 3.889260901171036*^9}, {
   3.889278189824195*^9, 3.889278196942974*^9}, {3.889278268966764*^9, 
   3.889278272381682*^9}, {3.889278317092766*^9, 3.889278317923703*^9}, {
   3.889327352975912*^9, 3.889327353292973*^9}, {3.889430090466174*^9, 
   3.889430090988709*^9}, {3.896779281460037*^9, 3.896779284405518*^9}},
 CellLabel->
  "In[209]:=",ExpressionUUID->"c9ce5a9d-d4b7-4ae5-ae8d-fa99c9502afc"],

Cell[BoxData[
 RowBox[{"Clear", "[", "u", "]"}]], "Input",
 CellChangeTimes->{{3.892706026266939*^9, 3.892706028337203*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"39d45f1b-2263-465f-87e5-ad8778670100"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "1", "]"}], "=", 
  RowBox[{
   RowBox[{"x0", "[", "1", "]"}], "+", 
   RowBox[{"lambda", " ", 
    RowBox[{"u", "[", "1", "]"}]}], " ", "+", "  ", 
   RowBox[{"Sum", "[", 
    RowBox[{
     RowBox[{"Expand", "[", 
      RowBox[{
       RowBox[{"-", "I"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dx", "[", 
          RowBox[{"1", ",", "k"}], "]"}], "/.", "deriv"}], ")"}], 
       RowBox[{
        RowBox[{"t", "^", "k"}], "/", 
        RowBox[{"Factorial", "[", "k", "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"k", ",", "1", ",", "nn"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.889276071263077*^9, 3.889276081326515*^9}, 
   3.88950130220004*^9, 3.890620580058477*^9, {3.891075912267469*^9, 
   3.891075972644711*^9}, {3.89107607561973*^9, 3.89107607984752*^9}, {
   3.891076282066478*^9, 3.891076283748331*^9}, {3.891076550350656*^9, 
   3.891076550545573*^9}, {3.891153576530196*^9, 3.891153576959112*^9}, {
   3.8914907922382298`*^9, 3.891490792729195*^9}, {3.895807346435413*^9, 
   3.895807347120878*^9}, {3.895807428207313*^9, 3.895807487039328*^9}, {
   3.9269349866520348`*^9, 3.926934987895658*^9}, {3.926935165425014*^9, 
   3.926935219949291*^9}},
 CellLabel->
  "In[211]:=",ExpressionUUID->"20800ded-9650-4a3e-a394-7abdb1181649"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"2", " ", "lambda"}]], "-", 
  FractionBox["lambda", "2"], "+", 
  RowBox[{"lambda", " ", 
   RowBox[{"u", "[", "1", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.8892760824233837`*^9, 3.889276222079966*^9, 3.8892781996273518`*^9, {
   3.889278327516509*^9, 3.889278351901421*^9}, 3.889280306850643*^9, 
   3.889281084877133*^9, 3.889281340185184*^9, 3.889281422891347*^9, 
   3.8892827527520647`*^9, 3.889327188824623*^9, 3.8894298174971952`*^9, 
   3.889430094772694*^9, 3.889435443173184*^9, 3.8894355272440863`*^9, 
   3.88943558138937*^9, 3.88943615295641*^9, 3.889440081725601*^9, 
   3.889441040881802*^9, 3.88944114683241*^9, 3.8894420562723503`*^9, 
   3.889442127785219*^9, 3.889442200933226*^9, 3.889442277032465*^9, 
   3.889442376780301*^9, 3.889443174673377*^9, 3.8894437109721193`*^9, 
   3.8894443008296213`*^9, 3.8895015238108473`*^9, 3.889501582567315*^9, 
   3.889501985388884*^9, 3.8895028113971357`*^9, 3.88952050769169*^9, 
   3.8895214382483273`*^9, 3.8895236285980263`*^9, 3.889527112830332*^9, 
   3.889668877618763*^9, 3.889703350052706*^9, 3.889756724481306*^9, 
   3.889760269007633*^9, 3.889845925927349*^9, 3.889946491522374*^9, 
   3.8900398524197683`*^9, 3.890043169381402*^9, 3.890043325636354*^9, 
   3.890043355812993*^9, 3.8900434734154253`*^9, 3.89004476202252*^9, 
   3.890044794585616*^9, 3.890047154380187*^9, 3.890047621956712*^9, {
   3.890271481389221*^9, 3.890271510858556*^9}, 3.8902715714495497`*^9, 
   3.890271698352433*^9, 3.89027197694178*^9, 3.8902724996715107`*^9, 
   3.890273991954639*^9, 3.8902743297118387`*^9, 3.890274376684557*^9, 
   3.890274699034251*^9, {3.890274799048401*^9, 3.8902748258144484`*^9}, 
   3.8902749440356073`*^9, 3.89027571375977*^9, 3.890275893644227*^9, 
   3.8902763312442417`*^9, 3.890276417009396*^9, 3.890276470018285*^9, 
   3.8902766091994247`*^9, 3.8902767342452927`*^9, 3.8902768020105352`*^9, 
   3.890277220391508*^9, 3.890278094054925*^9, 3.8902781723638763`*^9, 
   3.8902790573586063`*^9, 3.890279144286318*^9, 3.890292308922176*^9, 
   3.890298733079372*^9, 3.890620894815824*^9, {3.890620933101112*^9, 
   3.8906209440358343`*^9}, 3.890626220301914*^9, 3.890634414077512*^9, 
   3.890634750400804*^9, 3.890635381006793*^9, 3.8906354361568403`*^9, 
   3.890639294352916*^9, 3.890639601782731*^9, 3.890639697434285*^9, 
   3.890641543694579*^9, 3.890642276669613*^9, 3.890643269290484*^9, 
   3.890645756255234*^9, 3.890646002458672*^9, 3.8906474150388727`*^9, 
   3.890647517734483*^9, 3.890665904736741*^9, 3.890666477137514*^9, 
   3.890666606864602*^9, 3.890670269617515*^9, 3.890671735918263*^9, 
   3.890700764267411*^9, 3.890789532184472*^9, {3.8907902198002234`*^9, 
   3.890790245356695*^9}, 3.890790528040107*^9, 3.890792073433429*^9, {
   3.890793276062943*^9, 3.890793291144524*^9}, 3.89079431326724*^9, 
   3.890879396267828*^9, 3.890964885634449*^9, 3.891076080583713*^9, {
   3.89107614947502*^9, 3.89107617791005*^9}, 3.8910762845635223`*^9, 
   3.89107665321918*^9, 3.8910767614624863`*^9, 3.891076996725945*^9, 
   3.891077387861525*^9, 3.8910776322269373`*^9, 3.8910777601763897`*^9, 
   3.8910783339661903`*^9, 3.8910784217100763`*^9, 3.891078702851099*^9, 
   3.891078793460671*^9, 3.891083539405333*^9, 3.891083611700111*^9, 
   3.891141693683733*^9, {3.891141938542982*^9, 3.891141964830326*^9}, 
   3.891142310767885*^9, 3.8911423553431263`*^9, 3.89114241897777*^9, 
   3.89114756439469*^9, 3.8911484528130198`*^9, 3.891153637320047*^9, 
   3.891156488761759*^9, 3.8911565492789297`*^9, 3.891166186506912*^9, 
   3.89116712662248*^9, {3.8911703181415358`*^9, 3.89117034532878*^9}, 
   3.8911716827197227`*^9, 3.891174487801291*^9, 3.891176053297154*^9, 
   3.8913171918703127`*^9, 3.891317410072074*^9, 3.891320058906164*^9, 
   3.891321441630072*^9, 3.891490793822866*^9, 3.8914914588835077`*^9, 
   3.8914926489786463`*^9, 3.89149291470646*^9, 3.891492957317902*^9, {
   3.8914932512193203`*^9, 3.891493266933331*^9}, 3.891494662816593*^9, 
   3.89149509195683*^9, {3.8915016791697893`*^9, 3.8915016928159313`*^9}, 
   3.891504715512*^9, 3.891504763816162*^9, 3.891598239028268*^9, {
   3.891601128541296*^9, 3.891601156699024*^9}, 3.891601201412383*^9, 
   3.891601540750576*^9, 3.8916017636660852`*^9, 3.891602171418139*^9, 
   3.891604818662838*^9, 3.891606383730988*^9, 3.891607238898389*^9, 
   3.891614154665371*^9, 3.8916164305721416`*^9, 3.891617168924902*^9, 
   3.891617692465686*^9, 3.891618230075828*^9, 3.891658755186409*^9, 
   3.8916675108287497`*^9, 3.8916922503855352`*^9, 3.891693038892173*^9, 
   3.891700464442318*^9, 3.891701322721787*^9, 3.891747573990863*^9, 
   3.891747927506197*^9, 3.891748915976729*^9, 3.891749135896059*^9, 
   3.89174927379515*^9, 3.8917497314219723`*^9, 3.892705847315073*^9, 
   3.892706037649135*^9, 3.892867282895092*^9, 3.892889361493457*^9, 
   3.892889666835753*^9, 3.892891027658071*^9, 3.892891145639447*^9, 
   3.8929526204478283`*^9, 3.892953253583022*^9, 3.895734471408937*^9, 
   3.895739549670953*^9, 3.895741158688875*^9, 3.895741204132578*^9, 
   3.895741266645256*^9, {3.8958074786730843`*^9, 3.8958075144090567`*^9}, 
   3.895807570395897*^9, 3.8958077358386*^9, 3.895808022946512*^9, 
   3.895808527912511*^9, 3.8958099965995893`*^9, 3.895810311512432*^9, 
   3.895810351721425*^9, 3.895810401179283*^9, 3.895810439126232*^9, 
   3.895810509955175*^9, 3.895810649601375*^9, 3.8958109379145927`*^9, 
   3.895830173556089*^9, 3.8958317088344307`*^9, 3.895832258450466*^9, 
   3.895833187804833*^9, 3.895833227512499*^9, 3.89583414382964*^9, 
   3.895907172791663*^9, 3.895910290895073*^9, 3.895910351635022*^9, 
   3.8959103950043697`*^9, 3.895910458892045*^9, 3.89591060810436*^9, 
   3.895910854233782*^9, 3.8959114464085703`*^9, 3.895913015874218*^9, 
   3.8959193102604227`*^9, 3.8959226672847767`*^9, 3.895922812690557*^9, 
   3.895926718814167*^9, {3.896065007214329*^9, 3.896065035093873*^9}, 
   3.896065087126047*^9, 3.896066490637595*^9, 3.896066534533586*^9, 
   3.896067408926375*^9, 3.8960675021197357`*^9, 3.896068095860402*^9, 
   3.896071673428981*^9, 3.896075768808625*^9, 3.8960812056870327`*^9, 
   3.896086499011546*^9, 3.8960870999787493`*^9, 3.8964373092928753`*^9, 
   3.8965012309058933`*^9, 3.896759786951743*^9, 3.8967609027094183`*^9, 
   3.8967614059264812`*^9, 3.89676164152981*^9, 3.8967621582018547`*^9, 
   3.89676226759229*^9, 3.896762763223084*^9, 3.8967630610513487`*^9, 
   3.8967650874960117`*^9, 3.896766412314598*^9, 3.896768211611515*^9, 
   3.896768266047023*^9, {3.896768678550516*^9, 3.896768705818686*^9}, 
   3.896768783882516*^9, 3.896780395297371*^9, 3.896838947950783*^9, 
   3.89684032878808*^9, 3.896840623592576*^9, 3.896840990442872*^9, 
   3.896855014486041*^9, 3.8968561164741077`*^9, 3.896856147847595*^9, 
   3.896858203286817*^9, 3.896871876207657*^9, 3.897032922275708*^9, 
   3.9028926349060793`*^9, 3.902915625950355*^9, 3.9029173023079643`*^9, 
   3.902918385696828*^9, 3.903583967758835*^9, 3.9042757807413073`*^9, 
   3.904278732324648*^9, 3.904278770442745*^9, 3.904278878942524*^9, 
   3.904278975673726*^9, 3.904284657975953*^9, 3.904284766078148*^9, 
   3.9042848163130703`*^9, 3.90428486356553*^9, 3.904284950823394*^9, 
   3.9042851137992764`*^9, 3.904287975117469*^9, 3.904288098628065*^9, 
   3.904288208467112*^9, 3.904288314629033*^9, 3.9042883454653997`*^9, 
   3.9042883945487003`*^9, 3.9042890818132973`*^9, 3.904289137417612*^9, {
   3.904289169994898*^9, 3.904289194510682*^9}, 3.904289261831572*^9, {
   3.904289449183031*^9, 3.904289463738996*^9}, 3.904289511427616*^9, 
   3.904289579574258*^9, 3.90428961001842*^9, 3.90428964597887*^9, 
   3.9042897490281763`*^9, 3.904289861533638*^9, 3.904289976457773*^9, 
   3.9042921828184137`*^9, 3.916635179480056*^9, 3.916635325051485*^9, {
   3.916646558028492*^9, 3.9166465740380983`*^9}, 3.9166472210903473`*^9, 
   3.91665106227169*^9, 3.9166511919841413`*^9, 3.9166513069123373`*^9, 
   3.916651342354933*^9, 3.916651374870872*^9, 3.916651441412241*^9, 
   3.916651828178144*^9, 3.9166528685125923`*^9, 3.916653421865871*^9, 
   3.916653597516138*^9, 3.9166536440066223`*^9, 3.916653908192527*^9, 
   3.916654316969843*^9, 3.9167228595972548`*^9, 3.916722948682744*^9, 
   3.91672354286299*^9, 3.9167236778070908`*^9, 3.916726660321869*^9, 
   3.916726713293396*^9, 3.916728227699798*^9, 3.916728259820063*^9, 
   3.916890880627613*^9, 3.9168911603982162`*^9, 3.916891334859317*^9, 
   3.916891974837791*^9, 3.9168927256849213`*^9, 3.916892818320998*^9, 
   3.916893090919177*^9, 3.916894404717066*^9, 3.9168952392563667`*^9, 
   3.916896267518631*^9, 3.916896392814785*^9, 3.9169028751595383`*^9, 
   3.916902949595026*^9, {3.916903243878085*^9, 3.916903265779057*^9}, 
   3.916904422674015*^9, 3.916904453182499*^9, 3.916904708261223*^9, 
   3.916907294182122*^9, 3.916911287608629*^9, 3.916911367409782*^9, 
   3.9169147814249773`*^9, 3.9169155754057217`*^9, 3.916915898670808*^9, 
   3.916916331626472*^9, 3.9169168055571547`*^9, 3.91691712590107*^9, 
   3.916917664115117*^9, 3.916917914261215*^9, 3.91691848968454*^9, 
   3.916918711935479*^9, 3.9169188863259497`*^9, 3.916918917335312*^9, 
   3.9169193520417223`*^9, 3.916977552306387*^9, 3.916980160786738*^9, 
   3.916980821217555*^9, 3.916980895315563*^9, 3.9169843754777308`*^9, 
   3.916987213087906*^9, 3.916987318358675*^9, 3.916987375510786*^9, 
   3.916987853277163*^9, 3.916988572634943*^9, 3.9169891047567863`*^9, 
   3.916991795568465*^9, 3.9169951743197203`*^9, 3.9169952755264378`*^9, 
   3.916995971619253*^9, 3.9169974723620453`*^9, 3.916997523191451*^9, 
   3.916997737945504*^9, 3.9169980882439823`*^9, 3.916998147584448*^9, 
   3.917004094093631*^9, 3.91700434038309*^9, 3.917004583075612*^9, 
   3.917005681399705*^9, 3.917005788895104*^9, 3.917005874350038*^9, 
   3.9170065708276453`*^9, 3.9170067286283903`*^9, {3.917006764252529*^9, 
   3.917006780470759*^9}, 3.917006821302367*^9, 3.917095587081727*^9, 
   3.917141321984055*^9, 3.917146698560894*^9, 3.9262351019308767`*^9, 
   3.926235878066751*^9, 3.926237021734269*^9, 3.9262377296631002`*^9, 
   3.926248842124174*^9, 3.926251470237874*^9, 3.926251593420776*^9, {
   3.926251789715295*^9, 3.926251819004262*^9}, 3.926251887999448*^9, 
   3.926260428052087*^9, 3.9263332438721943`*^9, 3.9263339427306137`*^9, 
   3.926334020915639*^9, 3.9263340971981373`*^9, 3.9264116009211283`*^9, 
   3.9264116660521173`*^9, 3.926411715028597*^9, 3.926411778269978*^9, 
   3.92641183751077*^9, 3.926412352075625*^9, 3.926472995752792*^9, 
   3.926491146225655*^9, 3.926491385909268*^9, 3.926502658509166*^9, 
   3.926508960818941*^9, 3.926567866469255*^9, {3.926567939157186*^9, 
   3.926567964592595*^9}, 3.926647547664784*^9, 3.9266495740234947`*^9, 
   3.9269345045053053`*^9, 3.9269346469786167`*^9, 3.926935012520731*^9, 
   3.926935051939376*^9, {3.926935119500477*^9, 3.926935145826158*^9}, {
   3.926935223319498*^9, 3.9269352366382523`*^9}, 3.928580490152602*^9, 
   3.9285816150395184`*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"d8414e66-431a-472c-aa4a-85eec41f2912"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "2", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"x0", "[", "2", "]"}], "-", " ", 
    RowBox[{"u", "[", "2", "]"}], "+", 
    RowBox[{"lambda", " ", 
     RowBox[{"u", "[", "3", "]"}]}], "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dx", "[", 
          RowBox[{"2", ",", "k"}], "]"}], "/.", "deriv"}], ")"}], 
       RowBox[{
        RowBox[{"t", "^", "k"}], "/", 
        RowBox[{"Factorial", "[", "k", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "nn"}], "}"}]}], "]"}], "-", " ", 
    RowBox[{"If", "[", 
     RowBox[{"correctiontu1", ",", 
      RowBox[{
       RowBox[{"interval", "[", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"lambda", "^", "2"}]}], ")"}], " ", "t", " ", 
       RowBox[{"u", "[", "1", "]"}]}], ",", "0"}], "]"}], "-", 
    RowBox[{"If", "[", 
     RowBox[{"correctiontu3", ",", 
      RowBox[{
       RowBox[{"interval", "[", 
        RowBox[{"Log", "[", "2", "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lambda", "^", "2"}], "-", "1"}], ")"}], "t", " ", 
       RowBox[{"u", "[", "3", "]"}]}], ",", "0"}], "]"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.8892760830643873`*^9, 3.8892761087329617`*^9}, {
   3.8894425586696672`*^9, 3.889442562595213*^9}, {3.8895014757626667`*^9, 
   3.8895014932794867`*^9}, {3.890047105985281*^9, 3.890047116962332*^9}, {
   3.890047610114788*^9, 3.8900476116757383`*^9}, {3.890274652826694*^9, 
   3.890274681026578*^9}, {3.890274933807555*^9, 3.8902749343060207`*^9}, {
   3.8902756942508707`*^9, 3.89027570580649*^9}, {3.890276327778349*^9, 
   3.890276327892014*^9}, {3.8902765297350492`*^9, 3.890276541952433*^9}, {
   3.890276573838502*^9, 3.8902765794745007`*^9}, {3.890276797182007*^9, 
   3.89027679750277*^9}, {3.8902772139049273`*^9, 3.890277214228198*^9}, {
   3.8902780545867558`*^9, 3.890278062434579*^9}, {3.890278159758988*^9, 
   3.890278160515514*^9}, 3.890279044546988*^9, {3.890620664142144*^9, 
   3.8906206721549463`*^9}, {3.8906207583506527`*^9, 
   3.8906208010362673`*^9}, {3.890620846681666*^9, 3.89062085209549*^9}, {
   3.890626194446514*^9, 3.890626197276284*^9}, {3.890635314646738*^9, 
   3.89063531977796*^9}, {3.890635359201248*^9, 3.890635359563304*^9}, {
   3.8906354132862597`*^9, 3.890635421934476*^9}, {3.89064570440108*^9, 
   3.8906457402904577`*^9}, {3.8906657950018883`*^9, 
   3.8906658286148987`*^9}, {3.890666454338904*^9, 3.89066645565735*^9}, {
   3.890700714224271*^9, 3.890700718595016*^9}, {3.890790198860175*^9, 
   3.890790199747512*^9}, {3.8910602210530643`*^9, 3.891060221241172*^9}, {
   3.891076486652038*^9, 3.891076520814299*^9}, {3.8910765538332987`*^9, 
   3.8910765539794817`*^9}, {3.891153581478311*^9, 3.891153581762933*^9}, {
   3.891166176030097*^9, 3.89116617618081*^9}, {3.8911671153912497`*^9, 
   3.891167115758716*^9}, {3.891490797739128*^9, 3.8914908012367783`*^9}, {
   3.895807538663287*^9, 3.89580754096677*^9}, {3.896064824501191*^9, 
   3.896064829369665*^9}, 3.8960650813877974`*^9, {3.896768093046114*^9, 
   3.896768099157851*^9}, {3.896768129724182*^9, 3.896768162801598*^9}, 
   3.896768649608508*^9, {3.916638372675342*^9, 3.916638392489931*^9}},
 CellLabel->
  "In[212]:=",ExpressionUUID->"a49e8dc6-dc3b-4c1d-9a6a-a93bce8fe624"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.35355339065148139177097164065344259143`10."}], ",", 
      RowBox[{"-", "0.35355339053506606994403682620031759143`10."}]}], "}"}], 
    "]"}], "lambda"], "+", 
  RowBox[{"lambda", " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.35355339065148139177097164065344259143`10."}], ",", 
      RowBox[{"-", "0.35355339053506606994403682620031759143`10."}]}], "}"}], 
    "]"}]}], "+", 
  RowBox[{"t", " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
     "0.49012907167606593494348345459105419065`10.", ",", 
      "0.49012907179248125677041826904417919065`10."}], "}"}], "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["lambda", "2"], " ", "t", " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
     "0.49012907167606593494348345459105419065`10.", ",", 
      "0.49012907179248125677041826904417919065`10."}], "}"}], "]"}]}], "-", 
  RowBox[{"u", "[", "2", "]"}], "+", 
  RowBox[{"lambda", " ", 
   RowBox[{"u", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.9029032860040083`*^9, 3.9029156259748707`*^9, 3.902917302320258*^9, 
   3.902918385711166*^9, 3.903583967799654*^9, 3.904275780755076*^9, 
   3.9042787323521147`*^9, 3.904278770457614*^9, 3.9042788789627934`*^9, 
   3.90427897568493*^9, 3.904284657998402*^9, 3.904284766103527*^9, 
   3.904284816337926*^9, 3.904284863594387*^9, 3.9042849508358593`*^9, 
   3.904285113826302*^9, 3.904287975143201*^9, 3.904288098639367*^9, 
   3.904288208478459*^9, 3.9042883146574697`*^9, 3.9042883454775057`*^9, 
   3.904288394559153*^9, 3.904289081825251*^9, 3.904289137429152*^9, {
   3.904289170021862*^9, 3.904289194523058*^9}, 3.904289261844895*^9, {
   3.904289449201529*^9, 3.904289463763604*^9}, 3.904289511460004*^9, 
   3.904289579597447*^9, 3.9042896100466127`*^9, 3.9042896460063868`*^9, 
   3.904289749055956*^9, 3.904289861557534*^9, 3.9042899764696817`*^9, 
   3.904292182830358*^9, 3.9166351795225554`*^9, 3.9166353250721083`*^9, 
   3.916638394717126*^9, {3.916638462752858*^9, 3.916638483668289*^9}, {
   3.916646558050185*^9, 3.9166465740604563`*^9}, 3.916647221119503*^9, 
   3.916651062289995*^9, 3.9166511919978*^9, 3.9166513069264593`*^9, 
   3.91665134238643*^9, 3.916651374886829*^9, 3.9166514414259653`*^9, 
   3.916651828192936*^9, 3.916652868543148*^9, 3.9166534218806067`*^9, 
   3.916653597530924*^9, 3.91665364402213*^9, 3.916653908222581*^9, 
   3.916654316996043*^9, 3.916722859613329*^9, 3.916722948699213*^9, 
   3.916723542890382*^9, 3.9167236778362103`*^9, 3.916726660346962*^9, 
   3.916726713323153*^9, 3.916728227733552*^9, 3.916728259849572*^9, 
   3.916890880661128*^9, 3.916890950778833*^9, 3.916891160436874*^9, 
   3.916891334915854*^9, 3.916891974876974*^9, 3.916892725721754*^9, 
   3.916892818360928*^9, 3.916893090955903*^9, 3.916894404755537*^9, 
   3.9168952392951202`*^9, 3.916896267538783*^9, 3.91689639283445*^9, 
   3.9169028751982203`*^9, 3.9169029496154222`*^9, {3.916903243899054*^9, 
   3.916903265799857*^9}, 3.916904422707432*^9, 3.916904453204236*^9, 
   3.916904708302058*^9, 3.916907294221972*^9, 3.916911287644032*^9, 
   3.916911367448647*^9, 3.916914781447106*^9, 3.916915575439047*^9, 
   3.916915898717822*^9, 3.91691633166728*^9, 3.916916805594227*^9, 
   3.916917125940359*^9, 3.916917664155117*^9, 3.9169179143004*^9, 
   3.916918489716322*^9, 3.916918711979755*^9, 3.91691888636666*^9, 
   3.916918917371571*^9, 3.916919352083448*^9, 3.9169775523541327`*^9, 
   3.91698016082591*^9, 3.9169808212554493`*^9, 3.91698089535386*^9, 
   3.916984375514283*^9, 3.9169872131278353`*^9, 3.916987318398282*^9, 
   3.916987375570857*^9, 3.916987853317206*^9, 3.916988572675611*^9, 
   3.916989104796961*^9, 3.916991795593807*^9, 3.91699517435909*^9, 
   3.916995275549809*^9, 3.916995971656437*^9, 3.916997472404469*^9, 
   3.916997523230995*^9, 3.9169977379699087`*^9, 3.916998088321253*^9, 
   3.9169981476091948`*^9, 3.917004094141571*^9, 3.917004340392334*^9, 
   3.917004583099401*^9, 3.917005681425358*^9, 3.9170057889194098`*^9, 
   3.9170058743754787`*^9, 3.9170065708402033`*^9, 3.9170067286411467`*^9, {
   3.9170067642950687`*^9, 3.917006780500308*^9}, 3.9170068213238993`*^9, 
   3.917095587109418*^9, 3.9171413220201178`*^9, 3.9171466985975103`*^9, 
   3.926235101998968*^9, 3.926235878111102*^9, 3.926237021772275*^9, 
   3.926237729706008*^9, 3.9262488421693583`*^9, 3.9262514702862167`*^9, 
   3.926251593465145*^9, {3.926251789760311*^9, 3.926251819052636*^9}, 
   3.9262518880498447`*^9, 3.926260428101563*^9, 3.9263332439283323`*^9, 
   3.9263339428222113`*^9, 3.926334020972986*^9, 3.9263340972465887`*^9, 
   3.9264116009513474`*^9, 3.926411666083261*^9, 3.926411715048656*^9, 
   3.926411778298717*^9, 3.926411837537696*^9, 3.9264123521056128`*^9, 
   3.926472995779714*^9, 3.926491146236232*^9, 3.92649138593652*^9, 
   3.926502658541602*^9, 3.926508960851405*^9, 3.926567866513324*^9, {
   3.926567939181786*^9, 3.926567964624627*^9}, 3.926647547779311*^9, 
   3.926649574053314*^9, 3.926934504538406*^9, 3.926934647013729*^9, 
   3.926935051965983*^9, {3.9269351195136833`*^9, 3.926935145862774*^9}, 
   3.926935236650378*^9, 3.9285804901734943`*^9, 3.9285816150672007`*^9},
 CellLabel->
  "Out[212]=",ExpressionUUID->"2406e1e5-f5db-4493-9b56-79e7e4f87592"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", "3", "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"x0", "[", "3", "]"}], "+", " ", 
    RowBox[{"u", "[", "2", "]"}], "+", 
    RowBox[{"lambda", " ", 
     RowBox[{"u", "[", "3", "]"}]}], "+", " ", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"dx", "[", 
          RowBox[{"3", ",", "k"}], "]"}], "/.", "deriv"}], ")"}], 
       RowBox[{
        RowBox[{"t", "^", "k"}], "/", 
        RowBox[{"Factorial", "[", "k", "]"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "1", ",", "nn"}], "}"}]}], "]"}], "+", " ", 
    RowBox[{"If", "[", 
     RowBox[{"correctiontu1", ",", 
      RowBox[{
       RowBox[{"interval", "[", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}], 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"lambda", "^", "2"}]}], ")"}], " ", "t", " ", 
       RowBox[{"u", "[", "1", "]"}]}], ",", "0"}], "]"}], "+", 
    RowBox[{"If", "[", 
     RowBox[{"correctiontu3", ",", 
      RowBox[{
       RowBox[{"interval", "[", 
        RowBox[{"Log", "[", "2", "]"}], "]"}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"lambda", "^", "2"}], "-", "1"}], ")"}], "t", " ", 
       RowBox[{"u", "[", "3", "]"}]}], ",", "0"}], "]"}]}], "//", 
   "Expand"}]}]], "Input",
 CellChangeTimes->{{3.889276110338402*^9, 3.889276117764957*^9}, {
   3.8895015049113207`*^9, 3.889501519624819*^9}, 3.8895028026264763`*^9, {
   3.890047125683174*^9, 3.890047131853526*^9}, {3.890047615260495*^9, 
   3.890047617426642*^9}, {3.890274689348908*^9, 3.890274695388116*^9}, {
   3.890274867966652*^9, 3.8902748888318996`*^9}, {3.8902756324455767`*^9, 
   3.890275666508875*^9}, {3.890276325151936*^9, 3.890276325269043*^9}, {
   3.8902765544943247`*^9, 3.890276571212946*^9}, {3.890276792100412*^9, 
   3.8902767924369698`*^9}, {3.890277216908896*^9, 3.890277217060609*^9}, {
   3.890277889667157*^9, 3.8902779097496557`*^9}, {3.8902779407155237`*^9, 
   3.890277940835676*^9}, 3.890279051389703*^9, {3.890620689138371*^9, 
   3.890620699150106*^9}, {3.890620735718128*^9, 3.890620768167427*^9}, {
   3.8906208823971863`*^9, 3.890620883803103*^9}, {3.890635326662928*^9, 
   3.8906353308500757`*^9}, {3.890635361716359*^9, 3.8906353619713078`*^9}, {
   3.890635416615007*^9, 3.890635424831325*^9}, {3.89064559942238*^9, 
   3.8906456616300783`*^9}, {3.890665862114444*^9, 3.890665873371213*^9}, {
   3.8906664471921053`*^9, 3.890666448742567*^9}, {3.890700565662386*^9, 
   3.890700616131509*^9}, {3.89070065403095*^9, 3.890700661719409*^9}, {
   3.890790210918311*^9, 3.89079021162383*^9}, {3.891060223890277*^9, 
   3.891060224040133*^9}, {3.891076528936071*^9, 3.891076557199362*^9}, {
   3.8911535845514183`*^9, 3.89115358469499*^9}, {3.891166180946926*^9, 
   3.891166181089505*^9}, {3.891167120967928*^9, 3.891167121350843*^9}, {
   3.891490810315249*^9, 3.891490811790032*^9}, {3.8958075499775887`*^9, 
   3.895807552954439*^9}, 3.89606483313317*^9, 3.8960650832263393`*^9, {
   3.896768171065094*^9, 3.896768177553718*^9}, 3.896768651680065*^9, {
   3.9166384066694813`*^9, 3.9166384203521643`*^9}},
 CellLabel->
  "In[213]:=",ExpressionUUID->"f348c5a0-999e-4d88-976b-87ec6706521e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"t", " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.49012907179248125677041826904417919065`10."}], ",", 
      RowBox[{"-", "0.49012907167606593494348345459105419065`10."}]}], "}"}], 
    "]"}]}], "+", 
  RowBox[{
   SuperscriptBox["lambda", "2"], " ", "t", " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.49012907179248125677041826904417919065`10."}], ",", 
      RowBox[{"-", "0.49012907167606593494348345459105419065`10."}]}], "}"}], 
    "]"}]}], "+", 
  FractionBox[
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.35355339065148139177097164065344259143`10."}], ",", 
      RowBox[{"-", "0.35355339053506606994403682620031759143`10."}]}], "}"}], 
    "]"}], "lambda"], "+", 
  RowBox[{"lambda", " ", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.35355339065148139177097164065344259143`10."}], ",", 
      RowBox[{"-", "0.35355339053506606994403682620031759143`10."}]}], "}"}], 
    "]"}]}], "+", 
  RowBox[{"u", "[", "2", "]"}], "+", 
  RowBox[{"lambda", " ", 
   RowBox[{"u", "[", "3", "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.88950152384694*^9, 3.8895015825977907`*^9, 3.889501985416494*^9, {
   3.889502804126794*^9, 3.8895028114294987`*^9}, 3.8895205077362556`*^9, 
   3.889521438297442*^9, 3.889523628639287*^9, 3.889527112869248*^9, 
   3.889668877681808*^9, 3.8897033501147547`*^9, 3.889756724531472*^9, 
   3.889760269044793*^9, 3.889845925986313*^9, 3.889946491581883*^9, 
   3.890039852491701*^9, 3.890043169431466*^9, 3.890043325685401*^9, 
   3.890043355861861*^9, 3.890043473467064*^9, 3.890044762075159*^9, 
   3.8900447946405373`*^9, {3.890047132882463*^9, 3.8900471544360743`*^9}, {
   3.890047617999899*^9, 3.890047622013627*^9}, {3.890271481416987*^9, 
   3.890271510889516*^9}, 3.8902715714840717`*^9, 3.890271698386714*^9, 
   3.890271976980961*^9, 3.8902724997053633`*^9, 3.890273991984735*^9, 
   3.890274329743404*^9, 3.890274376714813*^9, 3.890274699075831*^9, {
   3.890274799076371*^9, 3.890274825842905*^9}, {3.8902749390280247`*^9, 
   3.890274944075111*^9}, 3.890275713808777*^9, 3.890275893685397*^9, 
   3.890276331292431*^9, 3.8902764170529413`*^9, 3.8902764700745277`*^9, {
   3.890276563758963*^9, 3.890276609238678*^9}, 3.8902767342811127`*^9, 
   3.8902768020469713`*^9, 3.890277220425387*^9, 3.890278094088696*^9, 
   3.890278172400865*^9, 3.890279057394662*^9, 3.890279144340711*^9, 
   3.890292308951643*^9, 3.890298733112311*^9, 3.890620699601828*^9, {
   3.890620886932234*^9, 3.890620894852734*^9}, {3.890620933140152*^9, 
   3.8906209440756187`*^9}, {3.890626206749847*^9, 3.89062622035026*^9}, 
   3.8906344141205263`*^9, 3.890634750439868*^9, {3.8906353637345457`*^9, 
   3.890635381048847*^9}, {3.890635426124482*^9, 3.8906354362014103`*^9}, 
   3.890639294401095*^9, 3.890639601832728*^9, 3.8906396974758987`*^9, 
   3.890641543745718*^9, 3.890642276716927*^9, 3.890643269339863*^9, 
   3.8906456870222*^9, 3.8906457563073807`*^9, 3.8906460025156937`*^9, 
   3.890647415093774*^9, 3.8906475177844048`*^9, {3.8906658880010853`*^9, 
   3.8906659047889547`*^9}, {3.890666468300763*^9, 3.8906664771924477`*^9}, 
   3.8906666069119167`*^9, 3.890670269665637*^9, 3.890671735973028*^9, 
   3.890700764302902*^9, 3.890789532215722*^9, {3.890790219833179*^9, 
   3.8907902453917513`*^9}, 3.890790528070816*^9, 3.890792073476693*^9, {
   3.8907932761006413`*^9, 3.890793291175211*^9}, 3.890794313307185*^9, 
   3.890879396331595*^9, 3.890964885666058*^9, {3.891076543779057*^9, 
   3.891076561948344*^9}, 3.8910766532517548`*^9, 3.891076761501964*^9, 
   3.891076996757842*^9, 3.891077387897852*^9, 3.891077632313414*^9, 
   3.891077760202868*^9, 3.8910783341880074`*^9, 3.891078421748331*^9, 
   3.891078702887245*^9, 3.891078793493919*^9, 3.891083539444271*^9, 
   3.891083611737432*^9, 3.891141693718604*^9, {3.8911419385795193`*^9, 
   3.8911419648652573`*^9}, 3.891142310804906*^9, 3.891142355382251*^9, 
   3.891142419015256*^9, 3.891147564445167*^9, 3.891148452850835*^9, 
   3.8911536373583*^9, 3.891156488800439*^9, 3.891156549317059*^9, 
   3.891166186548682*^9, 3.891167126657639*^9, {3.891170318180669*^9, 
   3.891170345374352*^9}, 3.8911716827577753`*^9, 3.891174487838172*^9, 
   3.891176053338414*^9, 3.891317191910994*^9, 3.8913174101130238`*^9, 
   3.8913200589429827`*^9, 3.891321441663453*^9, 3.891490812837925*^9, 
   3.891491458919956*^9, 3.891492649013953*^9, 3.891492914746716*^9, 
   3.891492957360992*^9, {3.891493251253544*^9, 3.891493266968995*^9}, 
   3.891494662853538*^9, 3.89149509199338*^9, {3.8915016792098846`*^9, 
   3.891501692855978*^9}, 3.8915047155395603`*^9, 3.891504763843381*^9, 
   3.891598239059743*^9, {3.891601128659441*^9, 3.8916011568268757`*^9}, 
   3.891601201473131*^9, 3.8916015407828217`*^9, 3.891601763703027*^9, 
   3.891602171450902*^9, 3.89160481869636*^9, 3.891606383759644*^9, 
   3.891607238941897*^9, 3.891614154705493*^9, 3.891616430633615*^9, 
   3.8916171689599743`*^9, 3.8916176925009623`*^9, 3.891618230112688*^9, 
   3.891658755218527*^9, 3.891667510861817*^9, 3.89169225042481*^9, 
   3.891693038912487*^9, 3.8917004644750433`*^9, 3.891701322749723*^9, 
   3.891747574027731*^9, 3.891747927540721*^9, 3.891748916010116*^9, 
   3.8917491359254827`*^9, 3.891749273827075*^9, 3.891749731455863*^9, 
   3.892705847353725*^9, 3.892706037687262*^9, 3.89286728292526*^9, 
   3.8928893615353527`*^9, 3.892889666878209*^9, 3.892891027704157*^9, 
   3.8928911456859283`*^9, 3.892952620495305*^9, 3.892953253622176*^9, 
   3.8957344714580793`*^9, 3.895739549715517*^9, 3.8957411587182837`*^9, 
   3.8957412041596746`*^9, 3.895741266674719*^9, {3.895807555438311*^9, 
   3.895807570431962*^9}, 3.895807735873941*^9, 3.8958080229751787`*^9, 
   3.895808527948305*^9, 3.895809996632036*^9, 3.8958103115428553`*^9, 
   3.895810351774521*^9, 3.8958104012078533`*^9, 3.895810439153482*^9, 
   3.895810509983563*^9, 3.895810649632408*^9, 3.895810937943767*^9, 
   3.895830173596545*^9, 3.895831708871544*^9, 3.895832258488874*^9, 
   3.895833187839014*^9, 3.895833227547489*^9, 3.895834143869316*^9, 
   3.895907172835484*^9, 3.895910290934239*^9, 3.89591035166854*^9, 
   3.8959103950373507`*^9, 3.895910458921856*^9, 3.895910608140751*^9, 
   3.8959108542708273`*^9, 3.895911446443922*^9, 3.895913015901367*^9, 
   3.89591931030055*^9, 3.895922667320566*^9, 3.895922812729206*^9, 
   3.895926718849905*^9, {3.8960650072499733`*^9, 3.896065035136005*^9}, 
   3.896065087165238*^9, 3.896066490672928*^9, 3.896066534571659*^9, 
   3.896067408965434*^9, 3.8960675021578293`*^9, 3.896068095898073*^9, 
   3.896071673468185*^9, 3.896075768854363*^9, 3.8960812057409687`*^9, 
   3.896086499050352*^9, 3.8960871000219088`*^9, 3.896437309324532*^9, 
   3.896501230942102*^9, 3.896759786999916*^9, 3.896760902743842*^9, 
   3.896761405975556*^9, 3.896761641567646*^9, 3.8967621582448797`*^9, 
   3.896762267626882*^9, 3.89676276325924*^9, 3.8967630610868807`*^9, 
   3.8967650875334673`*^9, 3.896766412349462*^9, 3.896768211655575*^9, 
   3.896768266090342*^9, {3.896768678596253*^9, 3.8967687058567123`*^9}, 
   3.896768783919064*^9, 3.896780395333853*^9, 3.89683894797738*^9, 
   3.896840328821094*^9, 3.896840623624864*^9, 3.8968409904796753`*^9, 
   3.8968550145197163`*^9, 3.896856116550653*^9, 3.8968561478741703`*^9, 
   3.896858203328638*^9, 3.896871876248103*^9, 3.897032922315297*^9, 
   3.902892634932886*^9, 3.902915626010322*^9, 3.902917302361557*^9, 
   3.902918385755422*^9, 3.903583967841937*^9, 3.9042757807949*^9, 
   3.904278732369617*^9, 3.90427877046918*^9, 3.9042788789742823`*^9, 
   3.904278975707261*^9, 3.9042846580100307`*^9, 3.9042847661157703`*^9, 
   3.9042848163483267`*^9, 3.90428486360605*^9, 3.904284950863553*^9, 
   3.904285113839014*^9, 3.904287975160431*^9, 3.9042880986592627`*^9, 
   3.9042882085025463`*^9, 3.9042883146682663`*^9, 3.904288345502297*^9, 
   3.904288394583375*^9, 3.9042890818493757`*^9, 3.904289137456999*^9, {
   3.904289170033676*^9, 3.9042891945491247`*^9}, 3.9042892618727417`*^9, {
   3.904289449236087*^9, 3.9042894637811403`*^9}, 3.9042895114728737`*^9, 
   3.904289579609199*^9, 3.9042896100577993`*^9, 3.9042896460195017`*^9, 
   3.904289749068228*^9, 3.9042898615677633`*^9, 3.904289976497581*^9, 
   3.904292182854232*^9, 3.916635179541526*^9, 3.9166353250820713`*^9, 
   3.916638420898428*^9, {3.916646558063324*^9, 3.916646574072383*^9}, 
   3.916647221135477*^9, 3.916651062321559*^9, 3.9166511920196667`*^9, 
   3.9166513069542723`*^9, 3.916651342400324*^9, 3.916651374916913*^9, 
   3.916651441456025*^9, 3.916651828222226*^9, 3.916652868557472*^9, 
   3.916653421904045*^9, 3.916653597559059*^9, 3.916653644050241*^9, 
   3.916653908238954*^9, 3.916654317011079*^9, 3.916722859644513*^9, 
   3.916722948732213*^9, 3.916723542905879*^9, 3.916723677850078*^9, 
   3.9167266603624763`*^9, 3.916726713337262*^9, 3.916728227748057*^9, 
   3.916728259865225*^9, 3.916890880680345*^9, 3.916890953779586*^9, 
   3.9168911604580383`*^9, 3.916891334948201*^9, 3.91689197489701*^9, 
   3.9168927257459097`*^9, 3.91689281838442*^9, 3.9168930909791*^9, 
   3.916894404777094*^9, 3.916895239316098*^9, 3.9168962675745068`*^9, 
   3.916896392870146*^9, 3.916902875218363*^9, 3.916902949653994*^9, {
   3.916903243938168*^9, 3.9169032658378973`*^9}, 3.916904422729842*^9, 
   3.9169044532421494`*^9, 3.916904708323859*^9, 3.916907294246323*^9, 
   3.916911287667959*^9, 3.916911367476956*^9, 3.91691478148396*^9, 
   3.916915575460689*^9, 3.916915898742119*^9, 3.916916331692115*^9, 
   3.916916805617433*^9, 3.916917125962075*^9, 3.916917664175931*^9, 
   3.916917914321989*^9, 3.916918489777924*^9, 3.9169187120053988`*^9, 
   3.916918886392653*^9, 3.91691891739552*^9, 3.916919352108863*^9, 
   3.9169775523958683`*^9, 3.916980160850572*^9, 3.9169808212772083`*^9, 
   3.916980895375526*^9, 3.916984375538027*^9, 3.9169872131519117`*^9, 
   3.9169873184219713`*^9, 3.916987375611343*^9, 3.916987853341683*^9, 
   3.9169885727000723`*^9, 3.916989104822446*^9, 3.916991795638054*^9, 
   3.916995174383686*^9, 3.9169952755876713`*^9, 3.916995971682104*^9, 
   3.91699747242719*^9, 3.9169975232550383`*^9, 3.916997738010949*^9, 
   3.916998088363244*^9, 3.916998147649671*^9, 3.9170040942606707`*^9, 
   3.9170043404168262`*^9, 3.917004583111141*^9, 3.917005681437005*^9, 
   3.9170057889312468`*^9, 3.917005874387279*^9, 3.9170065708692207`*^9, 
   3.917006728663165*^9, {3.9170067643134336`*^9, 3.917006780513075*^9}, 
   3.9170068213379793`*^9, 3.917095587126153*^9, 3.91714132203613*^9, 
   3.917146698614398*^9, 3.9262351020597363`*^9, 3.926235878138095*^9, 
   3.926237021800456*^9, 3.926237729734055*^9, 3.9262488421980343`*^9, 
   3.926251470313105*^9, 3.926251593492902*^9, {3.9262517897888317`*^9, 
   3.926251819080377*^9}, 3.926251888079546*^9, 3.9262604281314173`*^9, 
   3.9263332439643373`*^9, 3.92633394288195*^9, 3.926334021008595*^9, 
   3.926334097279907*^9, 3.926411600961648*^9, 3.926411666097221*^9, 
   3.926411715059799*^9, 3.926411778329567*^9, 3.926411837551187*^9, 
   3.926412352118433*^9, 3.926472995798787*^9, 3.9264911462669888`*^9, 
   3.926491385951851*^9, 3.92650265856422*^9, 3.9265089608666077`*^9, 
   3.926567866538394*^9, {3.9265679392421303`*^9, 3.926567964641367*^9}, 
   3.926647547839167*^9, 3.926649574070712*^9, 3.926934504557803*^9, 
   3.926934647027544*^9, 3.926935051980513*^9, {3.9269351195437193`*^9, 
   3.926935145875374*^9}, 3.926935236680973*^9, 3.928580490187258*^9, 
   3.928581615080853*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"5235963c-e036-4ab4-9a9e-e90c257fa76a"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Definition of norms and operators on pure functions of lambda (no variables \
t,u)\
\>", "Subsection",
 CellChangeTimes->{{3.88950285563971*^9, 3.8895028583587723`*^9}, {
   3.889502905276497*^9, 3.889502907884227*^9}, {3.889502950320807*^9, 
   3.889502952135034*^9}, {3.8899556634700527`*^9, 3.889955670275647*^9}, 
   3.891490818298233*^9, {3.89677772306071*^9, 
   3.89677772721566*^9}},ExpressionUUID->"55b5b078-7655-42ca-94b1-\
b2cfdd317794"],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"product", "[", 
       RowBox[{
        RowBox[{"abs", "[", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], "]"}], ",", 
        RowBox[{"rho", "^", 
         RowBox[{"Abs", "[", "k", "]"}]}]}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.889502913155448*^9, 3.889502915811327*^9}, {
  3.889502954112219*^9, 3.8895029802370863`*^9}, {3.916983394018455*^9, 
  3.916983403637289*^9}, {3.9169959496894493`*^9, 3.916995949855283*^9}, {
  3.916997518807733*^9, 3.916997519045616*^9}, {3.91699755196767*^9, 
  3.916997552063616*^9}},
 CellLabel->
  "In[214]:=",ExpressionUUID->"c95df2fe-963a-48d8-9e87-ac0674c1d6f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"geq", "[", 
   RowBox[{"f_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{"lambda", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "n", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.889952200383295*^9, 3.889952221203444*^9}, {
  3.8899523164237633`*^9, 3.889952317174197*^9}},
 CellLabel->
  "In[215]:=",ExpressionUUID->"f3cde6ce-88e3-4ff1-a313-e7bb9a080844"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pos", "[", "f_", "]"}], ":=", 
  RowBox[{"geq", "[", 
   RowBox[{"f", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952228950038*^9, 3.889952234815414*^9}},
 CellLabel->
  "In[216]:=",ExpressionUUID->"06c81c43-0e4e-4985-94f5-dd2cca9bdf74"],

Cell[BoxData[
 RowBox[{
  RowBox[{"star", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{
        RowBox[{"(", "lambda", ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "k"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8923809673242283`*^9, 3.892380971583371*^9}},
 CellLabel->
  "In[217]:=",ExpressionUUID->"3cae2269-699e-41c5-bc13-9d71619c47e4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leq", "[", 
   RowBox[{"f_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{"lambda", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", "n"}], "}"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952358978264*^9, 3.8899524051795397`*^9}},
 CellLabel->
  "In[218]:=",ExpressionUUID->"aa0eb21d-5a01-4b76-a337-8e5bf083124a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"neg", "[", "f_", "]"}], ":=", 
  RowBox[{"leq", "[", 
   RowBox[{"f", ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952409508031*^9, 3.889952414317294*^9}},
 CellLabel->
  "In[219]:=",ExpressionUUID->"6b95bb88-a157-49c4-afc5-84901357ecf8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"DD", "[", "f_", "]"}], ":=", 
  RowBox[{"PolynomialQuotient", "[", 
   RowBox[{
    RowBox[{"f", "-", 
     RowBox[{"(", 
      RowBox[{"f", "/.", 
       RowBox[{"lambda", "\[Rule]", "1"}]}], ")"}]}], ",", 
    RowBox[{
     RowBox[{"lambda", "^", "2"}], "-", "1"}], ",", "lambda"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.889955681146152*^9, 3.889955695759404*^9}, {
  3.889955748585637*^9, 3.889955761314315*^9}},
 CellLabel->
  "In[220]:=",ExpressionUUID->"9b1c6eb0-5ab0-411a-9210-e65b0ebe14d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"even", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"EvenQ", "[", "k", "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
         RowBox[{"lambda", "^", "k"}]}], ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[221]:=",ExpressionUUID->"3e6a5d7b-ca96-4f9b-ba5b-a00a39df7553"],

Cell[BoxData[
 RowBox[{
  RowBox[{"odd", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"OddQ", "[", "k", "]"}], ",", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
         RowBox[{"lambda", "^", "k"}]}], ",", "0"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellLabel->
  "In[222]:=",ExpressionUUID->"ce25a884-7f82-4bc5-bcb5-839deb85de35"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Polynomials in the variables (t,u1,u2,u3) with coefficients in W\
\>", "Subsection",
 CellChangeTimes->{{3.8895034000960073`*^9, 3.88950341252092*^9}, {
  3.8895085146121264`*^9, 3.889508536882114*^9}, {3.8895085758409758`*^9, 
  3.889508583448791*^9}, {3.889509214651779*^9, 3.889509220617168*^9}, {
  3.8895092604705667`*^9, 3.88950926768108*^9}, {3.889509638193647*^9, 
  3.889509640635051*^9}, {3.889514382987773*^9, 3.889514441549589*^9}, {
  3.889520905305456*^9, 3.88952094123988*^9}, {3.889523914133191*^9, 
  3.889523918840619*^9}, {3.889523971580851*^9, 3.8895239717864017`*^9}, {
  3.8906209974009542`*^9, 3.890621005964632*^9}, {3.890621093380806*^9, 
  3.890621094321097*^9}, {3.8906257908856287`*^9, 3.8906258027093067`*^9}, {
  3.891490876966371*^9, 3.8914908774896307`*^9}, {3.9265649284911757`*^9, 
  3.926564935565382*^9}},ExpressionUUID->"03283ec3-e865-4937-acd5-\
9f21c68347d5"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"vars", "=", 
  RowBox[{"{", 
   RowBox[{"t", ",", 
    RowBox[{"u", "[", "1", "]"}], ",", 
    RowBox[{"u", "[", "2", "]"}], ",", 
    RowBox[{"u", "[", "3", "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.889509690426003*^9, 3.889509702261022*^9}, {
  3.8895236116972303`*^9, 3.889523615355719*^9}, {3.889523890127819*^9, 
  3.889523890342826*^9}, {3.889523973920874*^9, 3.889523974116578*^9}, {
  3.890620983975863*^9, 3.8906209923397093`*^9}, {3.890665949331703*^9, 
  3.890665950664112*^9}, {3.890666115843795*^9, 3.8906661176611147`*^9}, {
  3.891490884186843*^9, 3.891490885936644*^9}},
 CellLabel->
  "In[223]:=",ExpressionUUID->"b421c120-65f9-4edb-aa15-9488081773f8"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"t", ",", 
   RowBox[{"u", "[", "1", "]"}], ",", 
   RowBox[{"u", "[", "2", "]"}], ",", 
   RowBox[{"u", "[", "3", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8895097045770693`*^9, 3.889515957429799*^9, 3.889520507961412*^9, 
   3.8895214385225973`*^9, {3.889523617380631*^9, 3.889523628830988*^9}, 
   3.889523936766596*^9, 3.8895239791950006`*^9, 3.889527113059153*^9, 
   3.889668877912065*^9, 3.889703308543799*^9, 3.889703350442725*^9, 
   3.8897567247949457`*^9, 3.889760269221705*^9, 3.8898459263067007`*^9, 
   3.889946491878909*^9, 3.890039852886773*^9, 3.890043169661268*^9, 
   3.8900433259341307`*^9, 3.890043356113063*^9, 3.890043473676506*^9, 
   3.890044762293519*^9, 3.890044794863392*^9, {3.890047168640231*^9, 
   3.890047178857567*^9}, 3.8900476222637787`*^9, {3.8902714843502083`*^9, 
   3.890271513273179*^9}, 3.89027157401725*^9, 3.8902717006257057`*^9, 
   3.890271981363442*^9, 3.890272502216332*^9, 3.890273994253779*^9, 
   3.890274332212165*^9, 3.890274379844124*^9, 3.890274700805729*^9, {
   3.890274805088502*^9, 3.890274833712019*^9}, 3.890274954736081*^9, 
   3.890275718382421*^9, 3.890275897796673*^9, 3.890276335520959*^9, 
   3.890276421228245*^9, 3.8902764736450377`*^9, 3.8902766155503273`*^9, 
   3.890276742217754*^9, 3.890276813613607*^9, 3.890277238905013*^9, 
   3.8902781109729843`*^9, 3.89027818800425*^9, 3.890279157826087*^9, 
   3.890292324736867*^9, 3.890298746580921*^9, 3.890620947044114*^9, 
   3.890621020042766*^9, 3.890626224291933*^9, 3.890634417096705*^9, 
   3.890634762754781*^9, 3.890635448837467*^9, 3.890639614504511*^9, 
   3.890639710883334*^9, 3.8906415576875563`*^9, 3.890642289508005*^9, 
   3.8906432833089333`*^9, 3.8906457745410423`*^9, 3.89064601979204*^9, 
   3.890647436518485*^9, 3.890647572173979*^9, 3.8906659519742126`*^9, 
   3.89066611820085*^9, 3.89066650103885*^9, 3.890666625015099*^9, 
   3.8906702931508093`*^9, 3.8906717954183617`*^9, 3.890700824056376*^9, 
   3.890789557483899*^9, 3.890790265293208*^9, 3.890790592807536*^9, 
   3.8907921316874733`*^9, 3.890793353636986*^9, 3.890794374132757*^9, 
   3.890879483422573*^9, 3.890964949145829*^9, 3.891076766438469*^9, 
   3.8910770009987383`*^9, 3.891077391782137*^9, 3.891077636375746*^9, 
   3.891077765046743*^9, 3.891078339132722*^9, 3.891078426409918*^9, 
   3.891078714413546*^9, 3.8910788088516617`*^9, 3.891083541406719*^9, 
   3.8910836141490927`*^9, 3.891141693812488*^9, {3.8911419386759567`*^9, 
   3.891141964990943*^9}, 3.8911423109015617`*^9, 3.8911423554946737`*^9, 
   3.891142419116282*^9, 3.89114756456146*^9, 3.891148452952723*^9, 
   3.8911536374545517`*^9, 3.8911564889198513`*^9, 3.891156549409919*^9, 
   3.89116618664075*^9, 3.8911671267584953`*^9, {3.8911703182821217`*^9, 
   3.8911703455547657`*^9}, 3.891171682861813*^9, 3.891174487935302*^9, 
   3.891176053445902*^9, 3.891317192022876*^9, 3.891317410235899*^9, 
   3.891320059038993*^9, 3.891321441755396*^9, 3.891490887620387*^9, 
   3.8914926491179*^9, 3.891492914846568*^9, 3.8914929574919147`*^9, {
   3.891493251349044*^9, 3.891493267074317*^9}, 3.891494662951769*^9, 
   3.8914950920893993`*^9, {3.8915016793147573`*^9, 3.891501692960506*^9}, 
   3.8915047156401577`*^9, 3.891504763938504*^9, 3.891598239158971*^9, {
   3.891601128819805*^9, 3.8916011570065823`*^9}, 3.891601201622857*^9, 
   3.89160154088605*^9, 3.891601763806382*^9, 3.891602171550563*^9, 
   3.891604818798251*^9, 3.8916063838657293`*^9, 3.891607239065631*^9, 
   3.8916141548616123`*^9, 3.8916164308717833`*^9, 3.891617169072618*^9, 
   3.891617692612136*^9, 3.891618230233952*^9, 3.891658755358753*^9, 
   3.891667510969878*^9, 3.891692250561329*^9, 3.89169303903253*^9, 
   3.891700464575253*^9, 3.891701322850421*^9, 3.891747574149845*^9, 
   3.8917479276582737`*^9, 3.891748916123722*^9, 3.8917491360284758`*^9, 
   3.891749273928851*^9, 3.891749731576427*^9, 3.892705847483004*^9, 
   3.892706037797374*^9, 3.892867283026602*^9, 3.892889361649253*^9, 
   3.892889666985132*^9, 3.892891027812973*^9, 3.892891145803774*^9, 
   3.892952620632719*^9, 3.89295325373566*^9, 3.895734510539933*^9, 
   3.895739549820792*^9, 3.895741158833622*^9, 3.8957412042486267`*^9, 
   3.8957412667626867`*^9, 3.8958075705400476`*^9, 3.895807735967959*^9, 
   3.895808023065641*^9, 3.895808528045759*^9, 3.895809996725663*^9, 
   3.89581031163225*^9, 3.8958103519443293`*^9, 3.895810401306018*^9, 
   3.895810439244801*^9, 3.89581051007596*^9, 3.895810649728159*^9, 
   3.8958109380377283`*^9, 3.895830173697928*^9, 3.89583170897183*^9, 
   3.895832258622075*^9, 3.895833187933098*^9, 3.895833227644259*^9, 
   3.895834143967765*^9, 3.895907172959643*^9, 3.895910291033968*^9, 
   3.895910351778481*^9, 3.8959103951488333`*^9, 3.895910459013237*^9, 
   3.895910608235783*^9, 3.895910854384776*^9, 3.895911446542376*^9, 
   3.895913015988646*^9, 3.895919310402074*^9, 3.8959226674208317`*^9, 
   3.895922812833231*^9, 3.8959267189458847`*^9, {3.896065007346662*^9, 
   3.896065035238223*^9}, 3.8960650872837887`*^9, 3.89606649076705*^9, 
   3.89606653466984*^9, 3.896067409069594*^9, 3.896067502257803*^9, 
   3.896068096000751*^9, 3.896071673565502*^9, 3.896075768963153*^9, 
   3.896081205841455*^9, 3.896086499154108*^9, 3.896087100135861*^9, 
   3.896437309417471*^9, 3.896501231044838*^9, 3.896759787133396*^9, 
   3.8967609028374157`*^9, 3.8967614060764303`*^9, 3.896761641675458*^9, 
   3.8967621583645563`*^9, 3.896762267726911*^9, 3.896762763359638*^9, 
   3.896763061186758*^9, 3.896765087642063*^9, 3.8967664124532537`*^9, 
   3.896768211756626*^9, 3.896768266192931*^9, {3.8967686786987057`*^9, 
   3.896768705955439*^9}, 3.896768784020938*^9, 3.8967803954301243`*^9, 
   3.896838948061235*^9, 3.89684032892202*^9, 3.8968406237218513`*^9, 
   3.896840990578003*^9, 3.896855014614669*^9, 3.8968561166487923`*^9, 
   3.8968561479770412`*^9, 3.896858203440597*^9, 3.896871876362687*^9, 
   3.89703292243637*^9, 3.9028926350207*^9, 3.902915626105505*^9, 
   3.902917302477436*^9, 3.902918385860051*^9, 3.9035839679735928`*^9, 
   3.904275780913207*^9, 3.90427873246107*^9, 3.90427877055511*^9, 
   3.904278879065811*^9, 3.904278975803157*^9, 3.9042846581046143`*^9, 
   3.904284766212777*^9, 3.9042848164479713`*^9, 3.904284863715242*^9, 
   3.904284950961803*^9, 3.90428511393708*^9, 3.904287975294952*^9, 
   3.9042880987585173`*^9, 3.904288208599374*^9, 3.904288314810914*^9, 
   3.904288345600062*^9, 3.904288394682844*^9, 3.904289081963892*^9, 
   3.904289137560398*^9, {3.904289170133049*^9, 3.904289194649934*^9}, 
   3.904289262021644*^9, {3.904289449383906*^9, 3.904289463884625*^9}, 
   3.904289511585813*^9, 3.9042895797222958`*^9, 3.9042896102178783`*^9, 
   3.904289646132571*^9, 3.9042897491814833`*^9, 3.904289861674011*^9, 
   3.904289976610588*^9, 3.904292182964313*^9, 3.9166351797114563`*^9, 
   3.916635325177525*^9, {3.9166465581555557`*^9, 3.916646574173696*^9}, 
   3.916647221242839*^9, 3.9166510624721193`*^9, 3.9166511921356153`*^9, 
   3.91665130705931*^9, 3.916651342551787*^9, 3.916651375076025*^9, 
   3.916651441609425*^9, 3.916651828328905*^9, 3.91665286869212*^9, 
   3.916653422006021*^9, 3.916653597669808*^9, 3.9166536441831017`*^9, 
   3.916653908342461*^9, 3.916654317112218*^9, 3.916722859747848*^9, 
   3.916722948846445*^9, 3.9167235430237427`*^9, 3.9167236779542513`*^9, 
   3.916734108385008*^9, 3.916734247683674*^9, 3.916734470618824*^9, 
   3.916734561170761*^9, 3.9167346025571337`*^9, 3.916734706246093*^9, 
   3.9167350415101833`*^9, 3.916735075206657*^9, 3.916735109082036*^9, 
   3.916735213956285*^9, 3.916735341084281*^9, 3.916890055011504*^9, 
   3.916891160567672*^9, 3.9168913351076803`*^9, 3.91689197500476*^9, 
   3.916892725860773*^9, 3.916892818497202*^9, 3.916893091091423*^9, 
   3.916894404900465*^9, 3.9168952394628*^9, 3.9168962676882133`*^9, 
   3.9168963929717417`*^9, 3.916902875398884*^9, 3.916902949771615*^9, {
   3.916903244048223*^9, 3.916903265954969*^9}, 3.916904422842711*^9, 
   3.916904453385625*^9, 3.916904708445997*^9, 3.916907294359323*^9, 
   3.916911287824977*^9, 3.916911367625753*^9, 3.9169147815959053`*^9, 
   3.916915575590543*^9, 3.916915898878251*^9, 3.916916331804736*^9, 
   3.916916805757152*^9, 3.916917126100819*^9, 3.916917664288187*^9, 
   3.916917914454912*^9, 3.916918489948308*^9, 3.9169187121691217`*^9, 
   3.916918886514287*^9, 3.916918917507298*^9, 3.916919352237287*^9, 
   3.91697755268019*^9, 3.916980160999626*^9, 3.916980821418376*^9, 
   3.916980895482069*^9, 3.916984375640068*^9, 3.916987213274364*^9, 
   3.916987318529318*^9, 3.916987375833853*^9, 3.916987853471526*^9, 
   3.916988572850194*^9, 3.916989104943556*^9, 3.9169917958074837`*^9, 
   3.916995174499652*^9, 3.916995275735901*^9, 3.916995971843601*^9, 
   3.916997472530458*^9, 3.91699752339159*^9, 3.9169977381219893`*^9, 
   3.916998088596937*^9, 3.916998147798285*^9, 3.91700409442092*^9, 
   3.917004340503841*^9, 3.917004583224318*^9, 3.917005681523985*^9, 
   3.917005789043549*^9, 3.917005874470306*^9, 3.917006570957143*^9, 
   3.917006728744186*^9, {3.917006764506226*^9, 3.917006780640747*^9}, 
   3.917006821425481*^9, 3.917095587226302*^9, 3.91714132213923*^9, 
   3.9171466987156897`*^9, 3.926235102435832*^9, 3.926235878243063*^9, 
   3.9262370219109592`*^9, 3.926237729841379*^9, 3.926248842307291*^9, 
   3.926251470426178*^9, 3.926251593597838*^9, {3.9262517899011297`*^9, 
   3.926251819192813*^9}, 3.926251888191347*^9, 3.926260428248266*^9, 
   3.926333244086466*^9, 3.926333943263083*^9, 3.926334021156046*^9, 
   3.926334097401228*^9, 3.926411601057601*^9, 3.926411666246426*^9, 
   3.926411715138397*^9, 3.926411778422246*^9, 3.9264118376371603`*^9, 
   3.926412352224133*^9, 3.926472995923813*^9, 3.926491146358891*^9, 
   3.926491386037828*^9, 3.9265026587060547`*^9, 3.92650896096032*^9, 
   3.92656786667723*^9, {3.926567939497492*^9, 3.926567964729138*^9}, 
   3.926647548006033*^9, 3.926649574181967*^9, 3.926934504679686*^9, 
   3.926934647220208*^9, 3.926935052077971*^9, {3.926935119634974*^9, 
   3.9269351459676533`*^9}, 3.926935236778263*^9, 3.928580490310258*^9, 
   3.9285816151774178`*^9},
 CellLabel->
  "Out[223]=",ExpressionUUID->"719b4781-5718-4b63-bca0-016e0dd50b93"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"nbvars", "=", 
  RowBox[{"Length", "[", "vars", "]"}]}]], "Input",
 CellChangeTimes->{{3.8906212197369347`*^9, 3.8906212267173347`*^9}},
 CellLabel->
  "In[224]:=",ExpressionUUID->"15ea3159-1b07-487f-9467-c46bda205413"],

Cell[BoxData["4"], "Output",
 CellChangeTimes->{
  3.8906212271811543`*^9, 3.89062622430595*^9, 3.890634417126216*^9, 
   3.8906347627689753`*^9, 3.890635448850998*^9, 3.890639614519911*^9, 
   3.890639710897168*^9, 3.8906415577038603`*^9, 3.8906422895240726`*^9, 
   3.890643283342163*^9, 3.890645774559801*^9, 3.890646019811659*^9, 
   3.890647436552805*^9, 3.89064757219272*^9, 3.890665954286594*^9, 
   3.8906665010554447`*^9, 3.8906666250508137`*^9, 3.890670293180037*^9, 
   3.890671795452325*^9, 3.890700824065683*^9, 3.890789557505682*^9, 
   3.890790265317325*^9, 3.890790592826479*^9, 3.890792131696926*^9, 
   3.89079335364571*^9, 3.890794374142056*^9, 3.8908794834409533`*^9, 
   3.8909649491912193`*^9, 3.891076766447547*^9, 3.8910770010097322`*^9, 
   3.8910773917921543`*^9, 3.891077636385552*^9, 3.89107776505549*^9, 
   3.891078339142069*^9, 3.89107842641842*^9, 3.891078714439987*^9, 
   3.891078808861432*^9, 3.891083541415472*^9, 3.891083614158901*^9, 
   3.891141693835144*^9, {3.891141938698814*^9, 3.891141965014277*^9}, 
   3.891142310928113*^9, 3.891142355518044*^9, 3.891142419142812*^9, 
   3.891147564574172*^9, 3.891148452976638*^9, 3.891153637478141*^9, 
   3.891156488932618*^9, 3.891156549431334*^9, 3.891166186664187*^9, 
   3.891167126791275*^9, {3.891170318306932*^9, 3.891170345571775*^9}, 
   3.891171682884941*^9, 3.891174487957738*^9, 3.8911760534565268`*^9, 
   3.8913171920461693`*^9, 3.8913174102465277`*^9, 3.891320059062389*^9, 
   3.891321441774106*^9, 3.891490889402485*^9, 3.891492649141128*^9, 
   3.891492914876152*^9, 3.891492957505602*^9, {3.891493251373125*^9, 
   3.891493267096958*^9}, 3.891494662976425*^9, 3.891495092113549*^9, {
   3.891501679327365*^9, 3.8915016929735518`*^9}, 3.89150471565084*^9, 
   3.8915047639464293`*^9, 3.8915982391693*^9, {3.8916011288554993`*^9, 
   3.891601157042794*^9}, 3.8916012016372433`*^9, 3.8916015408978443`*^9, 
   3.891601763817967*^9, 3.891602171561779*^9, 3.891604818808631*^9, 
   3.891606383876978*^9, 3.8916072390958357`*^9, 3.8916141548945827`*^9, 
   3.891616430889262*^9, 3.891617169095833*^9, 3.891617692632814*^9, 
   3.891618230258554*^9, 3.891658755371571*^9, 3.891667510990858*^9, 
   3.891692250571929*^9, 3.891693039043167*^9, 3.8917004645849447`*^9, 
   3.891701322859502*^9, 3.891747574174548*^9, 3.8917479276827297`*^9, 
   3.891748916132612*^9, 3.891749136037706*^9, 3.8917492739392548`*^9, 
   3.891749731587825*^9, 3.892705847493658*^9, 3.892706037824601*^9, 
   3.892867283036386*^9, 3.892889361662465*^9, 3.892889666996893*^9, 
   3.892891027825651*^9, 3.8928911458157463`*^9, 3.892952620644209*^9, 
   3.892953253765676*^9, 3.895734510584177*^9, 3.8957395498334227`*^9, 
   3.895741158853677*^9, 3.8957412042562437`*^9, 3.895741266770905*^9, 
   3.8958075705662117`*^9, 3.895807735990966*^9, 3.895808023085681*^9, 
   3.89580852807023*^9, 3.895809996746129*^9, 3.8958103116522913`*^9, 
   3.8958103519608994`*^9, 3.895810401324939*^9, 3.89581043926366*^9, 
   3.8958105100944357`*^9, 3.895810649736641*^9, 3.895810938056632*^9, 
   3.895830173709137*^9, 3.8958317089835873`*^9, 3.8958322586338663`*^9, 
   3.895833187943746*^9, 3.895833227654312*^9, 3.895834143978264*^9, 
   3.895907172968596*^9, 3.895910291044333*^9, 3.895910351788797*^9, 
   3.895910395159039*^9, 3.8959104590220633`*^9, 3.8959106082455683`*^9, 
   3.895910854393915*^9, 3.895911446552227*^9, 3.8959130159979763`*^9, 
   3.89591931041111*^9, 3.895922667431087*^9, 3.8959228128436403`*^9, 
   3.8959267189553957`*^9, {3.89606500737171*^9, 3.896065035268732*^9}, 
   3.896065087311201*^9, 3.896066490777673*^9, 3.89606653468048*^9, 
   3.896067409080987*^9, 3.896067502268819*^9, 3.8960680960121193`*^9, 
   3.8960716735779467`*^9, 3.8960757689748983`*^9, 3.896081205852949*^9, 
   3.896086499184143*^9, 3.8960871001623507`*^9, 3.8964373094250298`*^9, 
   3.896501231064578*^9, 3.896759787146502*^9, 3.896760902859089*^9, 
   3.896761406101736*^9, 3.896761641686902*^9, 3.896762158392766*^9, 
   3.89676226774957*^9, 3.896762763382901*^9, 3.896763061209529*^9, 
   3.89676508765476*^9, 3.896766412476482*^9, 3.8967682117685843`*^9, 
   3.896768266205298*^9, {3.896768678710911*^9, 3.8967687059666967`*^9}, 
   3.896768784032311*^9, 3.896780395449772*^9, 3.896838948078245*^9, 
   3.896840328940651*^9, 3.896840623731522*^9, 3.896840990587532*^9, 
   3.896855014636909*^9, 3.8968561166689034`*^9, 3.896856147997967*^9, 
   3.896858203471874*^9, 3.89687187638699*^9, 3.897032922462854*^9, 
   3.90289263503688*^9, 3.902915626116126*^9, 3.9029173025096807`*^9, 
   3.902918385888907*^9, 3.90358396800275*^9, 3.9042757809368877`*^9, 
   3.904278732482946*^9, 3.904278770579054*^9, 3.904278879086849*^9, 
   3.904278975812986*^9, 3.9042846581268673`*^9, 3.9042847662368927`*^9, 
   3.904284816472337*^9, 3.904284863744771*^9, 3.904284950987257*^9, 
   3.904285113964985*^9, 3.904287975323448*^9, 3.904288098769788*^9, 
   3.904288208623226*^9, 3.904288314833488*^9, 3.904288345610889*^9, 
   3.904288394692988*^9, 3.904289081989566*^9, 3.904289137572804*^9, {
   3.9042891701445436`*^9, 3.9042891946752033`*^9}, 3.9042892620359592`*^9, {
   3.9042894494039917`*^9, 3.904289463894236*^9}, 3.9042895116140833`*^9, 
   3.904289579744597*^9, 3.9042896102280073`*^9, 3.9042896461602697`*^9, 
   3.90428974919193*^9, 3.904289861683587*^9, 3.904289976621223*^9, 
   3.9042921829741096`*^9, 3.91663517974862*^9, 3.916635325188039*^9, {
   3.916646558176693*^9, 3.9166465741857157`*^9}, 3.9166472212705393`*^9, 
   3.91665106248885*^9, 3.916651192157688*^9, 3.916651307072386*^9, 
   3.916651342580538*^9, 3.9166513751043*^9, 3.916651441638068*^9, 
   3.916651828357152*^9, 3.916652868719213*^9, 3.916653422029379*^9, 
   3.9166535976927633`*^9, 3.916653644204933*^9, 3.916653908355289*^9, 
   3.9166543171372538`*^9, 3.916722859777717*^9, 3.916722948876216*^9, 
   3.916723543049698*^9, 3.91672367798347*^9, 3.91673410842165*^9, 
   3.916734247710887*^9, 3.9167344706468897`*^9, 3.916734561222788*^9, 
   3.916734602585465*^9, 3.916734706275258*^9, 3.916735041543684*^9, 
   3.9167350752384157`*^9, 3.9167351091112833`*^9, 3.916735213987544*^9, 
   3.916735341108971*^9, 3.916890055042263*^9, 3.916891160587121*^9, 
   3.916891335129732*^9, 3.9168919750434313`*^9, 3.916892725880369*^9, 
   3.9168928185168943`*^9, 3.91689309111267*^9, 3.9168944049343767`*^9, 
   3.916895239498857*^9, 3.916896267723665*^9, 3.916896393006399*^9, 
   3.916902875420516*^9, 3.9169029498076344`*^9, {3.91690324408558*^9, 
   3.916903265991027*^9}, 3.916904422863946*^9, 3.916904453423966*^9, 
   3.9169047084676437`*^9, 3.916907294380077*^9, 3.916911287864459*^9, 
   3.916911367667864*^9, 3.9169147816317577`*^9, 3.916915575625132*^9, 
   3.916915898922069*^9, 3.916916331844956*^9, 3.916916805779377*^9, 
   3.916917126138427*^9, 3.916917664328712*^9, 3.916917914492508*^9, 
   3.91691849001077*^9, 3.916918712192171*^9, 3.916918886539279*^9, 
   3.9169189175454597`*^9, 3.916919352273946*^9, 3.916977552728446*^9, 
   3.9169801610511847`*^9, 3.916980821440598*^9, 3.9169808955201674`*^9, 
   3.91698437567377*^9, 3.91698721329776*^9, 3.9169873185647383`*^9, 
   3.916987375901155*^9, 3.916987853494084*^9, 3.9169885728746634`*^9, 
   3.916989104966964*^9, 3.916991795846245*^9, 3.916995174522307*^9, 
   3.916995275777028*^9, 3.91699597186724*^9, 3.916997472554515*^9, 
   3.9169975234318037`*^9, 3.9169977381624317`*^9, 3.916998088689165*^9, 
   3.916998147822691*^9, 3.9170040944462442`*^9, 3.917004340513083*^9, 
   3.917004583232389*^9, 3.9170056815327787`*^9, 3.917005789053051*^9, 
   3.917005874479835*^9, 3.9170065709661713`*^9, 3.917006728754033*^9, {
   3.9170067645499687`*^9, 3.917006780666875*^9}, 3.9170068214463797`*^9, 
   3.917095587251013*^9, 3.917141322172978*^9, 3.9171466987514687`*^9, 
   3.926235102501614*^9, 3.926235878268239*^9, 3.926237021945562*^9, 
   3.926237729883685*^9, 3.926248842334087*^9, 3.9262514704523163`*^9, 
   3.926251593641498*^9, {3.926251789945682*^9, 3.926251819219582*^9}, 
   3.926251888217647*^9, 3.92626042829593*^9, 3.926333244140271*^9, 
   3.926333943342753*^9, 3.9263340212083073`*^9, 3.9263340974499483`*^9, 
   3.9264116010882187`*^9, 3.926411666255584*^9, 3.926411715149336*^9, 
   3.926411778432355*^9, 3.9264118376479053`*^9, 3.92641235223413*^9, 
   3.926472995950966*^9, 3.92649114636808*^9, 3.9264913860624743`*^9, 
   3.9265026587335587`*^9, 3.926508960991104*^9, 3.926567866717009*^9, {
   3.926567939585497*^9, 3.926567964756501*^9}, 3.926647548050844*^9, 
   3.9266495742112703`*^9, 3.926934504708824*^9, 3.9269346472316647`*^9, 
   3.926935052091241*^9, {3.926935119646224*^9, 3.926935145997254*^9}, 
   3.9269352367929573`*^9, 3.928580490338521*^9, 3.928581615200736*^9},
 CellLabel->
  "Out[224]=",ExpressionUUID->"902de1d8-745f-424c-aa07-b7035e849056"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"varnorms", "=", 
  RowBox[{"{", 
   RowBox[{"T", ",", 
    RowBox[{"R", "[", "1", "]"}], ",", " ", 
    RowBox[{"R", "[", "2", "]"}], ",", 
    RowBox[{"R", "[", "3", "]"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.889509705930437*^9, 3.8895097247144823`*^9}, {
  3.889517295161701*^9, 3.889517299601109*^9}, {3.889523620228753*^9, 
  3.8895236232945127`*^9}, {3.8895239312835073`*^9, 3.889523931845518*^9}, {
  3.889523981489663*^9, 3.889523981663496*^9}, {3.890043035294536*^9, 
  3.89004303980768*^9}, {3.8900431425098658`*^9, 3.890043145231514*^9}, {
  3.890044687023858*^9, 3.890044692484103*^9}, {3.890621071199244*^9, 
  3.8906211137653017`*^9}, {3.890665995506076*^9, 3.890665996240283*^9}, {
  3.890666122997526*^9, 3.890666123253869*^9}, {3.8914909157488613`*^9, 
  3.891490916027954*^9}, {3.8914939479918623`*^9, 3.891493955006351*^9}},
 CellLabel->
  "In[225]:=",ExpressionUUID->"a16b54bd-1a3c-40d6-82a2-31b270a7a5b5"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{"0.031291673916197346`", ",", "0.03129167391619736`"}], "}"}], 
    "]"}], ",", 
   RowBox[{"R", "[", "1", "]"}], ",", 
   RowBox[{"R", "[", "2", "]"}], ",", 
   RowBox[{"R", "[", "3", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.889509725728572*^9, 3.889517183535851*^9, 3.8895173001838627`*^9, 
   3.8895205079770184`*^9, 3.889521438540063*^9, {3.889523623991098*^9, 
   3.889523628857037*^9}, 3.889523938599436*^9, 3.889523982384338*^9, 
   3.8895271130739803`*^9, 3.889668877927375*^9, 3.889703310018567*^9, 
   3.889703350481144*^9, 3.889756724827095*^9, 3.8897602692448*^9, 
   3.88984592632479*^9, 3.889946491898431*^9, 3.890039852914221*^9, 
   3.890043169690769*^9, 3.8900433259525633`*^9, 3.890043356146261*^9, 
   3.890043473714957*^9, 3.890044693265029*^9, 3.8900447623236637`*^9, 
   3.8900447948947067`*^9, {3.890047168715307*^9, 3.8900471789279613`*^9}, 
   3.890047622283742*^9, {3.8902714843592863`*^9, 3.8902715132824707`*^9}, 
   3.890271574026966*^9, 3.8902717006340733`*^9, 3.890271981371437*^9, 
   3.890272502224906*^9, 3.890273994263351*^9, 3.89027433222161*^9, 
   3.8902743798540373`*^9, 3.8902747008340816`*^9, {3.8902748050969887`*^9, 
   3.890274833721776*^9}, 3.890274954744269*^9, 3.8902757183921547`*^9, 
   3.8902758978252287`*^9, 3.890276335530471*^9, 3.890276421237908*^9, 
   3.890276473652734*^9, 3.890276615577525*^9, 3.89027674222663*^9, 
   3.890276813622542*^9, 3.8902772389139643`*^9, 3.890278110981497*^9, 
   3.8902781880252867`*^9, 3.8902791578357363`*^9, 3.890292324745522*^9, 
   3.890298746591391*^9, 3.890620947065241*^9, 3.8906210788565903`*^9, 
   3.8906236471805964`*^9, 3.8906262243966703`*^9, 3.890634417215863*^9, 
   3.89063476284835*^9, 3.8906354489335938`*^9, 3.890639614611745*^9, 
   3.8906397109944353`*^9, 3.890641557800343*^9, 3.8906422896168213`*^9, 
   3.890643283444316*^9, 3.8906457746670647`*^9, 3.890646019924221*^9, 
   3.8906474366713743`*^9, 3.890647572294895*^9, 3.8906659978996*^9, 
   3.8906661236973333`*^9, 3.890666501147305*^9, 3.890666625139535*^9, 
   3.890670293277624*^9, 3.890671795554941*^9, 3.890700824134069*^9, 
   3.890789557570497*^9, 3.8907902653852243`*^9, 3.8907905928846483`*^9, 
   3.8907921317753553`*^9, 3.890793353703677*^9, 3.8907943742072277`*^9, 
   3.890879483534185*^9, 3.890964949285269*^9, 3.8910767665101547`*^9, 
   3.891077001066092*^9, 3.8910773918493967`*^9, 3.891077636454816*^9, 
   3.891077765128384*^9, 3.891078339210937*^9, 3.891078426487331*^9, 
   3.8910787145095253`*^9, 3.8910788089185877`*^9, 3.891083541475046*^9, 
   3.891083614220662*^9, 3.891141693884326*^9, {3.891141938765135*^9, 
   3.891141965078692*^9}, 3.891142310998221*^9, 3.891142355587575*^9, 
   3.8911424192156487`*^9, 3.891147564652203*^9, 3.891148453044141*^9, 
   3.8911536375509043`*^9, 3.891156488996489*^9, 3.891156549501884*^9, 
   3.891166186730701*^9, 3.8911671268488092`*^9, {3.891170318376541*^9, 
   3.8911703456574287`*^9}, 3.891171682953203*^9, 3.891174488026121*^9, 
   3.8911760535329227`*^9, 3.891317192115041*^9, 3.891317410324703*^9, 
   3.89132005912952*^9, 3.891321441834046*^9, 3.8914909166996403`*^9, 
   3.891492649211584*^9, 3.891492914969553*^9, 3.8914929575953083`*^9, {
   3.891493251443185*^9, 3.891493267172227*^9}, 3.891493955823062*^9, 
   3.891494663067114*^9, 3.8914950922052307`*^9, {3.891501679439645*^9, 
   3.891501693070333*^9}, 3.891504715730246*^9, 3.891504764021618*^9, 
   3.891598239251053*^9, {3.8916011289466267`*^9, 3.891601157136031*^9}, 
   3.891601201774271*^9, 3.891601540985712*^9, 3.89160176391961*^9, 
   3.891602171645849*^9, 3.891604818897266*^9, 3.89160638395054*^9, 
   3.891607239193591*^9, 3.891614155017206*^9, 3.89161643103759*^9, 
   3.891617169180497*^9, 3.891617692713228*^9, 3.891618230338674*^9, 
   3.891658755467176*^9, 3.8916675110668583`*^9, 3.891692250674904*^9, 
   3.891693039140189*^9, 3.8917004646655617`*^9, 3.891701322936982*^9, 
   3.891747574257472*^9, 3.891747927760314*^9, 3.8917489162182293`*^9, 
   3.891749136116653*^9, 3.891749274025096*^9, 3.8917497316870117`*^9, 
   3.892705847588553*^9, 3.892706037914172*^9, 3.892867283123814*^9, 
   3.8928893617773247`*^9, 3.892889667112162*^9, 3.8928910279431047`*^9, 
   3.892891145926405*^9, 3.8929526207481537`*^9, 3.8929532538652487`*^9, 
   3.895734510684801*^9, 3.8957395499504347`*^9, 3.8957411589234047`*^9, 
   3.895741204329678*^9, 3.8957412668316793`*^9, 3.895807570653592*^9, 
   3.895807736068325*^9, 3.895808023152775*^9, 3.8958085281493177`*^9, 
   3.89580999681601*^9, 3.895810311718281*^9, 3.8958103521862698`*^9, 
   3.895810401392975*^9, 3.895810439327546*^9, 3.895810510162871*^9, 
   3.895810649807605*^9, 3.8958109381245327`*^9, 3.895830173819705*^9, 
   3.895831709085602*^9, 3.89583225873144*^9, 3.89583318803188*^9, 
   3.895833227742908*^9, 3.8958341440683537`*^9, 3.895907173068132*^9, 
   3.895910291143464*^9, 3.89591035188737*^9, 3.8959103952542353`*^9, 
   3.895910459105112*^9, 3.895910608336287*^9, 3.895910854490595*^9, 
   3.895911446646969*^9, 3.8959130160674467`*^9, 3.8959193105036907`*^9, 
   3.895922667515435*^9, 3.895922812939575*^9, 3.895926719042204*^9, {
   3.896065007454973*^9, 3.896065035366456*^9}, 3.8960650873987913`*^9, 
   3.896066490868552*^9, 3.8960665347846518`*^9, 3.896067409176282*^9, 
   3.896067502369783*^9, 3.896068096118038*^9, 3.896071673678043*^9, 
   3.8960757690759563`*^9, 3.896081205967567*^9, 3.896086499281074*^9, 
   3.896087100256064*^9, 3.8964373094879923`*^9, 3.896501231125441*^9, 
   3.896759787234202*^9, 3.89676090292451*^9, 3.896761406174053*^9, 
   3.896761641766182*^9, 3.896762158471363*^9, 3.896762267817114*^9, 
   3.896762763455202*^9, 3.896763061276863*^9, 3.89676508772789*^9, 
   3.8967664125453453`*^9, 3.896768211845676*^9, 3.896768266285372*^9, {
   3.896768678791799*^9, 3.896768706040223*^9}, 3.896768784103591*^9, 
   3.896780395513792*^9, 3.896838948133169*^9, 3.896840329000496*^9, 
   3.896840623793076*^9, 3.896840990660554*^9, 3.896855014700552*^9, 
   3.896856116731114*^9, 3.896856148060823*^9, 3.896858203559445*^9, 
   3.8968718764577827`*^9, 3.8970329225503883`*^9, 3.902892635089533*^9, 
   3.902915626178606*^9, 3.9029173026050797`*^9, 3.9029183859774218`*^9, 
   3.903583968080866*^9, 3.904275781009378*^9, 3.904278732547556*^9, 
   3.904278770645686*^9, 3.90427887914942*^9, 3.904278975879243*^9, 
   3.904284658194338*^9, 3.9042847663078623`*^9, 3.9042848165441437`*^9, 
   3.904284863827393*^9, 3.904284951064445*^9, 3.904285114045356*^9, 
   3.904287975409953*^9, 3.9042880988324137`*^9, 3.9042882086975307`*^9, 
   3.904288314906653*^9, 3.9042883456826277`*^9, 3.9042883947661953`*^9, 
   3.90428908206428*^9, 3.904289137650159*^9, {3.904289170217184*^9, 
   3.904289194750607*^9}, 3.904289262112638*^9, {3.9042894494724216`*^9, 
   3.904289463955163*^9}, 3.904289511693626*^9, 3.9042895798139353`*^9, 
   3.904289610305381*^9, 3.904289646252248*^9, 3.904289749266818*^9, 
   3.904289861749361*^9, 3.904289976692726*^9, 3.904292183039227*^9, 
   3.916635179851458*^9, 3.916635325250342*^9, {3.916646558234808*^9, 
   3.916646574267983*^9}, 3.916647221357419*^9, 3.9166510625847397`*^9, 
   3.916651192230982*^9, 3.916651307153946*^9, 3.916651342660391*^9, 
   3.916651375187364*^9, 3.916651441713314*^9, 3.916651828440936*^9, 
   3.916652868798806*^9, 3.916653422107855*^9, 3.916653597763834*^9, 
   3.9166536442978697`*^9, 3.916653908424465*^9, 3.916654317218616*^9, 
   3.916722859862409*^9, 3.9167229489844007`*^9, 3.916723543130476*^9, 
   3.916723678070788*^9, 3.9167341084353037`*^9, 3.916734247726447*^9, 
   3.916734470662744*^9, 3.9167345612531853`*^9, 3.9167346026014757`*^9, 
   3.916734706291399*^9, 3.916735041558152*^9, 3.916735075254356*^9, 
   3.916735109126474*^9, 3.916735214005402*^9, 3.916735341125636*^9, 
   3.916890055088255*^9, 3.916891160626504*^9, 3.916891335172883*^9, 
   3.916891975062595*^9, 3.916892725917982*^9, 3.916892818558961*^9, 
   3.9168930911510897`*^9, 3.916894404956184*^9, 3.916895239597554*^9, 
   3.916896267743347*^9, 3.916896393028179*^9, 3.916902875464509*^9, 
   3.916902949829176*^9, {3.9169032441081877`*^9, 3.9169032660130796`*^9}, 
   3.9169044228992968`*^9, 3.916904453444077*^9, 3.916904708509944*^9, 
   3.916907294419359*^9, 3.916911287887003*^9, 3.916911367689148*^9, 
   3.9169147816532927`*^9, 3.916915575647915*^9, 3.916915898944415*^9, 
   3.916916331866296*^9, 3.916916805814403*^9, 3.916917126160906*^9, 
   3.9169176643516808`*^9, 3.916917914514544*^9, 3.9169184900517263`*^9, 
   3.916918712232695*^9, 3.9169188865788803`*^9, 3.916918917568973*^9, 
   3.916919352297246*^9, 3.9169775527640457`*^9, 3.916980161072866*^9, 
   3.916980821480411*^9, 3.916980895540617*^9, 3.916984375696282*^9, 
   3.916987213330762*^9, 3.916987318588065*^9, 3.916987375949799*^9, 
   3.916987853532015*^9, 3.916988572908445*^9, 3.916989105004047*^9, 
   3.916991795871459*^9, 3.916995174560685*^9, 3.916995275800002*^9, 
   3.916995971905622*^9, 3.916997472593602*^9, 3.9169975234564247`*^9, 
   3.916997738186729*^9, 3.916998088722856*^9, 3.916998147862569*^9, 
   3.917004094496542*^9, 3.9170043405347557`*^9, 3.917004583256936*^9, 
   3.917005681557095*^9, 3.9170057890775023`*^9, 3.917005874501947*^9, 
   3.917006570992509*^9, 3.917006728773707*^9, {3.917006764568266*^9, 
   3.917006780678669*^9}, 3.917006821456256*^9, 3.917095587265112*^9, 
   3.917141322184506*^9, 3.917146698763098*^9, 3.926235102545555*^9, 
   3.92623587831037*^9, 3.9262370219709044`*^9, 3.926237729909535*^9, 
   3.926248842376937*^9, 3.926251470498972*^9, 3.926251593668744*^9, {
   3.926251789973132*^9, 3.9262518192664213`*^9}, 3.926251888265626*^9, 
   3.926260428322591*^9, 3.926333244174324*^9, 3.92633394340026*^9, 
   3.926334021278702*^9, 3.926334097483755*^9, 3.92641160109766*^9, 
   3.92641166628168*^9, 3.9264117151688347`*^9, 3.9264117784607153`*^9, 
   3.926411837673889*^9, 3.9264123522593184`*^9, 3.9264729959646177`*^9, 
   3.9264911463974857`*^9, 3.926491386072707*^9, 3.926502658748901*^9, 
   3.926508961003027*^9, 3.9265678667335777`*^9, {3.926567939606379*^9, 
   3.926567964766817*^9}, 3.926647548071506*^9, 3.9266495742256002`*^9, 
   3.926934504727066*^9, 3.926934647263426*^9, 3.926935052116479*^9, {
   3.926935119672229*^9, 3.926935146008112*^9}, 3.926935236817442*^9, 
   3.928580490351944*^9, 3.928581615212977*^9},
 CellLabel->
  "Out[225]=",ExpressionUUID->"fd20c9fb-1766-47e6-984f-7e34184135f7"]
}, Open  ]],

Cell["\<\
{i1,...,i4} represents the monomial t^(i1-1) u[1]^(i2-1) u[2]^(i3-1) \
u[3]^(i4-1)\
\>", "Text",
 CellChangeTimes->{{3.8906213582217607`*^9, 3.8906214058155737`*^9}, {
  3.891494568154701*^9, 3.89149457337442*^9}, {3.916734150841372*^9, 
  3.916734157015625*^9}},ExpressionUUID->"2b466ffd-389c-4483-bb4f-\
1d702c279ca6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"monomenorm", "[", "l_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"i", ",", "k"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"varnorms", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "-", "1"}], ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", "nbvars"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.890623542830451*^9, 3.890623599469513*^9}, {
  3.896065791542551*^9, 3.896065834895481*^9}, {3.896066301502619*^9, 
  3.896066304949547*^9}, {3.916734237239987*^9, 3.916734243767611*^9}, {
  3.916980881559092*^9, 3.9169808818609533`*^9}},
 CellLabel->
  "In[226]:=",ExpressionUUID->"23bfcb91-f084-4fc0-82f8-ed0600d79f2e"],

Cell["Returns true if monomial only depends on the variable t", "Text",
 CellChangeTimes->{{3.896777351485318*^9, 3.896777372166624*^9}, {
  3.896777767053234*^9, 3.89677776948545*^9}, {3.916986233576171*^9, 
  3.916986236917547*^9}},ExpressionUUID->"aa12e747-14f8-4e7a-a34e-\
6da8bd25c096"],

Cell[BoxData[
 RowBox[{
  RowBox[{"isconstant", "[", "l_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Return", "[", 
     RowBox[{
      RowBox[{"Product", "[", 
       RowBox[{
        RowBox[{"l", "[", 
         RowBox[{"[", "i", "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "2", ",", "4"}], "}"}]}], "]"}], "\[Equal]", "1"}],
      "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.890635701990259*^9, 3.890635741770301*^9}, {
  3.890667282774302*^9, 3.890667317687519*^9}},
 CellLabel->
  "In[227]:=",ExpressionUUID->"f6e63df4-7719-4450-aef4-b1277764d71d"],

Cell["\<\
Collect terms (it seems this is not done automatically with \
interval-arithmetic coefficients)\
\>", "Text",
 CellChangeTimes->{{3.916903926491643*^9, 3.91690399188659*^9}, {
  3.916904343248308*^9, 
  3.916904354974806*^9}},ExpressionUUID->"e5e86aab-c0a6-4b0a-9398-\
1e5766659790"],

Cell[BoxData[
 RowBox[{
  RowBox[{"collect", "[", "P_", "]"}], ":=", 
  RowBox[{"Expand", "[", 
   RowBox[{"Collect", "[", 
    RowBox[{"P", ",", 
     RowBox[{"{", 
      RowBox[{"lambda", ",", "t", ",", 
       RowBox[{"u", "[", "1", "]"}], ",", 
       RowBox[{"u", "[", "2", "]"}], ",", 
       RowBox[{"u", "[", "3", "]"}]}], "}"}]}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.916904000976656*^9, 3.916904027066758*^9}, {
  3.9169042835797*^9, 3.9169042932132177`*^9}},
 CellLabel->
  "In[228]:=",ExpressionUUID->"e587bd08-e47d-438c-baa2-d8d5136ad93f"],

Cell["Estimate the norm of a polynomial", "Text",
 CellChangeTimes->{{3.889517332601602*^9, 3.8895173569006042`*^9}, 
   3.889520976114574*^9, {3.9167233853131332`*^9, 
   3.916723392210279*^9}},ExpressionUUID->"b9e7a8c3-04ec-4c87-9abd-\
18c8d3fdbd2c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"normpoly", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dims", ",", "coeffs", ",", "i", ",", "l", ",", "a"}], "}"}], 
    ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"f", "===", "0"}], ",", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"dims", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"1", "+", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"vars", "[", 
            RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "nbvars"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"coeffs", "=", 
      RowBox[{"CoefficientList", "[", 
       RowBox[{"f", ",", "vars", ",", "dims"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"l", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{"Range", "[", 
          RowBox[{"dims", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", "nbvars"}], "}"}]}], "]"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Return", "[", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"product", "[", 
         RowBox[{
          RowBox[{"norm", "[", 
           RowBox[{"Extract", "[", 
            RowBox[{"coeffs", ",", 
             RowBox[{"l", "[", 
              RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "]"}], ",", 
          RowBox[{"monomenorm", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.889517137870294*^9, 3.8895171432580442`*^9}, {
   3.889517210229171*^9, 3.889517280988079*^9}, {3.889517405951097*^9, 
   3.889517406181958*^9}, {3.890624918948668*^9, 3.8906249993489227`*^9}, {
   3.8906385825830193`*^9, 3.8906385836910458`*^9}, {3.8928875684524927`*^9, 
   3.8928875832677526`*^9}, {3.916980415370097*^9, 3.916980512568993*^9}, {
   3.916982139174921*^9, 3.916982146445158*^9}, {3.9169823079738503`*^9, 
   3.916982315296159*^9}, {3.916982480601943*^9, 3.916982483853264*^9}, 
   3.916982557203072*^9, 3.916982612578977*^9, 3.9169826668856792`*^9, {
   3.916982722941571*^9, 3.916982745093114*^9}, 3.9169828359055643`*^9, {
   3.916983465552697*^9, 3.916983483109397*^9}, {3.916986281979622*^9, 
   3.9169862833861217`*^9}},
 CellLabel->
  "In[229]:=",ExpressionUUID->"824c493f-543a-4273-8e4a-3e71a1b61c90"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"w", "[", "1", "]"}], "=", "1"}]], "Input",
 CellChangeTimes->{{3.916733116553301*^9, 3.916733117904195*^9}},
 CellLabel->
  "In[230]:=",ExpressionUUID->"6903e53e-7e59-4d32-b2e6-4df23770bbe0"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.9167341085327053`*^9, 3.9167342477739983`*^9, 3.916734470714513*^9, 
   3.916734561368088*^9, 3.91673460265296*^9, 3.916734706344531*^9, 
   3.916735041614497*^9, 3.916735075307516*^9, 3.916735109177146*^9, 
   3.916735214063772*^9, 3.9167353411745987`*^9, 3.916890055189124*^9, 
   3.916891160686913*^9, 3.916891335244994*^9, 3.916891975124482*^9, 
   3.9168927259780397`*^9, 3.9168928186222754`*^9, 3.9168930912144203`*^9, 
   3.916894405013695*^9, 3.916895239659368*^9, 3.916896267800308*^9, 
   3.916896393087432*^9, 3.916902875575362*^9, 3.91690294988665*^9, {
   3.9169032441699963`*^9, 3.916903266073428*^9}, 3.916904422960195*^9, 
   3.916904453510191*^9, 3.916904708595109*^9, 3.916907294485758*^9, 
   3.9169112879608994`*^9, 3.9169113677884207`*^9, 3.916914781718161*^9, 
   3.916915575711937*^9, 3.916915899017144*^9, 3.916916331938714*^9, 
   3.916916805881761*^9, 3.916917126228711*^9, 3.91691766442159*^9, 
   3.916917914581478*^9, 3.91691849017899*^9, 3.916918712303515*^9, 
   3.916918886652453*^9, 3.916918917667577*^9, 3.916919352367058*^9, 
   3.916977552896287*^9, 3.916980161206765*^9, 3.916980821548388*^9, 
   3.916980895607979*^9, 3.916984375761754*^9, 3.916987213419981*^9, 
   3.9169873186552763`*^9, 3.916987376093337*^9, 3.91698785361268*^9, 
   3.916988573017939*^9, 3.9169891050696077`*^9, 3.916991795974079*^9, 
   3.9169951746475773`*^9, 3.916995275867508*^9, 3.9169959719741383`*^9, 
   3.916997472671584*^9, 3.916997523527041*^9, 3.916997738258133*^9, 
   3.916998088797146*^9, 3.9169981479757633`*^9, 3.9170040945737333`*^9, 
   3.9170043405830297`*^9, 3.917004583322195*^9, 3.917005681613883*^9, 
   3.917005789141561*^9, 3.917005874551651*^9, 3.917006571046357*^9, 
   3.917006728820548*^9, {3.9170067646693*^9, 3.917006780749709*^9}, 
   3.917006821520035*^9, 3.9170955873232327`*^9, 3.9171413222496023`*^9, 
   3.91714669882789*^9, 3.926235102704521*^9, 3.9262358783805037`*^9, 
   3.926237022036356*^9, 3.926237729981338*^9, 3.926248842464126*^9, 
   3.926251470574604*^9, 3.926251593743997*^9, {3.926251790046379*^9, 
   3.926251819342004*^9}, 3.926251888339643*^9, 3.926260428401209*^9, 
   3.926333244316373*^9, 3.9263339436070127`*^9, 3.926334021380234*^9, 
   3.926334097591371*^9, 3.92641160115939*^9, 3.926411666352745*^9, 
   3.926411715214747*^9, 3.9264117785341377`*^9, 3.9264118377291813`*^9, 
   3.926412352310705*^9, 3.9264729960484667`*^9, 3.926491146457547*^9, 
   3.926491386122007*^9, 3.926502658818349*^9, 3.926508961107386*^9, 
   3.926567866823152*^9, {3.926567939724306*^9, 3.9265679648231916`*^9}, 
   3.9266475482214327`*^9, 3.926649574284625*^9, 3.926934504802207*^9, 
   3.9269346473275967`*^9, 3.926935052175638*^9, {3.926935119728664*^9, 
   3.926935146069034*^9}, 3.926935236874775*^9, 3.928580490443386*^9, 
   3.9285816152821913`*^9},
 CellLabel->
  "Out[230]=",ExpressionUUID->"1b0bc946-66e4-42f4-8ea5-b97fdad99584"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Lip", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"D", "[", 
        RowBox[{"f", ",", 
         RowBox[{"varnorms", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], " ", 
       RowBox[{"w", "[", 
        RowBox[{"i", "-", "1"}], "]"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "2", ",", "nbvars"}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.890636708929233*^9, 3.890636841589734*^9}, {
  3.890636876578804*^9, 3.890636877013653*^9}, {3.890636927996654*^9, 
  3.890636932909993*^9}, {3.890636980716702*^9, 3.890636997873012*^9}, {
  3.890645963130747*^9, 3.8906459702961607`*^9}, {3.9167331223288097`*^9, 
  3.916733124188013*^9}},
 CellLabel->
  "In[231]:=",ExpressionUUID->"21f6b43a-c7c0-4c27-8f80-0c341fd0ee6d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expansion of phat", "Section",
 CellChangeTimes->{{3.891492882461912*^9, 3.8914928857297*^9}, {
  3.895735298793028*^9, 3.89573529921488*^9}, {3.916733447081132*^9, 
  3.9167334474983664`*^9}, {3.916733541566*^9, 3.916733589492045*^9}, {
  3.9265649492578497`*^9, 3.92656494955002*^9}, {3.926564991168664*^9, 
  3.926564992025063*^9}},ExpressionUUID->"060d7187-1f66-40e1-9549-\
4c9dc602af36"],

Cell[TextData[{
 "(Section ",
 StyleBox["5.2",
  FontColor->RGBColor[0, 1, 0]],
 ")\nphat=p/t is expanded to order n-1 in t"
}], "Text",
 CellChangeTimes->{{3.896779535690114*^9, 3.896779574530237*^9}, {
  3.916733451072854*^9, 3.9167334595142193`*^9}, {3.926564963339184*^9, 
  3.92656499662681*^9}},ExpressionUUID->"7d3a7627-87e9-43f3-b09c-\
0ddc7f809087"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "1", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"2", "I"}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"2", "I"}], ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.888571666417886*^9, 3.888571698927773*^9}, {
  3.888652659159936*^9, 3.888652659819482*^9}, {3.889365662874526*^9, 
  3.8893656632131977`*^9}, {3.891491070387701*^9, 3.8914910955399923`*^9}, {
  3.895735019940137*^9, 3.895735020350869*^9}},
 CellLabel->
  "In[232]:=",ExpressionUUID->"3d7b0a57-f74e-413c-aca1-1f920759d1a0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8885716994440517`*^9, 3.888652662621464*^9, 3.888810681260475*^9, 
   3.888915957590396*^9, 3.888917689526535*^9, 3.888920902127893*^9, 
   3.888921053812257*^9, 3.888982181434408*^9, 3.888982309994198*^9, {
   3.8889829736024103`*^9, 3.8889830030151863`*^9}, {3.88898330850744*^9, 
   3.888983329701499*^9}, 3.888983504300458*^9, {3.8889836727862043`*^9, 
   3.888983702501193*^9}, 3.888984331297123*^9, 3.888984387909374*^9, 
   3.888984621031899*^9, 3.8889853250472918`*^9, 3.888985445199418*^9, {
   3.8889856537835913`*^9, 3.888985673911755*^9}, 3.8889865280000973`*^9, 
   3.888991368149343*^9, 3.888992084786913*^9, {3.888992129262583*^9, 
   3.888992155747401*^9}, 3.888992758414195*^9, 3.888995101749084*^9, 
   3.888995313253162*^9, 3.889254058518283*^9, 3.88927590354741*^9, 
   3.88927622199123*^9, 3.8892781995340242`*^9, 3.8892782877060957`*^9, 
   3.889278351809737*^9, 3.889280306766869*^9, 3.889281084797241*^9, 
   3.889281340112308*^9, 3.889281422818081*^9, 3.889282752672749*^9, 
   3.889327188729877*^9, 3.889365663778034*^9, 3.889429817425108*^9, 
   3.8894300946913443`*^9, 3.88943544309166*^9, 3.889435527148671*^9, 
   3.889435581322117*^9, 3.8894361528626947`*^9, 3.889440081624152*^9, 
   3.889441040782617*^9, 3.889441146740695*^9, 3.8894420561840878`*^9, 
   3.8894421277005033`*^9, 3.889442200828334*^9, 3.889442276925391*^9, 
   3.8894423766805696`*^9, 3.889443174572547*^9, 3.889443710872649*^9, 
   3.889444300717814*^9, 3.8895015237454643`*^9, 3.88950158250815*^9, 
   3.889501985332827*^9, 3.889502811334776*^9, 3.8895205076159554`*^9, 
   3.889521438180161*^9, 3.889523628531506*^9, 3.8895271127643757`*^9, 
   3.889668877561479*^9, 3.889703349969186*^9, 3.8897567244096746`*^9, 
   3.88976026894831*^9, 3.889845925868236*^9, 3.8899464914419003`*^9, 
   3.890039852336018*^9, 3.89004316931289*^9, 3.890043325568378*^9, 
   3.8900433557452374`*^9, 3.8900434733430443`*^9, 3.890044761948086*^9, 
   3.890044794512151*^9, 3.8900471543075933`*^9, 3.890047621817903*^9, {
   3.890271481319153*^9, 3.890271510791669*^9}, 3.890271571369331*^9, 
   3.8902716982733593`*^9, 3.8902719768473167`*^9, 3.890272499593391*^9, 
   3.890273991876194*^9, 3.890274329626527*^9, 3.890274376616424*^9, 
   3.890274698972458*^9, {3.8902747990118093`*^9, 3.890274825773086*^9}, 
   3.8902749439728403`*^9, 3.8902757137007637`*^9, 3.890275893599012*^9, 
   3.8902763311848*^9, 3.8902764169643993`*^9, 3.890276469955285*^9, 
   3.89027660915447*^9, 3.890276734202655*^9, 3.890276801955584*^9, 
   3.890277220350918*^9, 3.890278094011894*^9, 3.890278172321239*^9, 
   3.890279057315823*^9, 3.8902791442393208`*^9, 3.890292308875054*^9, 
   3.89029873303878*^9, 3.890620894754374*^9, {3.890620933051906*^9, 
   3.890620943975*^9}, 3.89062622024745*^9, 3.8906344140063972`*^9, 
   3.890634750339912*^9, 3.890635380952375*^9, 3.890635436101964*^9, 
   3.89063929429151*^9, 3.890639601717742*^9, 3.890639697376575*^9, 
   3.8906415436078777`*^9, 3.890642276607873*^9, 3.890643269224074*^9, 
   3.890645756183996*^9, 3.890646002382689*^9, 3.890647414957366*^9, 
   3.890647517666712*^9, 3.890665904671616*^9, 3.8906664770697117`*^9, 
   3.8906666068008833`*^9, 3.890670269553608*^9, 3.890671735846862*^9, 
   3.890700764224556*^9, 3.8907895321452017`*^9, {3.890790219760852*^9, 
   3.890790245297854*^9}, 3.89079052800117*^9, 3.890792073360293*^9, {
   3.890793276014359*^9, 3.8907932910972223`*^9}, 3.890794313223509*^9, 
   3.8908793961975*^9, 3.890964885595315*^9, 3.891076761528172*^9, 
   3.89107699677801*^9, 3.89107738790943*^9, 3.891077632339056*^9, 
   3.8910777602134953`*^9, 3.8910783342051*^9, 3.891078421766527*^9, 
   3.891078702912819*^9, 3.891078793517465*^9, 3.891083539455374*^9, 
   3.89108361176468*^9, {3.891141694281191*^9, 3.891141708251165*^9}, {
   3.8911419391132174`*^9, 3.891141965407147*^9}, 3.891142311342877*^9, 
   3.891142355976452*^9, 3.891142419609371*^9, 3.891147564990671*^9, 
   3.891148453384851*^9, 3.891153637882463*^9, 3.89115648934091*^9, 
   3.891156549825535*^9, 3.8911661870603323`*^9, 3.891167127211102*^9, {
   3.891170318702935*^9, 3.891170346069745*^9}, 3.891171683291192*^9, 
   3.891174488343843*^9, 3.8911760538954573`*^9, 3.891317192469595*^9, 
   3.8913174106919737`*^9, 3.8913200594537*^9, 3.89132144212601*^9, {
   3.891491090774905*^9, 3.8914910960398703`*^9}, 3.891492649567181*^9, 
   3.8914929153194113`*^9, 3.891492958006236*^9, {3.891493251784152*^9, 
   3.8914932675539627`*^9}, 3.8914946634742393`*^9, 3.891495092597094*^9, {
   3.8915016798303633`*^9, 3.89150169345245*^9}, 3.891504716044289*^9, 
   3.891504764294836*^9, 3.891598239517448*^9, {3.8916011293587303`*^9, 
   3.891601157625802*^9}, 3.891601202324175*^9, 3.8916015412914467`*^9, 
   3.891601764307864*^9, 3.89160217192204*^9, 3.891604819225421*^9, 
   3.891606384197859*^9, 3.891607239624125*^9, 3.891614155653158*^9, 
   3.891616431542499*^9, 3.891617169539484*^9, 3.891617692992585*^9, 
   3.891618230628358*^9, 3.8916587558043756`*^9, 3.891667511342166*^9, 
   3.8916922510921507`*^9, 3.891693039451601*^9, 3.891700464932055*^9, 
   3.891701323198532*^9, 3.891747574566248*^9, 3.891747928063611*^9, 
   3.891748916571452*^9, 3.8917491363791637`*^9, 3.891749274364213*^9, 
   3.891749732003685*^9, 3.892705847903563*^9, 3.892706038315366*^9, 
   3.8928672835260267`*^9, 3.8928893621800203`*^9, 3.8928896674579077`*^9, 
   3.8928910283191957`*^9, 3.892891146314416*^9, 3.892952621288639*^9, 
   3.892953254318551*^9, 3.89573502114225*^9, 3.8957395504048557`*^9, 
   3.895739661692371*^9, 3.895739765965044*^9, 3.8957411593197393`*^9, 
   3.89574120462173*^9, 3.895741267113846*^9, 3.895807571075777*^9, 
   3.895807736436306*^9, 3.895808023465993*^9, 3.895808528490218*^9, 
   3.895809997169932*^9, 3.895810312006456*^9, 3.895810352662723*^9, 
   3.8958104016946087`*^9, 3.895810439620962*^9, 3.895810510466078*^9, 
   3.895810650134426*^9, 3.895810938417944*^9, 3.895822009591317*^9, 
   3.895830174235407*^9, 3.8958317094620237`*^9, 3.895832259085318*^9, 
   3.895833188379133*^9, 3.895833228090163*^9, 3.895834144451268*^9, 
   3.8959071735339003`*^9, 3.8959102915498857`*^9, 3.895910352318898*^9, 
   3.8959103956351337`*^9, 3.895910459425993*^9, 3.8959106086847153`*^9, 
   3.8959108548659277`*^9, 3.895911447027671*^9, 3.895913016363078*^9, 
   3.8959193108770733`*^9, 3.895922667862608*^9, 3.895922813322205*^9, 
   3.895926719380414*^9, {3.896065007863286*^9, 3.896065035830514*^9}, 
   3.896065087862927*^9, 3.89606649136523*^9, 3.896066535250979*^9, 
   3.8960674096053667`*^9, 3.8960675028390503`*^9, 3.896068096593732*^9, 
   3.896071674199815*^9, 3.8960757696150703`*^9, 3.8960812065585747`*^9, 
   3.8960864998014383`*^9, 3.896087100769265*^9, 3.896437309862526*^9, 
   3.8965012316077967`*^9, 3.896759787782462*^9, 3.896760903372344*^9, 
   3.896761406616941*^9, 3.8967616422408733`*^9, 3.896762158973339*^9, 
   3.896762268243154*^9, 3.896762763921604*^9, 3.896763061687854*^9, 
   3.896765088165543*^9, 3.896766412995116*^9, 3.89676821236937*^9, 
   3.896768266800283*^9, {3.896768679301935*^9, 3.896768706550703*^9}, 
   3.896768784564611*^9, 3.8967803958607197`*^9, 3.896838948455928*^9, 
   3.896840329339088*^9, 3.896840624118775*^9, 3.896840991059692*^9, 
   3.896855015041791*^9, 3.896856117115489*^9, 3.896856148416671*^9, 
   3.8968582039859743`*^9, 3.896871876836749*^9, 3.897032922959734*^9, 
   3.9028926354029293`*^9, 3.902915626548876*^9, 3.902917303060029*^9, 
   3.9029183864009666`*^9, 3.903583968563888*^9, 3.904275781388085*^9, 
   3.904278732911766*^9, 3.904278771022909*^9, 3.9042788794966497`*^9, 
   3.904278976241131*^9, 3.904284658540434*^9, 3.904284766668291*^9, 
   3.904284816926997*^9, 3.904284864229422*^9, 3.9042849514444*^9, 
   3.904285114436468*^9, 3.9042879758542023`*^9, 3.90428809917764*^9, 
   3.90428820909336*^9, 3.9042883153226*^9, 3.904288346071374*^9, 
   3.904288395160047*^9, 3.904289082471697*^9, 3.904289138064888*^9, {
   3.904289170626369*^9, 3.904289195152739*^9}, 3.9042892625734367`*^9, {
   3.904289449901763*^9, 3.904289464393018*^9}, 3.904289512149392*^9, 
   3.904289580232894*^9, 3.904289610710786*^9, 3.904289646688896*^9, 
   3.904289749719976*^9, 3.904289862106862*^9, 3.9042899771743593`*^9, 
   3.9042921834513206`*^9, 3.9166351805262947`*^9, 3.916635325600049*^9, {
   3.916646558678788*^9, 3.916646574660762*^9}, 3.9166472217520313`*^9, 
   3.916651063049395*^9, 3.916651192587049*^9, 3.916651307519261*^9, 
   3.916651343032773*^9, 3.9166513755873613`*^9, 3.9166514420925303`*^9, 
   3.9166518288283663`*^9, 3.916652869176223*^9, 3.916653422469838*^9, 
   3.9166535981424503`*^9, 3.91665364469736*^9, 3.916653908791243*^9, 
   3.916654317607018*^9, 3.916722860267227*^9, 3.9167229493555717`*^9, 
   3.916723543528098*^9, 3.9167236784992523`*^9, 3.916734108575293*^9, 
   3.9167342478108*^9, 3.916734470748535*^9, 3.916734561437766*^9, 
   3.916734602691105*^9, 3.916734706382596*^9, 3.9167350416533012`*^9, 
   3.9167350753492203`*^9, 3.916735109213319*^9, 3.9167352141015787`*^9, 
   3.916735341207037*^9, 3.916890055254113*^9, 3.916891160732622*^9, 
   3.916891335294776*^9, 3.9168919751696987`*^9, 3.916892726020988*^9, 
   3.9168928186686363`*^9, 3.916893091260806*^9, 3.916894405056616*^9, 
   3.9168952397001057`*^9, 3.9168962678452187`*^9, 3.916896393128436*^9, 
   3.9169028756158857`*^9, 3.9169029499299*^9, {3.916903244215806*^9, 
   3.916903266118334*^9}, 3.916904423000793*^9, 3.916904453556027*^9, 
   3.9169047086908607`*^9, 3.91690729453179*^9, 3.916911288005085*^9, 
   3.916911367834976*^9, 3.916914781760235*^9, 3.91691557575366*^9, 
   3.91691589906708*^9, 3.9169163319844313`*^9, 3.916916805924828*^9, 
   3.916917126271577*^9, 3.916917664469921*^9, 3.9169179146261473`*^9, 
   3.916918490259857*^9, 3.916918712393688*^9, 3.916918886699875*^9, 
   3.916918917714801*^9, 3.9169193524129887`*^9, 3.916977552963562*^9, 
   3.916980161253304*^9, 3.916980821617692*^9, 3.916980895653796*^9, 
   3.916984375801968*^9, 3.916987213482954*^9, 3.916987318698728*^9, 
   3.91698737617698*^9, 3.9169878536704493`*^9, 3.916988573062879*^9, 
   3.916989105113442*^9, 3.916991796016667*^9, 3.916995174693968*^9, 
   3.916995275949254*^9, 3.916995972021673*^9, 3.916997472718923*^9, 
   3.9169975235747967`*^9, 3.916997738303187*^9, 3.916998088848195*^9, 
   3.9169981480218678`*^9, 3.917004094641714*^9, 3.917004340612413*^9, 
   3.9170045833387413`*^9, 3.9170056816470118`*^9, 3.9170057891704082`*^9, 
   3.917005874581133*^9, 3.917006571163782*^9, 3.9170067288568*^9, {
   3.917006764725618*^9, 3.917006780782649*^9}, 3.9170068215525913`*^9, 
   3.917095587398061*^9, 3.9171413222905817`*^9, 3.9171466988686047`*^9, 
   3.92623510278601*^9, 3.926235878428418*^9, 3.9262370220780687`*^9, 
   3.926237730028016*^9, 3.9262488425186043`*^9, 3.926251470630332*^9, 
   3.9262515937942877`*^9, {3.9262517900976143`*^9, 3.926251819397131*^9}, 
   3.9262518883951674`*^9, 3.926260428457304*^9, 3.9263332443808203`*^9, 
   3.9263339437177277`*^9, 3.926334021438086*^9, 3.92633409767413*^9, 
   3.9264116011955147`*^9, 3.926411666385333*^9, 3.926411715239448*^9, 
   3.926411778572422*^9, 3.926411837763219*^9, 3.926412352342965*^9, 
   3.9264729960897427`*^9, 3.926491146493638*^9, 3.92649138615273*^9, 
   3.9265026588543873`*^9, 3.9265089611442842`*^9, 3.926567866871875*^9, {
   3.926567939804283*^9, 3.9265679648558807`*^9}, 3.9266475483210278`*^9, 
   3.926649574325406*^9, 3.92693450484121*^9, 3.9269346473710413`*^9, 
   3.9269350522100554`*^9, {3.926935119763043*^9, 3.926935146106501*^9}, 
   3.926935236905389*^9, 3.928580490475215*^9, 3.928581615313589*^9},
 CellLabel->
  "Out[232]=",ExpressionUUID->"d99e21f8-9b20-4e6a-ab84-b3eea9ebfdaf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "2", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "2", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.888571699914003*^9, 3.888571708637466*^9}, {
  3.8893656654347677`*^9, 3.889365665842023*^9}, {3.895735032665688*^9, 
  3.895735033054303*^9}},
 CellLabel->
  "In[233]:=",ExpressionUUID->"03ce6c0c-55ff-45ac-ab33-3be18d6260f6"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "2"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "2", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.888571709177548*^9, 3.8886526626315937`*^9, 3.888810681267798*^9, 
   3.888915959005177*^9, 3.8889176895418663`*^9, 3.88892090214253*^9, 
   3.8889210538257637`*^9, 3.888982181467105*^9, 3.888982310006146*^9, {
   3.888982973616601*^9, 3.888983003041834*^9}, {3.888983308520876*^9, 
   3.8889833297153807`*^9}, 3.888983504315465*^9, {3.8889836728012867`*^9, 
   3.888983702516189*^9}, 3.888984331325122*^9, 3.888984387925268*^9, 
   3.888984621045808*^9, 3.888985325062207*^9, 3.888985445213798*^9, {
   3.888985653800899*^9, 3.888985673937402*^9}, 3.888986528015616*^9, 
   3.888991368164164*^9, 3.888992084807231*^9, {3.888992129294446*^9, 
   3.888992155776733*^9}, 3.888992758432932*^9, 3.8889951017799273`*^9, 
   3.888995313285719*^9, 3.889254058526781*^9, 3.889275903570863*^9, 
   3.889276222012598*^9, 3.889278199555513*^9, 3.8892782877264023`*^9, 
   3.889278351832759*^9, 3.889280306795197*^9, 3.88928108482102*^9, 
   3.8892813401335287`*^9, 3.889281422840756*^9, 3.889282752697613*^9, 
   3.889327188758863*^9, 3.8893656661633167`*^9, 3.889429817446804*^9, 
   3.88943009471684*^9, 3.8894354431184683`*^9, 3.8894355271657133`*^9, 
   3.889435581340172*^9, 3.889436152879045*^9, 3.889440081642088*^9, 
   3.889441040799492*^9, 3.889441146759034*^9, 3.889442056202003*^9, 
   3.8894421277178087`*^9, 3.889442200845903*^9, 3.8894422769426394`*^9, 
   3.88944237669855*^9, 3.889443174605012*^9, 3.8894437109038363`*^9, 
   3.889444300754489*^9, 3.8895015237710133`*^9, 3.889501582529058*^9, 
   3.889501985350995*^9, 3.889502811355674*^9, 3.889520507645566*^9, 
   3.889521438200363*^9, 3.889523628556744*^9, 3.8895271127906437`*^9, 
   3.88966887757616*^9, 3.8897033499907503`*^9, 3.889756724436657*^9, 
   3.8897602689717283`*^9, 3.8898459258816023`*^9, 3.889946491473879*^9, 
   3.890039852359976*^9, 3.8900431693326817`*^9, 3.890043325587221*^9, 
   3.89004335576444*^9, 3.890043473363407*^9, 3.890044761968885*^9, 
   3.89004479453239*^9, 3.890047154326312*^9, 3.890047621838544*^9, {
   3.8902714813282747`*^9, 3.8902715108000402`*^9}, 3.8902715713794622`*^9, 
   3.890271698282504*^9, 3.8902719768577633`*^9, 3.890272499604333*^9, 
   3.890273991896163*^9, 3.890274329647931*^9, 3.8902743766249733`*^9, 
   3.890274698998851*^9, {3.89027479902146*^9, 3.890274825787697*^9}, 
   3.890274943999217*^9, 3.890275713725894*^9, 3.890275893608651*^9, 
   3.890276331206832*^9, 3.8902764169744368`*^9, 3.890276469982497*^9, 
   3.890276609164323*^9, 3.890276734211678*^9, 3.890276801978229*^9, 
   3.89027722036067*^9, 3.89027809402318*^9, 3.890278172331027*^9, 
   3.8902790573254347`*^9, 3.890279144250149*^9, 3.890292308893577*^9, 
   3.890298733049307*^9, 3.89062089478123*^9, {3.890620933059958*^9, 
   3.890620944000042*^9}, 3.890626220260641*^9, 3.890634414035097*^9, 
   3.890634750362473*^9, 3.890635380965618*^9, 3.8906354361155357`*^9, 
   3.8906392943069887`*^9, 3.890639601734425*^9, 3.890639697392692*^9, 
   3.8906415436427183`*^9, 3.890642276624158*^9, 3.8906432692414227`*^9, 
   3.8906457562046556`*^9, 3.890646002403089*^9, 3.890647414988697*^9, 
   3.890647517685965*^9, 3.8906659046877937`*^9, 3.890666477087146*^9, 
   3.89066660681743*^9, 3.890670269571753*^9, 3.890671735866703*^9, 
   3.8907007642338133`*^9, 3.890789532154402*^9, {3.890790219771297*^9, 
   3.890790245323347*^9}, 3.8907905280102654`*^9, 3.890792073384389*^9, {
   3.8907932760269623`*^9, 3.89079329111479*^9}, 3.890794313233988*^9, 
   3.890879396212318*^9, 3.890964885606371*^9, 3.8910767615395193`*^9, 
   3.8910769967872066`*^9, 3.891077387932179*^9, 3.891077632350065*^9, 
   3.891077760235229*^9, 3.891078334248332*^9, 3.89107842177608*^9, 
   3.891078702923155*^9, 3.89107879352884*^9, 3.891083539480989*^9, 
   3.891083611797903*^9, {3.8911416943034267`*^9, 3.8911417097192087`*^9}, {
   3.891141939123583*^9, 3.8911419654326153`*^9}, 3.891142311368878*^9, 
   3.891142355987919*^9, 3.891142419619472*^9, 3.8911475650136843`*^9, 
   3.891148453408718*^9, 3.891153637907617*^9, 3.891156489352607*^9, 
   3.89115654984673*^9, 3.89116618707063*^9, 3.891167127230194*^9, {
   3.891170318712454*^9, 3.89117034608209*^9}, 3.891171683302492*^9, 
   3.8911744883667307`*^9, 3.891176053907444*^9, 3.891317192481662*^9, 
   3.891317410703849*^9, 3.891320059464707*^9, 3.8913214421355867`*^9, 
   3.891491110028152*^9, 3.891492649578265*^9, 3.8914929153508263`*^9, 
   3.891492958018835*^9, {3.891493251797133*^9, 3.891493267567881*^9}, 
   3.8914946634886208`*^9, 3.891495092610835*^9, {3.8915016798467503`*^9, 
   3.8915016934672117`*^9}, 3.891504716055861*^9, 3.891504764321579*^9, 
   3.891598239527176*^9, {3.8916011293707848`*^9, 3.89160115764948*^9}, 
   3.891601202344212*^9, 3.891601541304242*^9, 3.89160176432016*^9, 
   3.891602171934126*^9, 3.891604819254375*^9, 3.891606384209207*^9, 
   3.89160723963946*^9, 3.891614155673835*^9, 3.891616431554599*^9, 
   3.891617169571557*^9, 3.891617693012718*^9, 3.8916182306521597`*^9, 
   3.891658755835391*^9, 3.8916675113627453`*^9, 3.891692251104436*^9, 
   3.8916930394759903`*^9, 3.8917004649411077`*^9, 3.8917013232076473`*^9, 
   3.891747574591148*^9, 3.8917479280871983`*^9, 3.891748916581645*^9, 
   3.891749136405921*^9, 3.891749274375697*^9, 3.891749732014505*^9, 
   3.892705847916292*^9, 3.892706038324247*^9, 3.89286728353911*^9, 
   3.892889362215002*^9, 3.892889667487273*^9, 3.892891028332263*^9, 
   3.8928911463278008`*^9, 3.892952621308549*^9, 3.8929532543322973`*^9, 
   3.895735033701483*^9, 3.895739550435205*^9, 3.895739661739559*^9, 
   3.895739766008515*^9, 3.89574115933213*^9, 3.895741204647743*^9, 
   3.895741267123604*^9, 3.8958075710888*^9, 3.895807736445092*^9, 
   3.895808023487417*^9, 3.8958085285172033`*^9, 3.895809997180235*^9, 
   3.8958103120258427`*^9, 3.895810352672194*^9, 3.895810401714175*^9, 
   3.895810439630817*^9, 3.8958105104854813`*^9, 3.895810650156075*^9, 
   3.895810938427017*^9, 3.89582200964008*^9, 3.895830174266029*^9, 
   3.895831709490182*^9, 3.8958322591089563`*^9, 3.895833188402728*^9, 
   3.895833228113308*^9, 3.895834144464472*^9, 3.895907173544937*^9, 
   3.89591029156143*^9, 3.895910352328539*^9, 3.8959103956439734`*^9, 
   3.895910459434866*^9, 3.895910608696199*^9, 3.895910854875318*^9, 
   3.895911447053796*^9, 3.895913016374528*^9, 3.8959193109021587`*^9, 
   3.895922667871969*^9, 3.8959228133332987`*^9, 3.895926719389819*^9, {
   3.896065007888809*^9, 3.8960650358428793`*^9}, 3.896065087873526*^9, 
   3.896066491387479*^9, 3.8960665352625837`*^9, 3.896067409617375*^9, 
   3.8960675028520527`*^9, 3.8960680966168747`*^9, 3.896071674213484*^9, 
   3.896075769630021*^9, 3.8960812065893183`*^9, 3.896086499829187*^9, 
   3.89608710079771*^9, 3.896437309881728*^9, 3.89650123163694*^9, 
   3.8967597878134747`*^9, 3.8967609033822813`*^9, 3.896761406626546*^9, 
   3.8967616422508307`*^9, 3.89676215899284*^9, 3.896762268254507*^9, 
   3.896762763934125*^9, 3.896763061710096*^9, 3.896765088188471*^9, 
   3.896766413006152*^9, 3.8967682124029703`*^9, 3.896768266813162*^9, {
   3.8967686793149033`*^9, 3.896768706565481*^9}, 3.8967687845778008`*^9, 
   3.896780395872876*^9, 3.896838948463903*^9, 3.8968403293586082`*^9, 
   3.896840624139812*^9, 3.896840991087413*^9, 3.896855015069437*^9, 
   3.896856117140921*^9, 3.896856148436475*^9, 3.8968582040161877`*^9, 
   3.896871876863781*^9, 3.8970329229868937`*^9, 3.902892635419674*^9, 
   3.9029156265779057`*^9, 3.9029173030898027`*^9, 3.902918386426896*^9, 
   3.903583968589329*^9, 3.904275781412837*^9, 3.9042787329343843`*^9, 
   3.9042787710480213`*^9, 3.904278879517221*^9, 3.90427897626591*^9, 
   3.904284658563286*^9, 3.904284766692485*^9, 3.904284816950714*^9, 
   3.904284864258552*^9, 3.904284951472108*^9, 3.9042851144641*^9, 
   3.9042879758989477`*^9, 3.9042880991979933`*^9, 3.904288209121307*^9, 
   3.9042883153519297`*^9, 3.904288346096084*^9, 3.9042883951858377`*^9, 
   3.904289082498506*^9, 3.904289138094263*^9, {3.9042891706492147`*^9, 
   3.90428919517741*^9}, 3.904289262596097*^9, {3.904289449922997*^9, 
   3.9042894644052362`*^9}, 3.904289512175741*^9, 3.904289580246714*^9, 
   3.90428961073597*^9, 3.90428964671653*^9, 3.904289749732736*^9, 
   3.904289862148182*^9, 3.904289977186905*^9, 3.9042921834644423`*^9, 
   3.9166351805540733`*^9, 3.9166353256222477`*^9, {3.916646558692257*^9, 
   3.9166465746737823`*^9}, 3.916647221783103*^9, 3.916651063080041*^9, 
   3.916651192606885*^9, 3.9166513075450373`*^9, 3.916651343057708*^9, 
   3.916651375601412*^9, 3.916651442122772*^9, 3.916651828856497*^9, 
   3.91665286920502*^9, 3.91665342249188*^9, 3.916653598175947*^9, 
   3.9166536447255363`*^9, 3.916653908821898*^9, 3.916654317636848*^9, 
   3.9167228602966337`*^9, 3.9167229493865337`*^9, 3.91672354355407*^9, 
   3.9167236785233717`*^9, 3.916734108609393*^9, 3.916734247839608*^9, 
   3.916734470778398*^9, 3.916734561493237*^9, 3.9167346027215853`*^9, 
   3.9167347064121017`*^9, 3.916735041687204*^9, 3.916735075381658*^9, 
   3.916735109244296*^9, 3.9167352141313677`*^9, 3.916735341232073*^9, 
   3.916890055339346*^9, 3.91689116079031*^9, 3.916891335326363*^9, 
   3.9168919752102127`*^9, 3.916892726043738*^9, 3.916892818722267*^9, 
   3.916893091338458*^9, 3.916894405096854*^9, 3.916895239721589*^9, 
   3.916896267882078*^9, 3.916896393171575*^9, 3.916902875638373*^9, 
   3.9169029499686327`*^9, {3.9169032442563953`*^9, 3.916903266154554*^9}, 
   3.91690442303605*^9, 3.91690445357736*^9, 3.916904708713028*^9, 
   3.916907294620419*^9, 3.9169112880796843`*^9, 3.916911367875548*^9, 
   3.916914781781289*^9, 3.916915575775672*^9, 3.916915899145224*^9, 
   3.916916332007148*^9, 3.916916805975871*^9, 3.916917126322608*^9, 
   3.916917664492364*^9, 3.916917914648283*^9, 3.916918490319263*^9, 
   3.916918712419908*^9, 3.916918886724146*^9, 3.916918917768683*^9, 
   3.9169193524707603`*^9, 3.916977552999473*^9, 3.916980161290367*^9, 
   3.9169808216432867`*^9, 3.91698089567529*^9, 3.9169843758240232`*^9, 
   3.9169872135220346`*^9, 3.916987318722385*^9, 3.9169873762207003`*^9, 
   3.916987853703712*^9, 3.916988573086437*^9, 3.916989105165626*^9, 
   3.9169917960533237`*^9, 3.916995174750909*^9, 3.9169952759904413`*^9, 
   3.9169959720782557`*^9, 3.9169974727778683`*^9, 3.916997523630597*^9, 
   3.9169977383616447`*^9, 3.9169980888727913`*^9, 3.916998148045924*^9, 
   3.917004094688435*^9, 3.917004340633644*^9, 3.917004583363513*^9, 
   3.9170056816739483`*^9, 3.917005789189719*^9, 3.917005874605538*^9, 
   3.917006571179161*^9, 3.917006728882966*^9, {3.917006764741788*^9, 
   3.917006780795848*^9}, 3.917006821564533*^9, 3.917095587425749*^9, 
   3.917141322303849*^9, 3.917146698880251*^9, 3.9262351028301973`*^9, 
   3.926235878469722*^9, 3.926237022102775*^9, 3.926237730055044*^9, 
   3.9262488425680513`*^9, 3.926251470677453*^9, 3.9262515938198833`*^9, {
   3.926251790124084*^9, 3.9262518194438562`*^9}, 3.926251888444427*^9, 
   3.9262604284846582`*^9, 3.926333244436941*^9, 3.926333943775622*^9, 
   3.9263340214940233`*^9, 3.926334097721506*^9, 3.926411601206458*^9, 
   3.926411666411498*^9, 3.9264117152612343`*^9, 3.926411778600378*^9, 
   3.926411837790655*^9, 3.926412352367653*^9, 3.92647299610469*^9, 
   3.92649114652286*^9, 3.9264913861788177`*^9, 3.926502658869483*^9, 
   3.926508961176443*^9, 3.926567866889798*^9, {3.926567939829689*^9, 
   3.9265679648667727`*^9}, 3.926647548366691*^9, 3.926649574341371*^9, 
   3.9269345048590717`*^9, 3.9269346474018297`*^9, 3.9269350522382183`*^9, {
   3.926935119789453*^9, 3.9269351461192627`*^9}, 3.926935236929411*^9, 
   3.928580490489428*^9, 3.928581615326048*^9},
 CellLabel->
  "Out[233]=",ExpressionUUID->"dbddf667-fc4a-4df3-bfbb-d8f554f0a04e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "3", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"2", "I"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "I"}], ",", "0", ",", "0"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.888571709580484*^9, 3.8885717155642643`*^9}, {
  3.889365667736525*^9, 3.889365669340396*^9}, {3.895735037340547*^9, 
  3.8957350438711243`*^9}, {3.8957357891362867`*^9, 3.895735792361904*^9}},
 CellLabel->
  "In[234]:=",ExpressionUUID->"61d0ccfd-4e9b-465f-a501-c53afdc8ec50"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.888571715969524*^9, 3.888652662660922*^9, 3.8888106812932987`*^9, 
   3.8889159604643917`*^9, 3.888917689574501*^9, 3.888920902171591*^9, 
   3.888921053845129*^9, 3.888982181483939*^9, 3.888982310032655*^9, {
   3.88898297364587*^9, 3.888983003054994*^9}, {3.888983308551306*^9, 
   3.8889833297439537`*^9}, 3.888983504343816*^9, {3.888983672831964*^9, 
   3.888983702545455*^9}, 3.888984331340362*^9, 3.888984387951818*^9, 
   3.888984621073234*^9, 3.888985325088664*^9, 3.888985445240809*^9, {
   3.8889856538266373`*^9, 3.8889856739530287`*^9}, 3.888986528046605*^9, 
   3.88899136819256*^9, 3.8889920848388243`*^9, {3.888992129312962*^9, 
   3.8889921557960577`*^9}, 3.888992758467618*^9, 3.888995101799255*^9, 
   3.8889953133041553`*^9, 3.88925405855151*^9, 3.8892759035822363`*^9, 
   3.889276222024626*^9, 3.889278199569419*^9, 3.889278287736656*^9, 
   3.889278351843231*^9, 3.889280306807736*^9, 3.8892810848369617`*^9, 
   3.889281340148944*^9, 3.889281422854986*^9, 3.889282752712365*^9, 
   3.8893271887774343`*^9, 3.8893656699270697`*^9, 3.889429817461761*^9, 
   3.889430094732037*^9, 3.8894354431324253`*^9, 3.8894355271955833`*^9, 
   3.8894355813559732`*^9, 3.8894361529082603`*^9, 3.8894400816740427`*^9, 
   3.889441040832563*^9, 3.889441146787592*^9, 3.889442056227825*^9, 
   3.889442127744753*^9, 3.8894422008792887`*^9, 3.889442276979908*^9, 
   3.889442376730633*^9, 3.88944317462263*^9, 3.8894437109220333`*^9, 
   3.889444300773323*^9, 3.889501523778783*^9, 3.889501582538319*^9, 
   3.8895019853614492`*^9, 3.889502811364586*^9, 3.889520507660375*^9, 
   3.889521438231556*^9, 3.8895236285719757`*^9, 3.8895271128048964`*^9, 
   3.889668877607081*^9, 3.889703350030477*^9, 3.889756724448189*^9, 
   3.8897602689852*^9, 3.889845925908841*^9, 3.8899464914890327`*^9, 
   3.890039852398327*^9, 3.8900431693608103`*^9, 3.8900433256179857`*^9, 
   3.890043355793886*^9, 3.890043473394923*^9, 3.890044762001322*^9, 
   3.890044794565908*^9, 3.890047154361525*^9, 3.890047621875032*^9, {
   3.890271481350301*^9, 3.8902715108187857`*^9}, 3.890271571402234*^9, 
   3.890271698308035*^9, 3.890271976886207*^9, 3.890272499627831*^9, 
   3.8902739919046707`*^9, 3.89027432965755*^9, 3.89027437664489*^9, 
   3.890274699009253*^9, {3.890274799039708*^9, 3.890274825797377*^9}, 
   3.890274944008603*^9, 3.890275713735791*^9, 3.890275893634115*^9, 
   3.890276331217812*^9, 3.890276416998971*^9, 3.890276469991274*^9, 
   3.8902766091909513`*^9, 3.890276734237458*^9, 3.8902768019865847`*^9, 
   3.890277220382172*^9, 3.890278094044091*^9, 3.890278172353991*^9, 
   3.89027905734893*^9, 3.890279144275547*^9, 3.890292308904594*^9, 
   3.890298733068604*^9, 3.890620894789871*^9, {3.890620933091415*^9, 
   3.890620944008445*^9}, 3.890626220288419*^9, 3.890634414049065*^9, 
   3.890634750377328*^9, 3.890635380992248*^9, 3.890635436143125*^9, 
   3.890639294334519*^9, 3.8906396017659883`*^9, 3.89063969741821*^9, 
   3.8906415436599913`*^9, 3.890642276652452*^9, 3.8906432692731323`*^9, 
   3.89064575623473*^9, 3.890646002436645*^9, 3.890647415007782*^9, 
   3.890647517714966*^9, 3.890665904720747*^9, 3.890666477120434*^9, 
   3.890666606847905*^9, 3.8906702695986156`*^9, 3.890671735899479*^9, 
   3.890700764258206*^9, 3.8907895321738567`*^9, {3.890790219790641*^9, 
   3.89079024533263*^9}, 3.8907905280294228`*^9, 3.890792073394697*^9, {
   3.890793276050663*^9, 3.890793291123991*^9}, 3.890794313256056*^9, 
   3.890879396247053*^9, 3.890964885622095*^9, 3.891076761567408*^9, 
   3.891076996808552*^9, 3.8910773879432373`*^9, 3.891077632376278*^9, 
   3.8910777602458763`*^9, 3.8910783342813673`*^9, 3.891078421794455*^9, 
   3.891078702948325*^9, 3.8910787935513783`*^9, 3.891083539491704*^9, 
   3.8910836118099337`*^9, {3.891141694312736*^9, 3.891141711871966*^9}, {
   3.891141939150326*^9, 3.8911419654524517`*^9}, 3.891142311380979*^9, 
   3.891142356018084*^9, 3.8911424196471252`*^9, 3.891147565024948*^9, 
   3.891148453421015*^9, 3.8911536379210663`*^9, 3.891156489384157*^9, 
   3.891156549861087*^9, 3.8911661870964746`*^9, 3.891167127241391*^9, {
   3.89117031873903*^9, 3.891170346116057*^9}, 3.891171683325494*^9, 
   3.8911744883797398`*^9, 3.8911760539327393`*^9, 3.891317192506373*^9, 
   3.8913174107294064`*^9, 3.8913200594885902`*^9, 3.891321442155806*^9, 
   3.8914911114287157`*^9, 3.891492649603765*^9, 3.891492915361402*^9, 
   3.891492958055273*^9, {3.891493251821989*^9, 3.891493267594923*^9}, 
   3.891494663520904*^9, 3.8914950926395617`*^9, {3.891501679882896*^9, 
   3.891501693498869*^9}, 3.891504716080641*^9, 3.891504764330162*^9, 
   3.891598239549465*^9, {3.891601129398604*^9, 3.891601157662467*^9}, 
   3.891601202385079*^9, 3.891601541329811*^9, 3.8916017643539333`*^9, 
   3.89160217195584*^9, 3.891604819264401*^9, 3.8916063842276077`*^9, 
   3.891607239674531*^9, 3.8916141557152348`*^9, 3.891616431577944*^9, 
   3.891617169583309*^9, 3.891617693025573*^9, 3.891618230665234*^9, 
   3.8916587558468227`*^9, 3.8916675113755217`*^9, 3.891692251132234*^9, 
   3.8916930394853373`*^9, 3.8917004649622087`*^9, 3.8917013232281637`*^9, 
   3.891747574602169*^9, 3.891747928097228*^9, 3.891748916607018*^9, 
   3.891749136417262*^9, 3.89174927440429*^9, 3.891749732037879*^9, 
   3.8927058479399557`*^9, 3.892706038348617*^9, 3.892867283570121*^9, 
   3.892889362228578*^9, 3.892889667500306*^9, 3.892891028362618*^9, 
   3.8928911463558083`*^9, 3.892952621343009*^9, 3.8929532543630457`*^9, 
   3.895735044717725*^9, 3.8957357936991253`*^9, 3.895739550451313*^9, 
   3.895739661753952*^9, 3.895739766039604*^9, 3.895741159361109*^9, 
   3.895741204656299*^9, 3.89574126714192*^9, 3.895807571116016*^9, 
   3.895807736474594*^9, 3.895808023497697*^9, 3.895808528525869*^9, 
   3.8958099972054453`*^9, 3.895810312034732*^9, 3.8958103527004147`*^9, 
   3.895810401723377*^9, 3.895810439651063*^9, 3.895810510496312*^9, 
   3.895810650166586*^9, 3.895810938448955*^9, 3.895822009651499*^9, 
   3.895830174280281*^9, 3.895831709503797*^9, 3.8958322591225767`*^9, 
   3.895833188415251*^9, 3.8958332281257887`*^9, 3.895834144493554*^9, 
   3.89590717357169*^9, 3.8959102915894337`*^9, 3.895910352351192*^9, 
   3.895910395668562*^9, 3.895910459457694*^9, 3.8959106087195177`*^9, 
   3.8959108549020987`*^9, 3.8959114470637417`*^9, 3.89591301639075*^9, 
   3.8959193109113398`*^9, 3.8959226678964453`*^9, 3.8959228133568068`*^9, 
   3.895926719412292*^9, {3.896065007900128*^9, 3.896065035874571*^9}, 
   3.8960650879031143`*^9, 3.896066491400056*^9, 3.8960665352908688`*^9, 
   3.896067409640707*^9, 3.896067502879479*^9, 3.896068096663061*^9, 
   3.8960716742396584`*^9, 3.8960757696587343`*^9, 3.896081206603312*^9, 
   3.896086499844944*^9, 3.8960871008116693`*^9, 3.8964373098897*^9, 
   3.896501231662504*^9, 3.896759787827857*^9, 3.89676090341046*^9, 
   3.896761406648786*^9, 3.896761642278694*^9, 3.896762159005525*^9, 
   3.8967622682769327`*^9, 3.8967627639589663`*^9, 3.8967630617205067`*^9, 
   3.8967650882004967`*^9, 3.896766413034534*^9, 3.896768212415359*^9, 
   3.896768266840323*^9, {3.896768679342709*^9, 3.896768706591626*^9}, 
   3.8967687846014833`*^9, 3.896780395893229*^9, 3.8968389484833727`*^9, 
   3.89684032936863*^9, 3.8968406241495943`*^9, 3.8968409910961027`*^9, 
   3.896855015079496*^9, 3.896856117150391*^9, 3.8968561484473133`*^9, 
   3.89685820402879*^9, 3.8968718768733683`*^9, 3.897032922996417*^9, 
   3.9028926354283123`*^9, 3.9029156265912943`*^9, 3.9029173031423473`*^9, 
   3.902918386440174*^9, 3.903583968602442*^9, 3.9042757814254208`*^9, 
   3.904278732945698*^9, 3.904278771058213*^9, 3.904278879528797*^9, 
   3.904278976276106*^9, 3.904284658575676*^9, 3.9042847667049313`*^9, 
   3.9042848169629908`*^9, 3.904284864270574*^9, 3.904284951484434*^9, 
   3.904285114476943*^9, 3.904287975914384*^9, 3.904288099209923*^9, 
   3.904288209134972*^9, 3.9042883153647423`*^9, 3.904288346107238*^9, 
   3.904288395199017*^9, 3.904289082543029*^9, 3.9042891381543827`*^9, {
   3.90428917066425*^9, 3.9042891951907663`*^9}, 3.9042892626092997`*^9, {
   3.9042894499375134`*^9, 3.904289464429983*^9}, 3.904289512189239*^9, 
   3.904289580270198*^9, 3.904289610748694*^9, 3.904289646727309*^9, 
   3.904289749756565*^9, 3.904289862160452*^9, 3.90428997721179*^9, 
   3.904292183489056*^9, 3.916635180570181*^9, 3.916635325661909*^9, {
   3.916646558724654*^9, 3.916646574703981*^9}, 3.9166472217963142`*^9, 
   3.916651063098296*^9, 3.916651192620824*^9, 3.916651307558732*^9, 
   3.916651343071248*^9, 3.916651375622164*^9, 3.9166514421376553`*^9, 
   3.91665182887072*^9, 3.916652869218217*^9, 3.916653422505529*^9, 
   3.916653598190879*^9, 3.916653644740334*^9, 3.916653908838874*^9, 
   3.9166543176526623`*^9, 3.9167228603112173`*^9, 3.916722949400136*^9, 
   3.916723543569927*^9, 3.916723678538204*^9, 3.9167341086238937`*^9, 
   3.9167342478549643`*^9, 3.916734470795474*^9, 3.9167345615200777`*^9, 
   3.916734602736608*^9, 3.91673470642868*^9, 3.916735041703336*^9, 
   3.916735075397142*^9, 3.916735109260338*^9, 3.916735214148828*^9, 
   3.9167353412492933`*^9, 3.916890055368586*^9, 3.916891160810055*^9, 
   3.9168913353809977`*^9, 3.916891975228948*^9, 3.91689272608185*^9, 
   3.9168928187414093`*^9, 3.916893091360314*^9, 3.916894405179278*^9, 
   3.9168952397553787`*^9, 3.916896267902923*^9, 3.916896393191724*^9, 
   3.916902875669003*^9, 3.91690294998885*^9, {3.916903244318282*^9, 
   3.9169032662201023`*^9}, 3.91690442305989*^9, 3.916904453633143*^9, 
   3.916904708752654*^9, 3.9169072946421547`*^9, 3.9169112881036377`*^9, 
   3.916911367896531*^9, 3.9169147818163958`*^9, 3.916915575810108*^9, 
   3.916915899168888*^9, 3.9169163320463943`*^9, 3.916916806016608*^9, 
   3.916917126346442*^9, 3.9169176645370207`*^9, 3.916917914685628*^9, 
   3.916918490397916*^9, 3.916918712469749*^9, 3.916918886783008*^9, 
   3.916918917793067*^9, 3.916919352493869*^9, 3.916977553046452*^9, 
   3.916980161312386*^9, 3.916980821675898*^9, 3.916980895712521*^9, 
   3.916984375857421*^9, 3.916987213545842*^9, 3.9169873187614517`*^9, 
   3.916987376295863*^9, 3.916987853728587*^9, 3.916988573127656*^9, 
   3.9169891051891937`*^9, 3.916991796077593*^9, 3.916995174773397*^9, 
   3.916995276014402*^9, 3.916995972105163*^9, 3.916997472803227*^9, 
   3.9169975236727743`*^9, 3.916997738386249*^9, 3.916998088917338*^9, 
   3.9169981480880127`*^9, 3.917004094716208*^9, 3.917004340644409*^9, 
   3.917004583373769*^9, 3.917005681683263*^9, 3.9170057892000017`*^9, 
   3.91700587461462*^9, 3.917006571212195*^9, 3.917006728900979*^9, {
   3.917006764777953*^9, 3.917006780820067*^9}, 3.917006821589787*^9, 
   3.917095587440818*^9, 3.917141322338043*^9, 3.9171466989187202`*^9, 
   3.926235102894837*^9, 3.9262358784960537`*^9, 3.9262370221381617`*^9, 
   3.926237730097398*^9, 3.926248842593939*^9, 3.926251470774193*^9, 
   3.926251593864085*^9, {3.9262517901678333`*^9, 3.926251819470591*^9}, 
   3.9262518885400476`*^9, 3.9262604285466413`*^9, 3.926333244471224*^9, 
   3.926333943871204*^9, 3.9263340215276337`*^9, 3.9263340977538967`*^9, 
   3.926411601236127*^9, 3.9264116664214907`*^9, 3.926411715271947*^9, 
   3.926411778612624*^9, 3.926411837801092*^9, 3.926412352380273*^9, 
   3.926472996137834*^9, 3.92649114653229*^9, 3.926491386189046*^9, 
   3.9265026588970413`*^9, 3.9265089611886997`*^9, 3.926567866929488*^9, {
   3.926567939878591*^9, 3.92656796489325*^9}, 3.926647548398178*^9, 
   3.926649574368415*^9, 3.926934504890003*^9, 3.926934647413456*^9, 
   3.9269350522510157`*^9, {3.926935119802394*^9, 3.926935146149858*^9}, 
   3.926935236943118*^9, 3.9285804905081253`*^9, 3.928581615349634*^9},
 CellLabel->
  "Out[234]=",ExpressionUUID->"77af194b-0a2c-41ca-9487-0eb601f22694"]
}, Open  ]],

Cell["\<\
e3prodM[{i1,...,in}]= {0,0,1}.M[i1]....M[in] = 3rd line of M[i1]...M[in].\
\>", "Text",
 CellChangeTimes->{{3.8968393360233927`*^9, 3.896839363246608*^9}, {
  3.896839780224029*^9, 3.8968397820321083`*^9}, {3.8968402036301928`*^9, 
  3.8968402114462433`*^9}, {3.916986335704945*^9, 
  3.91698634711716*^9}},ExpressionUUID->"2c905a55-cd6c-42d4-a151-\
cc0425e2dae7"],

Cell[BoxData[
 RowBox[{"Clear", "[", "e3prodM", "]"}]], "Input",
 CellChangeTimes->{{3.895809902278646*^9, 3.8958099077816668`*^9}, {
  3.896839320225966*^9, 3.8968393205169277`*^9}},
 CellLabel->
  "In[235]:=",ExpressionUUID->"ed73ed3a-9c41-4918-96a5-ba1f626e5835"],

Cell[BoxData[
 RowBox[{
  RowBox[{"e3prodM", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"e3prodM", "[", "l", "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "l", "]"}], "\[Equal]", "0"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{
      RowBox[{"e3prodM", "[", 
       RowBox[{"Most", "[", "l", "]"}], "]"}], ".", 
      RowBox[{"M", "[", 
       RowBox[{"Last", "[", "l", "]"}], "]"}]}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.891211634955578*^9, 3.8912116760924664`*^9}, {
  3.89121170904671*^9, 3.8912117097082663`*^9}, {3.891211847873406*^9, 
  3.891211869065752*^9}, {3.891211901279663*^9, 3.891211963070068*^9}, {
  3.895735047876762*^9, 3.89573506332548*^9}, {3.895809911203463*^9, 
  3.8958099145033503`*^9}, {3.8968395122257233`*^9, 3.8968395236032763`*^9}, {
  3.896839632183916*^9, 3.8968396598922997`*^9}},
 CellLabel->
  "In[236]:=",ExpressionUUID->"c05ee52b-5047-4085-ba15-25b6ee224f11"],

Cell["prodx[{i1,...,in}]=x[i1]....x[in]", "Text",
 CellChangeTimes->{{3.896839773686997*^9, 
  3.896839793391721*^9}},ExpressionUUID->"b266431a-b3ec-4435-87be-\
4416e10d0761"],

Cell[BoxData[
 RowBox[{"Clear", "[", "prodx", "]"}]], "Input",
 CellChangeTimes->{{3.8958116777421303`*^9, 3.8958116819870996`*^9}},
 CellLabel->
  "In[237]:=",ExpressionUUID->"76247c17-990e-4ac9-95e2-a4835c310ff2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prodx", "[", "l_", "]"}], ":=", 
  RowBox[{
   RowBox[{"prodx", "[", "l", "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "l", "]"}], "\[Equal]", "0"}], ",", "1", ",", 
     RowBox[{"collect", "[", 
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"First", "[", "l", "]"}], "]"}], 
       RowBox[{"prodx", "[", 
        RowBox[{"Rest", "[", "l", "]"}], "]"}]}], "]"}]}], "]"}]}]}]], "Input",\

 CellChangeTimes->{{3.891211729890951*^9, 3.891211757359565*^9}, 
   3.8957357278255997`*^9, 3.8957397615910387`*^9, {3.895811702236453*^9, 
   3.895811772204324*^9}, {3.916904156958971*^9, 3.91690415846642*^9}},
 CellLabel->
  "In[238]:=",ExpressionUUID->"89f78379-7b12-4104-9cc9-e2766450bba3"],

Cell[BoxData[
 RowBox[{
  RowBox[{"phat", "=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"k", ",", "l", ",", "i", ",", "a", ",", "b"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Do", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"l", "=", 
          RowBox[{"Tuples", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", "k"}], "]"}]}], 
         ";", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"a", "[", "k", "]"}], "=", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"b", "=", 
              RowBox[{
               RowBox[{"e3prodM", "[", 
                RowBox[{"l", "[", 
                 RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
               RowBox[{"[", "1", "]"}], "]"}]}], ";", 
             RowBox[{"If", "[", 
              RowBox[{
               RowBox[{"b", "===", "0"}], ",", "0", ",", 
               RowBox[{"b", " ", 
                RowBox[{"prodx", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], 
                RowBox[{"interval", "[", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Omega", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "/.", "numOmega"}],
                   ")"}], "]"}]}]}], "]"}]}], ",", 
            RowBox[{"{", 
             RowBox[{"i", ",", "1", ",", 
              RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}]}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"collect", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"a", "[", "k", "]"}], " ", 
          RowBox[{"t", "^", 
           RowBox[{"(", 
            RowBox[{"k", "-", "1"}], ")"}]}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}], "]"}]}]}], 
    "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.917004519867354*^9, 3.9170045601177053`*^9}, {
  3.917005589026225*^9, 3.91700559904279*^9}, {3.926565009483919*^9, 
  3.926565009763908*^9}},
 CellLabel->
  "In[239]:=",ExpressionUUID->"b0a38176-66a1-4b4a-ba74-bbf31d349da1"],

Cell[CellGroupData[{

Cell["Estimation of remainder of phat ", "Subsection",
 CellChangeTimes->{{3.916733701652519*^9, 3.916733712992597*^9}, {
   3.926565042767057*^9, 3.926565044373644*^9}, 
   3.926565104241384*^9},ExpressionUUID->"60c84e56-7e27-4774-9bcd-\
ffc2af89b729"],

Cell[TextData[{
 "(Section",
 StyleBox[" 9.7",
  FontColor->RGBColor[0, 1, 0]],
 ")"
}], "Text",
 CellChangeTimes->{{3.926565123699984*^9, 
  3.9265651267452087`*^9}},ExpressionUUID->"0be5559d-c90e-429b-9ae7-\
59da45c820d1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"norm8", "[", "Y_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"dims", ",", "j"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{"Max", "[", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"Abs", "[", 
        RowBox[{"Y", "[", 
         RowBox[{"[", "j", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", 
         RowBox[{"Length", "[", "Y", "]"}]}], "}"}]}], "]"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.926251542219232*^9, 3.926251561041758*^9}},
 CellLabel->
  "In[240]:=",ExpressionUUID->"b8a6c972-4dcd-4787-92a2-14cf1ba5c735"],

Cell[BoxData[
 RowBox[{
  RowBox[{"oldC0", "=", 
   RowBox[{"Max", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"collect", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"interval", "[", 
          RowBox[{"2", " ", 
           RowBox[{"3", "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "4"}], ")"}]}]}], "]"}], 
         RowBox[{"normpoly", "[", 
          RowBox[{"x", "[", "1", "]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"interval", "[", 
          RowBox[{"4", "+", 
           RowBox[{"2", " ", 
            RowBox[{"Sqrt", "[", "2", "]"}]}]}], "]"}], 
         RowBox[{"normpoly", "[", 
          RowBox[{"x", "[", "3", "]"}], "]"}]}]}], "]"}], ",", 
      RowBox[{"collect", "[", 
       RowBox[{
        RowBox[{"interval", "[", 
         RowBox[{"8", " ", 
          RowBox[{"Sqrt", "[", "2", "]"}]}], "]"}], 
        RowBox[{"normpoly", "[", 
         RowBox[{"x", "[", "3", "]"}], "]"}]}], "]"}]}], "}"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.895739537979567*^9, 3.895739593819728*^9}, {
   3.895739706280652*^9, 3.895739711673799*^9}, {3.8957398435252743`*^9, 
   3.895739859955516*^9}, {3.896779612130699*^9, 3.896779613060446*^9}, {
   3.896841390527053*^9, 3.896841461984126*^9}, {3.9166467533224773`*^9, 
   3.916646876385955*^9}, {3.916646952143875*^9, 3.916646970671378*^9}, {
   3.916733657696672*^9, 3.916733658942099*^9}, {3.916904375311411*^9, 
   3.916904380463726*^9}, {3.916918694012473*^9, 3.91691869485496*^9}, 
   3.926235244527239*^9, {3.926235308690818*^9, 3.926235310478098*^9}},
 CellLabel->
  "In[241]:=",ExpressionUUID->"29d7a0d0-b0f8-4313-a3e8-6e9ff2e18f4f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"oldC0", "/.", "values"}]], "Input",
 CellChangeTimes->{{3.916980243587578*^9, 3.916980243911442*^9}, {
  3.926235247647256*^9, 3.926235252917131*^9}, {3.926235312891529*^9, 
  3.9262353167653027`*^9}},
 CellLabel->
  "In[242]:=",ExpressionUUID->"b4d574a9-6232-4ece-9044-afdfffef7407"],

Cell[BoxData["16.462359754243412`"], "Output",
 CellChangeTimes->{
  3.916980244561015*^9, 3.916980722097492*^9, 3.916980821807564*^9, 
   3.916980895836028*^9, 3.9169836382987623`*^9, 3.916983786873559*^9, 
   3.916984379329265*^9, 3.916987407215385*^9, 3.9169878556754723`*^9, 
   3.9169885779051228`*^9, 3.9169918806472273`*^9, 3.916995276521613*^9, 
   3.916995972227809*^9, 3.916997472893485*^9, 3.916997523769751*^9, 
   3.916997738477438*^9, 3.916998089037875*^9, 3.916999076131921*^9, 
   3.917004340856501*^9, 3.9170046231251373`*^9, 3.917005688719551*^9, 
   3.917005923774581*^9, 3.917006781007292*^9, 3.917006869676854*^9, 
   3.9170959632319508`*^9, 3.917141697431004*^9, 3.9171487120641727`*^9, 
   3.926235107144298*^9, {3.926235248049659*^9, 3.926235253251906*^9}, 
   3.926235317184037*^9, 3.926235881900918*^9, 3.926237025294675*^9, 
   3.926237758664609*^9, 3.926249031203124*^9, 3.926251471620511*^9, 
   3.926251594117848*^9, {3.926251790426927*^9, 3.9262518199323063`*^9}, 
   3.926252084280013*^9, 3.926260475946343*^9, 3.926333254878681*^9, 
   3.926333944260009*^9, 3.9263340217271852`*^9, 3.92633409788153*^9, 
   3.926411601324656*^9, 3.926411666546627*^9, 3.926411715548956*^9, 
   3.9264117788497677`*^9, 3.926411841047494*^9, 3.9264123809659433`*^9, 
   3.926473340194488*^9, 3.926491146616338*^9, 3.92649143497994*^9, 
   3.9265030555532207`*^9, 3.9265093328575487`*^9, 3.926567941197321*^9, 
   3.926651697517516*^9, 3.9269345050016727`*^9, 3.9269346475052843`*^9, 
   3.926935052359702*^9, {3.926935119881115*^9, 3.926935149183375*^9}, 
   3.926935240238744*^9, 3.928580490598515*^9, 3.928581615427185*^9},
 CellLabel->
  "Out[242]=",ExpressionUUID->"b6487d08-72e8-4aff-becb-d95b0bb351f1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C0", "=", 
  RowBox[{
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"c1", ",", "c2", ",", "z0"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"c1", "=", 
       RowBox[{"normpoly", "[", 
        RowBox[{"x", "[", "1", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"c2", "=", 
       RowBox[{"normpoly", "[", 
        RowBox[{"x", "[", "2", "]"}], "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"z0", "=", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"c1", "^", "2"}], "+", 
            RowBox[{"2", 
             RowBox[{"c2", "^", "2"}]}]}], "]"}], "-", "c1"}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", "2", "]"}], " ", "c2"}], ")"}]}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"2", " ", "c2", " ", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{
             RowBox[{"Sqrt", "[", "2", "]"}], "z0"}], "+", 
            RowBox[{"z0", "^", "2"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{
             RowBox[{"Sqrt", "[", "2", "]"}], "z0"}], "+", 
            RowBox[{"z0", "^", "2"}]}], ")"}]}], "]"}]}], "+", 
       RowBox[{"c1", 
        RowBox[{"(", 
         RowBox[{"Pi", "-", 
          RowBox[{"4", "  ", 
           RowBox[{"ArcTan", "[", 
            RowBox[{"z0", "^", "2"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", "Pi", " ", "c2"}]}]}]}], "]"}], "/.", 
   "values"}]}]], "Input",
 CellLabel->
  "In[243]:=",ExpressionUUID->"e119c840-c4aa-4684-9923-1b5ecd188176"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"14.82161960455193`", ",", "14.821619604643091`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.926235261073578*^9, 3.926235881943981*^9, 3.926237025329627*^9, 
   3.926237758708241*^9, 3.926249031245027*^9, 3.926251471668372*^9, 
   3.9262515941626673`*^9, {3.9262517904727488`*^9, 3.926251819982174*^9}, 
   3.926252084328124*^9, 3.926260475993059*^9, 3.926333254931239*^9, 
   3.926333944334606*^9, 3.926334021778027*^9, 3.926334097932873*^9, 
   3.926411601355885*^9, 3.926411666573782*^9, 3.926411715569639*^9, 
   3.926411778900576*^9, 3.9264118410650463`*^9, 3.926412381001865*^9, 
   3.926473340223909*^9, 3.926491146647832*^9, 3.926491435005748*^9, 
   3.9265030555858192`*^9, 3.926509332884336*^9, 3.9265679412451153`*^9, 
   3.926651697556355*^9, 3.9269345050316668`*^9, 3.926934647535227*^9, 
   3.9269350523727818`*^9, {3.9269351199072323`*^9, 3.926935149215064*^9}, 
   3.9269352402679462`*^9, 3.928580490618923*^9, 3.928581615437603*^9},
 CellLabel->
  "Out[243]=",ExpressionUUID->"2dc04129-be5a-4b00-8a10-31ba3d8df59d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C1", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", ",", "i", ",", "a", ",", "s"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"l", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"n", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"s", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"a", "=", 
           RowBox[{"norm8", "[", 
            RowBox[{"e3prodM", "[", 
             RowBox[{"l", "[", 
              RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], ";", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"a", ">", "0"}], ",", 
            RowBox[{"a", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"normpoly", "[", " ", 
                RowBox[{"prodx", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "/.", 
               "values"}], ")"}], 
             RowBox[{"interval", "[", 
              RowBox[{
               RowBox[{"Abs", "[", 
                RowBox[{"Omega", "[", 
                 RowBox[{"l", "[", 
                  RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "/.", 
               "numOmega"}], "]"}]}], ",", "0"}], "]"}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", "s"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.9262353502354593`*^9, {3.926235508410578*^9, 3.926235514455883*^9}, {
   3.926235554663196*^9, 3.926235558929978*^9}, {3.926251395538937*^9, 
   3.9262513983138943`*^9}, 3.9263331008993597`*^9, {3.926333183229274*^9, 
   3.926333216012072*^9}, {3.9285804619846077`*^9, 3.928580462404892*^9}},
 CellLabel->
  "In[244]:=",ExpressionUUID->"1af2a230-8d51-4beb-aee0-7d00a99c1093"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"146.66470468917444`", ",", "146.6647047397583`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.926235382874755*^9, 3.9262355959384613`*^9, 
  3.926235939915289*^9, 3.9262370824516706`*^9, 3.9262380995220833`*^9, 
  3.926249031821001*^9, 3.926251472472732*^9, 3.926251594957542*^9, 
  3.926251791268178*^9, 3.9262518259130383`*^9, 3.9262543501110687`*^9, 
  3.9262612199222813`*^9, 3.9263332556852427`*^9, 3.926333945239985*^9, 
  3.926334022658964*^9, 3.926334098736311*^9, 3.926411601454707*^9, 
  3.9264116674288063`*^9, 3.926411721044433*^9, 3.926411779011611*^9, 
  3.926411899685175*^9, 3.926413092126919*^9, 3.926475620337112*^9, 
  3.926491146744206*^9, 3.926492186665893*^9, 3.9265088979068413`*^9, 
  3.926514072496818*^9, 3.9265679430947533`*^9, 3.926675581420216*^9, 
  3.926934505077153*^9, 3.926934647587513*^9, 3.926935052469801*^9, 
  3.926935120002899*^9, 3.926935157673355*^9, 3.926935295100563*^9, 
  3.928580490712446*^9, 3.9285816155837383`*^9},
 CellLabel->
  "Out[244]=",ExpressionUUID->"12f14739-4c5d-44f4-80dc-0b6ddb9bea2c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"normRemp", "=", 
  RowBox[{
   RowBox[{"T", "^", "n"}], " ", "C1", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{"C0", " ", "T"}], "]"}]}]}]], "Input",
 CellLabel->
  "In[245]:=",ExpressionUUID->"0bdb6e07-1b88-41ad-8c2c-218cbdc3aa2d"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"0.2283526571377`", ",", "0.22835265721710946`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.926235412514666*^9, 3.926235939972934*^9, 
  3.926237082502137*^9, 3.926238099597958*^9, 3.9262490318494787`*^9, 
  3.926251472534264*^9, 3.9262515950148973`*^9, 3.926251791335589*^9, 
  3.9262518259704857`*^9, 3.9262543503414516`*^9, 3.926261220001449*^9, 
  3.9263332557193623`*^9, 3.926333945348226*^9, 3.926334022746255*^9, 
  3.926334098803862*^9, 3.926411601464181*^9, 3.9264116674699297`*^9, 
  3.9264117210763483`*^9, 3.926411779052512*^9, 3.926411899775504*^9, 
  3.926413092390407*^9, 3.926475620454417*^9, 3.926491146754477*^9, 
  3.926492186764371*^9, 3.9265140726269073`*^9, 3.9266755825663958`*^9, 
  3.926934505091064*^9, 3.926934647638803*^9, 3.926935052481824*^9, 
  3.926935120015479*^9, 3.926935295142582*^9, 3.928580490722234*^9, 
  3.928581615593734*^9},
 CellLabel->
  "Out[245]=",ExpressionUUID->"20512b13-c2b3-40e2-8bdc-f398934574a7"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "duprodx", "]"}]], "Input",
 CellChangeTimes->{{3.926235632485443*^9, 3.9262356353405447`*^9}},
 CellLabel->
  "In[246]:=",ExpressionUUID->"fc42604f-0dc3-43af-9fbd-7cfd58d6013c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"duprodx", "[", 
   RowBox[{"l_", ",", "i_"}], "]"}], ":=", 
  RowBox[{
   RowBox[{"duprodx", "[", 
    RowBox[{"l", ",", "i"}], "]"}], "=", 
   RowBox[{"If", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"Length", "[", "l", "]"}], "\[Equal]", "0"}], ",", "0", ",", 
     RowBox[{"collect", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"D", "[", 
         RowBox[{
          RowBox[{"x", "[", 
           RowBox[{"First", "[", "l", "]"}], "]"}], ",", 
          RowBox[{"u", "[", "i", "]"}]}], "]"}], 
        RowBox[{"prodx", "[", 
         RowBox[{"Rest", "[", "l", "]"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"x", "[", 
         RowBox[{"First", "[", "l", "]"}], "]"}], 
        RowBox[{"duprodx", "[", 
         RowBox[{
          RowBox[{"Rest", "[", "l", "]"}], ",", "i"}], "]"}]}]}], "]"}]}], 
    "]"}]}]}]], "Input",
 CellChangeTimes->{3.92625178025484*^9},
 CellLabel->
  "In[247]:=",ExpressionUUID->"2fb2419d-0138-4fce-9175-ad7dc1d5da7c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C3", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"a", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"a", "[", "1", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"rho", " ", "Pi"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{"correctiontu1", ",", 
          RowBox[{
           RowBox[{"Sqrt", "[", "2", "]"}], 
           RowBox[{"Log", "[", "2", "]"}], 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"rho", "^", "2"}], "+", "1"}], ")"}], "T", 
           RowBox[{"(", 
            RowBox[{"Pi", "+", 
             RowBox[{"Log", "[", 
              RowBox[{"3", "+", 
               RowBox[{"2", " ", 
                RowBox[{"Sqrt", "[", "2", "]"}]}]}], "]"}]}], ")"}]}], ",", 
          "0"}], "]"}]}], "//", "N"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "2", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"2", "Pi"}], "+", 
        RowBox[{"4", 
         RowBox[{"Log", "[", 
          RowBox[{
           RowBox[{"Sqrt", "[", "2", "]"}], "+", "1"}], "]"}]}]}], "//", 
       "N"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"a", "[", "3", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", "rho"}], "+", 
          RowBox[{"If", "[", 
           RowBox[{"correctiontu3", ",", 
            RowBox[{"2", " ", 
             RowBox[{"Log", "[", "2", "]"}], 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"rho", "^", "2"}], "+", "1"}], ")"}], "T"}], ",", 
            "0"}], "]"}]}], ")"}], 
        RowBox[{"(", 
         RowBox[{"Pi", "+", 
          RowBox[{"2", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"Sqrt", "[", "2", "]"}], "+", "1"}], "]"}]}]}], ")"}]}], 
       "//", "N"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"a", "[", "i", "]"}], 
         RowBox[{"w", "[", "i", "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
      "values"}]}]}], "]"}]}]], "Input",
 CellLabel->
  "In[248]:=",ExpressionUUID->"f94a19b3-71cf-488a-9785-a1d8487039ae"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"8.919441462386013`", ",", "8.919441462386024`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.92623566512226*^9, 3.9262359404383383`*^9, 
  3.9262370829646673`*^9, 3.926238100121278*^9, 3.926249031903636*^9, 
  3.926251472746893*^9, 3.92625159508221*^9, 3.926251791398458*^9, 
  3.926251826033094*^9, 3.926254350877495*^9, 3.926261220067911*^9, 
  3.9263332652312717`*^9, 3.9263339454786797`*^9, 3.926334022805716*^9, 
  3.9263340988689947`*^9, 3.926411601508897*^9, 3.926411667514248*^9, 
  3.926411721111124*^9, 3.926411779127878*^9, 3.926411899810266*^9, 
  3.926413093690927*^9, 3.926475620522592*^9, 3.9264911467984943`*^9, 
  3.926492186839765*^9, 3.926514072674931*^9, 3.92667558279731*^9, 
  3.9269345051705723`*^9, 3.926934647688149*^9, 3.926935052527783*^9, 
  3.926935120057167*^9, 3.926935295195323*^9, 3.928580490756805*^9, 
  3.928581615632183*^9},
 CellLabel->
  "Out[248]=",ExpressionUUID->"eefff735-4b66-43c4-80e1-14cff2d38d05"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"C2", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", ",", "i", ",", "j", ",", "a", ",", "s"}], "}"}], ",", 
    "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"l", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"n", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "j", "]"}], "=", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", "=", 
             RowBox[{"norm8", "[", 
              RowBox[{"e3prodM", "[", 
               RowBox[{"l", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}]}], ";", 
            "\[IndentingNewLine]", 
            RowBox[{"If", "[", 
             RowBox[{
              RowBox[{"a", "===", "0"}], ",", "0", ",", 
              RowBox[{"a", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"normpoly", "[", " ", 
                  RowBox[{"duprodx", "[", 
                   RowBox[{
                    RowBox[{"l", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], ",", "j"}], "]"}], "]"}], 
                 "/.", "values"}], ")"}], 
               RowBox[{"(", 
                RowBox[{"interval", "[", 
                 RowBox[{
                  RowBox[{"Abs", "[", 
                   RowBox[{"Omega", "[", 
                    RowBox[{"l", "[", 
                    RowBox[{"[", "i", "]"}], "]"}], "]"}], "]"}], "/.", 
                  "numOmega"}], "]"}], ")"}]}]}], "]"}]}], ")"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", 
            RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"s", "[", "j", "]"}], 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"w", "[", "j", "]"}], "/.", "values"}], ")"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.926235689787849*^9, {3.926333198141655*^9, 3.9263332086073093`*^9}, {
   3.926759874969529*^9, 3.926759875416959*^9}, {3.926934634521748*^9, 
   3.926934634902974*^9}, {3.92858047851576*^9, 3.928580478854705*^9}},
 CellLabel->
  "In[249]:=",ExpressionUUID->"1e67ab36-eab1-45b3-b28b-b45554e9d75c"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"225.17781824747786`", ",", "225.17781832832338`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.926934647753182*^9, 3.9269350526114693`*^9, 
  3.926935120142941*^9, 3.926935366737995*^9, 3.9285804908746567`*^9, 
  3.928581615828589*^9},
 CellLabel->
  "Out[249]=",ExpressionUUID->"4644d7b7-865f-47df-8986-fe06a8e1d17e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"LipRemp", "=", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", "i", "}"}], ",", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"w", "[", "i", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"RR", "[", "i", "]"}], "-", 
            RowBox[{"R", "[", "i", "]"}]}], " ", ")"}]}], 
         RowBox[{"(", 
          RowBox[{"normRemp", "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"R", "[", "i", "]"}], "\[Rule]", 
             RowBox[{"RR", "[", "i", "]"}]}], "}"}]}], ")"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], "]"}]}], ";"}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.8898473722591877`*^9, 3.889847391593232*^9}, {
   3.889847426372534*^9, 3.889847441057563*^9}, {3.889847726888732*^9, 
   3.88984772765765*^9}, 3.890043611786323*^9, {3.8902724809375973`*^9, 
   3.890272487997822*^9}, 3.890626467171135*^9, {3.8906340442907553`*^9, 
   3.890634112036105*^9}, {3.89063417543076*^9, 3.890634195109462*^9}, {
   3.890634234173029*^9, 3.8906342642640676`*^9}, {3.8906398495146*^9, 
   3.8906398766856194`*^9}, {3.890639924053298*^9, 3.8906399653127213`*^9}, {
   3.8906667153341427`*^9, 3.890666716990901*^9}, {3.891492125914154*^9, 
   3.891492228898739*^9}, {3.8914923082768183`*^9, 3.891492348907476*^9}, {
   3.8914924014863577`*^9, 3.891492411664031*^9}, {3.8914924503581867`*^9, 
   3.891492548257814*^9}, {3.891492711174797*^9, 3.891492765525414*^9}, {
   3.891493103520977*^9, 3.891493109355824*^9}, {3.891494152347053*^9, 
   3.891494178396945*^9}, {3.8957402928302917`*^9, 3.895740294914648*^9}, {
   3.916651282915042*^9, 3.916651283424924*^9}, {3.9167337502164516`*^9, 
   3.916733752195899*^9}, 3.9169163582692204`*^9, {3.916917404581744*^9, 
   3.916917408828597*^9}, {3.9169174861139927`*^9, 3.916917488379052*^9}, {
   3.9169180414565897`*^9, 3.916918045627996*^9}, {3.926235805627475*^9, 
   3.926235808504361*^9}},
 CellLabel->
  "In[250]:=",ExpressionUUID->"d2c00481-17fc-4f38-8d9a-61743bd572ec"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"LipRemp", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"C0", " ", "T"}], "]"}], "C2", " ", 
    RowBox[{"T", "^", "n"}]}], "+", 
   RowBox[{
    RowBox[{"Exp", "[", 
     RowBox[{"2", " ", "C0", " ", "T"}], "]"}], " ", "C1", " ", "C3", " ", 
    RowBox[{"T", "^", 
     RowBox[{"(", 
      RowBox[{"n", "+", "1"}], ")"}]}]}]}]}]], "Input",
 CellChangeTimes->{{3.916918050834519*^9, 3.916918056147155*^9}, {
  3.916978680526615*^9, 3.9169786909001837`*^9}, {3.9262358121656857`*^9, 
  3.9262358169221363`*^9}},
 CellLabel->
  "In[251]:=",ExpressionUUID->"4a536d68-81b1-4eb1-baed-b9c76bf662cd"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"0.45193866078777545`", ",", "0.4519386609501819`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.926235817305271*^9, 3.926236016085176*^9, 
  3.9262371591548862`*^9, 3.9262386015984583`*^9, 3.926251473273003*^9, 
  3.926251595618429*^9, 3.9262517924382963`*^9, 3.926251833394816*^9, 
  3.926258191620755*^9, 3.926262612643635*^9, 3.926333266112939*^9, 
  3.926333946522176*^9, 3.92633402381975*^9, 3.926334099829136*^9, 
  3.926411601665156*^9, 3.926411668375402*^9, 3.9264117277586412`*^9, 
  3.92641177930941*^9, 3.926411993819195*^9, 3.9264138770089693`*^9, 
  3.92648165843232*^9, 3.9264911469686203`*^9, 3.926493670053997*^9, 
  3.926524417426396*^9, 3.92693450527271*^9, 3.926934647800881*^9, 
  3.9269350526638536`*^9, 3.926935120213715*^9, 3.9269353667897453`*^9, 
  3.928580490926661*^9, 3.928581615870942*^9},
 CellLabel->
  "Out[251]=",ExpressionUUID->"c89cab46-395c-46b6-ad40-ecac6567d21d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Estimation of G", "Section",
 CellChangeTimes->{{3.891494541989995*^9, 
  3.891494544411688*^9}},ExpressionUUID->"e66f7019-bd06-429d-bc03-\
e2f892f57ff0"],

Cell[CellGroupData[{

Cell["Contribution of phat to G", "Subsection",
 CellChangeTimes->{{3.916733780677742*^9, 3.9167337903810873`*^9}, {
   3.916733838090173*^9, 3.916733868167276*^9}, {3.926565051599937*^9, 
   3.9265650531313887`*^9}, 
   3.926565147764386*^9},ExpressionUUID->"84d1ea92-28a2-47b1-b543-\
bccfd55e777e"],

Cell[TextData[{
 "(Section ",
 StyleBox["9.5",
  FontColor->RGBColor[0, 1, 0]],
 ")"
}], "Text",
 CellChangeTimes->{{3.926565152213046*^9, 
  3.926565164605528*^9}},ExpressionUUID->"f2253798-939f-4e46-81e9-\
b16e0304b0a5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"K", "=", 
   RowBox[{"collect", "[", 
    RowBox[{
     RowBox[{"-", 
      RowBox[{
       RowBox[{"x", "[", "1", "]"}], "^", "2"}]}], "+", 
     RowBox[{
      RowBox[{"x", "[", "2", "]"}], "^", "2"}], "+", 
     RowBox[{
      RowBox[{"x", "[", "3", "]"}], "^", "2"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.889673490990106*^9, 3.889673496358364*^9}, {
  3.8896737856454773`*^9, 3.88967378938909*^9}, {3.889946693991494*^9, 
  3.889946711239299*^9}, {3.890634513641634*^9, 3.890634545464325*^9}, {
  3.890634624163521*^9, 3.890634625375095*^9}, {3.8910784512868013`*^9, 
  3.891078451433215*^9}, {3.891499737831909*^9, 3.891499748276306*^9}, {
  3.896857961234119*^9, 3.896857961468615*^9}, {3.916904394288447*^9, 
  3.91690439534588*^9}, {3.926235838238254*^9, 3.92623584289321*^9}},
 CellLabel->
  "In[252]:=",ExpressionUUID->"caa7d9f5-308a-4495-a0e2-4913eef19511"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dims", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"Exponent", "[", 
        RowBox[{"phat", ",", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}], ",", 
       RowBox[{"Exponent", "[", 
        RowBox[{"K", ",", 
         RowBox[{"vars", "[", 
          RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nbvars"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889690507676372*^9, 3.8896905309703827`*^9}, {
   3.889946718558394*^9, 3.889946719461768*^9}, {3.889946756359305*^9, 
   3.889946802662794*^9}, 3.890634641938034*^9, {3.8906400181244507`*^9, 
   3.890640019668235*^9}, {3.891499753975555*^9, 3.891499762117931*^9}, 
   3.891513897763406*^9, {3.895740492745247*^9, 3.8957404937042437`*^9}, 
   3.9167334731372623`*^9, 3.926565063610688*^9},
 CellLabel->
  "In[253]:=",ExpressionUUID->"6a626d94-e29a-4bbb-98bc-8f4cb0e6c07b"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{
  3.890634642492551*^9, 3.890634776229789*^9, 3.8906348606910686`*^9, 
   3.890639618036565*^9, 3.890639714576962*^9, 3.8906400201678877`*^9, 
   3.8906415615608253`*^9, 3.8906422930608673`*^9, 3.8906432870641947`*^9, 
   3.8906435698320837`*^9, 3.890645782747984*^9, 3.8906460275352373`*^9, 
   3.8906474558711643`*^9, 3.8906476052030973`*^9, 3.890666894436269*^9, 
   3.8906703156252947`*^9, 3.8906718925143003`*^9, 3.8907010160921993`*^9, 
   3.89078959297649*^9, 3.8907899350453978`*^9, 3.890790286216604*^9, 
   3.890790691002098*^9, 3.8907922288717337`*^9, 3.890793451741301*^9, 
   3.890794471653*^9, 3.89087958945223*^9, 3.8909650496262703`*^9, 
   3.891076770608135*^9, 3.891077012030417*^9, 3.891077402778957*^9, 
   3.891077776532049*^9, 3.891078447178378*^9, 3.8911419666880608`*^9, 
   3.891142312373664*^9, 3.891142359118724*^9, 3.891142515611516*^9, 
   3.891147602223881*^9, 3.891148548485386*^9, 3.89115394987167*^9, 
   3.8911567005918083`*^9, 3.891166293518159*^9, 3.891167444904252*^9, 
   3.891170668213251*^9, 3.8911720043918743`*^9, 3.8911748130074787`*^9, 
   3.891176375362545*^9, 3.891317198745273*^9, 3.891317416786826*^9, 
   3.891320112223325*^9, 3.8913219151864347`*^9, 3.891493330018895*^9, 
   3.891494680077628*^9, 3.8914997664688797`*^9, 3.891501761945732*^9, 
   3.891504771821382*^9, 3.891513899222645*^9, 3.891598247317031*^9, 
   3.8915998596144657`*^9, 3.891601212145533*^9, 3.891601543208053*^9, 
   3.891601766411849*^9, 3.891602180381034*^9, 3.8916048283325357`*^9, 
   3.891606393147337*^9, 3.891607248371018*^9, 3.891614165458847*^9, 
   3.8916164402039633`*^9, 3.8916171699759293`*^9, 3.891617693360324*^9, 
   3.891618239366296*^9, 3.891658764629611*^9, 3.891667546375946*^9, 
   3.891692251910103*^9, 3.891693048167164*^9, 3.891700500232098*^9, 
   3.891701325122407*^9, 3.891747576496394*^9, 3.891747929995447*^9, 
   3.891748917333294*^9, 3.891749136781608*^9, 3.891749274776127*^9, 
   3.8917497733086567`*^9, 3.8927060795999203`*^9, 3.892867284327964*^9, 
   3.8928894373340197`*^9, 3.8928896695520887`*^9, 3.892891029168646*^9, 
   3.892891152076457*^9, 3.892953347509663*^9, 3.895739550982348*^9, 
   3.895740495807572*^9, 3.8957411601540623`*^9, 3.895741205456748*^9, 
   3.8957412742234507`*^9, 3.8958076085201283`*^9, 3.895807805561452*^9, 
   3.8958081319685802`*^9, 3.895809126883967*^9, 3.895810034750243*^9, 
   3.8958103126023073`*^9, 3.89581035330527*^9, 3.895810402491239*^9, 
   3.895810441837178*^9, 3.895810518219549*^9, 3.8958106829785757`*^9, 
   3.895811124152814*^9, 3.8958301919788*^9, 3.895831734042571*^9, 
   3.895832336706665*^9, 3.895833651016202*^9, 3.895907175035824*^9, 
   3.895910293847517*^9, 3.895910354445862*^9, 3.89591039944977*^9, 
   3.895910468201806*^9, 3.89591064308073*^9, 3.895911044805015*^9, 
   3.895911793462583*^9, 3.895913575751988*^9, 3.89591943720286*^9, 
   3.895922983322028*^9, 3.8959275111297398`*^9, {3.8960650308547*^9, 
   3.896065037558467*^9}, 3.896065091945815*^9, 3.8960666771792593`*^9, 
   3.896067641050271*^9, 3.896069231819963*^9, 3.8960731793694353`*^9, 
   3.8960784319465723`*^9, 3.896083958474022*^9, 3.896086683449086*^9, 
   3.896103671998644*^9, 3.896759788261126*^9, 3.896760904033518*^9, 
   3.896761409122917*^9, 3.896761654992194*^9, 3.896762159471003*^9, 
   3.896762269449107*^9, 3.896762768986567*^9, 3.8967630932209387`*^9, 
   3.896765481305643*^9, 3.896766807396278*^9, 3.8967687096128197`*^9, 
   3.896769293480008*^9, 3.89678039848413*^9, 3.896838949562025*^9, 
   3.896840330288474*^9, 3.8968406251566153`*^9, 3.896840992241167*^9, 
   3.896855019701559*^9, 3.896856182266223*^9, 3.896858238078064*^9, 
   3.8968929221786833`*^9, 3.897032927967154*^9, 3.9028926409214697`*^9, 
   3.90427579531588*^9, 3.904278733712455*^9, 3.904278771704873*^9, 
   3.904278879816876*^9, 3.904278976794097*^9, 3.9042846598881187`*^9, 
   3.9042847669733133`*^9, 3.904284817355987*^9, 3.9042848646185503`*^9, 
   3.904284954068633*^9, 3.904285114928979*^9, 3.9042879764907713`*^9, 
   3.904288101792433*^9, 3.904288209819665*^9, {3.9042883185120173`*^9, 
   3.90428834769014*^9}, 3.904288401224483*^9, 3.9042890887902603`*^9, 
   3.9042891398420057`*^9, {3.90428917673423*^9, 3.904289203136347*^9}, 
   3.904289278369781*^9, 3.904289468202674*^9, 3.904289514835929*^9, 
   3.9042895817091208`*^9, 3.9042896155343733`*^9, 3.904289659354377*^9, 
   3.904289751127437*^9, 3.9042898625436163`*^9, 3.904290006433075*^9, 
   3.90429218382762*^9, 3.916635182018544*^9, 3.9166353261249447`*^9, 
   3.916646575419344*^9, 3.916647222615662*^9, 3.916651063947672*^9, 
   3.916651193477076*^9, 3.916651308229583*^9, 3.916651343897594*^9, 
   3.9166513763903093`*^9, 3.916651442948275*^9, 3.916651829580571*^9, 
   3.916652871754929*^9, 3.9166534333519173`*^9, 3.9166536008186493`*^9, 
   3.916653645608343*^9, 3.9166539610373363`*^9, 3.916654318048422*^9, 
   3.916722861214456*^9, 3.916722950119936*^9, 3.9167235445073757`*^9, 
   3.916723681406542*^9, 3.916734109286909*^9, 3.916734248466597*^9, 
   3.91673447139683*^9, 3.91673456298857*^9, 3.916734603370137*^9, 
   3.916734706721888*^9, 3.916735043760729*^9, 3.9167350854880953`*^9, 
   3.916735159037032*^9, 3.91673521652833*^9, 3.9167353439292173`*^9, 
   3.916890055797011*^9, 3.916891161205965*^9, 3.9168913361464357`*^9, 
   3.916891977147564*^9, 3.9168927625303183`*^9, 3.916892855574605*^9, 
   3.9168931263574753`*^9, 3.916896270234642*^9, 3.916896393686626*^9, 
   3.916902876136697*^9, 3.916902950450162*^9, {3.9169032447061167`*^9, 
   3.9169032679304132`*^9}, 3.9169044244838247`*^9, 3.916904461784711*^9, 
   3.9169047772686443`*^9, 3.916907679621961*^9, 3.916911338005396*^9, 
   3.916913962821538*^9, 3.9169148048855352`*^9, 3.916915598596847*^9, 
   3.916915922059847*^9, 3.916916354639024*^9, 3.916916806441661*^9, 
   3.916917127834804*^9, 3.91691766610574*^9, 3.9169179163709393`*^9, 
   3.9169184933596573`*^9, 3.916918714027203*^9, 3.916918888314599*^9, 
   3.916918940507183*^9, 3.916919376769264*^9, 3.916978481767735*^9, 
   3.916980822390609*^9, 3.9169808961425457`*^9, 3.916984379956308*^9, 
   3.916987411885776*^9, 3.916987898317479*^9, 3.91698869229526*^9, 
   3.916993218681025*^9, 3.916995277169491*^9, 3.916995972794409*^9, 
   3.916997473451736*^9, 3.91699752441476*^9, 3.9169977390150833`*^9, 
   3.9169980896887283`*^9, 3.917004349817758*^9, 3.917005502697163*^9, 
   3.9170057507565813`*^9, 3.917006781286921*^9, 3.917007679284658*^9, 
   3.917100854994774*^9, 3.917146601833647*^9, 3.917187884407605*^9, 
   3.926235169366387*^9, 3.926236016141671*^9, 3.926237159206338*^9, 
   3.9262386016946287`*^9, 3.926251473327298*^9, 3.926251595672298*^9, 
   3.926251792492742*^9, 3.9262518334448833`*^9, 3.926258192384522*^9, 
   3.926262612735091*^9, 3.926333266174726*^9, 3.926333946631166*^9, 
   3.9263340238770514`*^9, 3.926334099888129*^9, 3.926411601703764*^9, 
   3.926411668405899*^9, 3.926411727786268*^9, 3.926411779384962*^9, 
   3.926411993905137*^9, 3.926413877141706*^9, 3.9264816592233973`*^9, 
   3.92649114701049*^9, 3.926493670192277*^9, 3.926524420657258*^9, 
   3.926934505313685*^9, 3.926934647846328*^9, 3.9269350526993027`*^9, 
   3.926935120247573*^9, 3.9269353668312397`*^9, 3.928580490955984*^9, 
   3.928581615899213*^9},
 CellLabel->
  "Out[253]=",ExpressionUUID->"6dcf0549-4ba4-471d-a690-5fc87393df44"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffsp", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"phat", ",", "vars", ",", "dims"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.889690554920004*^9, 3.889690568493054*^9}, {
   3.89149977697412*^9, 3.891499782511446*^9}, 3.891513902034341*^9, {
   3.89574049873911*^9, 3.895740499660891*^9}, 3.916733473146595*^9, 
   3.926565068068863*^9},
 CellLabel->
  "In[254]:=",ExpressionUUID->"bd9e74bf-df09-4486-948b-3117089720d1"],

Cell["\<\
coeffsp[i1,i2,i3,4] is the coefficient of t^(i1-1) u1^(i2-1) u2^(i3-1) \
u3^(i4-1) in phat.\
\>", "Text",
 CellChangeTimes->{{3.8897574376521873`*^9, 3.8897574718915033`*^9}, {
   3.891499794244781*^9, 3.8914998168557367`*^9}, {3.895740507772831*^9, 
   3.8957405091972427`*^9}, 3.916733473163609*^9, 
   3.926565072628923*^9},ExpressionUUID->"b96baf48-a801-4a4b-9305-\
4b358b7c2e79"],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffsK", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{"K", ",", "vars", ",", "dims"}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8915138834864492`*^9, 3.891513905748167*^9}},
 CellLabel->
  "In[255]:=",ExpressionUUID->"6268a655-980b-4ffd-a823-d68a3221e27b"],

Cell[BoxData[
 RowBox[{
  RowBox[{"normtermG1A", "[", "l_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"coeffK", ",", "coeffp"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"coeffK", "=", 
      RowBox[{"Extract", "[", 
       RowBox[{"coeffsK", ",", "l"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"coeffp", "=", 
      RowBox[{"odd", "[", 
       RowBox[{"Extract", "[", 
        RowBox[{"coeffsp", ",", "l"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"coeffK", "===", "0"}], " ", "&&", " ", 
        RowBox[{"coeffp", "===", "0"}]}], ",", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"l", "\[Equal]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "1", ",", "1"}], "}"}]}], ",", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"isconstant", "[", "l", "]"}], ",", "\[IndentingNewLine]", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{"monomenorm", "[", "l", "]"}], 
         RowBox[{"norm", "[", 
          RowBox[{"DD", "[", 
           RowBox[{"Expand", "[", 
            RowBox[{"coeffK", "+", " ", 
             RowBox[{
              RowBox[{
               RowBox[{"Sqrt", "[", "2", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "Pi"}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{"lambda", "+", 
                RowBox[{"1", "/", "lambda"}]}], ")"}], 
              RowBox[{"pos", "[", 
               RowBox[{"coeffp", "-", 
                RowBox[{"star", "[", "coeffp", "]"}]}], "]"}]}]}], "]"}], 
           "]"}], "]"}]}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Return", " ", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"monomenorm", "[", "l", "]"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"rho", "^", "2"}], "-", "1"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"norm", "[", 
           RowBox[{"Expand", "[", 
            RowBox[{"coeffK", "+", 
             RowBox[{
              RowBox[{
               RowBox[{"Sqrt", "[", "2", "]"}], "/", 
               RowBox[{"(", 
                RowBox[{"2", " ", "Pi"}], ")"}]}], 
              RowBox[{"(", 
               RowBox[{"lambda", "+", 
                RowBox[{"1", "/", "lambda"}]}], ")"}], 
              RowBox[{"pos", "[", "coeffp", "]"}]}]}], "]"}], "]"}], ")"}], 
         "+", 
         RowBox[{
          RowBox[{
           RowBox[{"Sqrt", "[", "2", "]"}], "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi"}], ")"}]}], 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"1", "/", "rho"}], "+", "rho"}], ")"}], 
          RowBox[{"norm", "[", 
           RowBox[{"neg", "[", "coeffp", "]"}], "]"}]}]}], ")"}]}], "]"}]}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.89151396977146*^9, 3.891514085852664*^9}, {
  3.891514248859198*^9, 3.8915142555199633`*^9}, {3.8916053838440943`*^9, 
  3.891605407616682*^9}, {3.891605474103413*^9, 3.891605477159354*^9}, {
  3.8916065731144447`*^9, 3.891606583000615*^9}, {3.8916147273310328`*^9, 
  3.8916147395417747`*^9}, {3.891617973890498*^9, 3.8916179989786997`*^9}, {
  3.916984274334443*^9, 3.916984290364171*^9}, {3.926235850417836*^9, 
  3.926235852066441*^9}},
 CellLabel->
  "In[256]:=",ExpressionUUID->"3f32d06a-218f-4ae4-a2d0-60949ecf50c3"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"normGA", "[", "1", "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"l", "=", 
       RowBox[{"Tuples", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"dims", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "nbvars"}], "}"}]}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"normtermG1A", "[", 
         RowBox[{"l", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.891514100896805*^9, 3.891514103173841*^9}, {
  3.89159981705377*^9, 3.891599820324088*^9}, {3.891599903366301*^9, 
  3.891599922974827*^9}, {3.891600274426723*^9, 3.8916002771398373`*^9}, {
  3.891616447881475*^9, 3.891616448230522*^9}, {3.89161722966473*^9, 
  3.89161724820914*^9}},
 CellLabel->
  "In[257]:=",ExpressionUUID->"d7a87134-7ded-44a7-b95a-f187f5f79891"],

Cell[BoxData[
 RowBox[{
  RowBox[{"normtermG2A", "[", "l_", "]"}], ":=", "\[IndentingNewLine]", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"coeff", ",", "normu"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"coeff", "=", 
      RowBox[{"even", "[", 
       RowBox[{"Extract", "[", 
        RowBox[{"coeffsp", ",", "l"}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"coeff", "===", "0"}], ",", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"l", "\[Equal]", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "2", ",", "1"}], "}"}]}], ",", 
       RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"normu", "=", " ", 
      RowBox[{"monomenorm", "[", "l", "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{"isconstant", "[", "l", "]"}], ",", 
       RowBox[{"Return", "[", 
        RowBox[{
         RowBox[{"normu", " ", "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "Pi"}], ")"}]}], " ", 
         RowBox[{"norm", "[", 
          RowBox[{
           RowBox[{"pos", "[", 
            RowBox[{"coeff", "-", 
             RowBox[{"star", "[", "coeff", "]"}]}], "]"}], "-", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"pos", "[", 
              RowBox[{"coeff", "-", 
               RowBox[{"star", "[", "coeff", "]"}]}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"lambda", "\[Rule]", "I"}], "}"}]}], ")"}], "+", 
           RowBox[{"(", 
            RowBox[{"coeff", "/.", 
             RowBox[{"{", 
              RowBox[{"lambda", "\[Rule]", "I"}], "}"}]}], ")"}]}], "]"}]}], 
        "]"}]}], "]"}], ";", 
     RowBox[{"Return", "[", 
      RowBox[{
       RowBox[{"normu", " ", "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}]}], 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"norm", "[", "coeff", "]"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "/", 
            RowBox[{"rho", "^", "2"}]}], ")"}], " ", 
          RowBox[{"norm", "[", 
           RowBox[{"neg", "[", "coeff", "]"}], "]"}]}]}], ")"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.889673597745319*^9, 3.889673624806657*^9}, {
   3.8896738168585577`*^9, 3.889673856385038*^9}, {3.889674663009391*^9, 
   3.889674668022181*^9}, {3.8896764284604673`*^9, 3.889676444596265*^9}, {
   3.889676500589183*^9, 3.8896765757650957`*^9}, {3.8896864802196074`*^9, 
   3.88968649578941*^9}, {3.889687770588869*^9, 3.889687837635768*^9}, {
   3.8896879364189777`*^9, 3.88968793786623*^9}, {3.889687971320816*^9, 
   3.889687971618074*^9}, {3.889688024700679*^9, 3.8896880504867983`*^9}, {
   3.889688093059732*^9, 3.88968818463371*^9}, {3.889688371063184*^9, 
   3.889688500625168*^9}, {3.889688742406163*^9, 3.889688743581572*^9}, {
   3.8896890036510878`*^9, 3.889689032750325*^9}, {3.889689070825509*^9, 
   3.889689262771668*^9}, {3.889689353352906*^9, 3.8896894362768507`*^9}, {
   3.889689468917776*^9, 3.889689490322803*^9}, {3.8896904300929537`*^9, 
   3.889690434393362*^9}, {3.889690586375763*^9, 3.889690605942128*^9}, {
   3.889690750463373*^9, 3.889690958492734*^9}, {3.889691046027677*^9, 
   3.889691080247075*^9}, {3.889691358567738*^9, 3.8896913630168123`*^9}, {
   3.889691488625354*^9, 3.889691512983992*^9}, {3.889699096550619*^9, 
   3.889699213537506*^9}, {3.8896994130630407`*^9, 3.889699466447371*^9}, {
   3.889701307690995*^9, 3.889701368398612*^9}, {3.889701569327146*^9, 
   3.8897017831486273`*^9}, {3.889702062170168*^9, 3.889702069645091*^9}, {
   3.8897021099931*^9, 3.889702118705864*^9}, {3.889702334165259*^9, 
   3.8897023344943247`*^9}, {3.889702366025154*^9, 3.889702368553781*^9}, {
   3.889702456981811*^9, 3.889702457334119*^9}, {3.889702536613512*^9, 
   3.8897025837600803`*^9}, {3.889702678103982*^9, 3.8897027927122307`*^9}, {
   3.889703077632284*^9, 3.889703092445465*^9}, {3.889757408545206*^9, 
   3.889757425890595*^9}, {3.889757492349482*^9, 3.8897576072352037`*^9}, {
   3.889757661167371*^9, 3.8897577104034157`*^9}, {3.8897578179795847`*^9, 
   3.889757846289513*^9}, {3.889757928877817*^9, 3.889757934615768*^9}, {
   3.889758066542906*^9, 3.889758124042749*^9}, {3.889758171210474*^9, 
   3.889758178124483*^9}, {3.88975840494911*^9, 3.8897584327951117`*^9}, {
   3.8897589323586807`*^9, 3.88975897122983*^9}, {3.889759004636198*^9, 
   3.889759036257119*^9}, {3.889759246495976*^9, 3.889759269203546*^9}, {
   3.889759531323291*^9, 3.8897595880597763`*^9}, 3.88975961971345*^9, {
   3.889759651681201*^9, 3.889759749294449*^9}, {3.889759932128559*^9, 
   3.88975993528192*^9}, {3.8897603299573936`*^9, 3.889760371001628*^9}, {
   3.889760985548118*^9, 3.88976114828085*^9}, {3.88976135114251*^9, 
   3.889761354383698*^9}, {3.88976167849517*^9, 3.889761703568984*^9}, {
   3.889761777311472*^9, 3.88976180284792*^9}, {3.8897618456119204`*^9, 
   3.8897618689639273`*^9}, 3.889761902203764*^9, {3.889952477261476*^9, 
   3.889952498282198*^9}, {3.890634891780195*^9, 3.890634904613514*^9}, {
   3.890634950286933*^9, 3.890635044010041*^9}, {3.890635106405417*^9, 
   3.890635202639597*^9}, {3.890635503277566*^9, 3.8906356507381573`*^9}, {
   3.8906358094561872`*^9, 3.890635827807234*^9}, {3.890635895251956*^9, 
   3.890635895784803*^9}, {3.890635969821211*^9, 3.890635988380591*^9}, 
   3.8906360265692787`*^9, {3.8906674200397577`*^9, 3.890667498778286*^9}, {
   3.890667587011319*^9, 3.890667627584448*^9}, {3.890667942734337*^9, 
   3.8906680094249067`*^9}, {3.890668111714118*^9, 3.8906681178249617`*^9}, {
   3.890668324215488*^9, 3.890668336485634*^9}, {3.890789861399213*^9, 
   3.890789861886985*^9}, {3.8907930288258553`*^9, 3.890793049419423*^9}, 
   3.890793190245326*^9, {3.890793253608839*^9, 3.8907932565560303`*^9}, {
   3.890794236556476*^9, 3.890794238894314*^9}, {3.8910778527512217`*^9, 
   3.891077856274414*^9}, {3.891499875255217*^9, 3.89149987545714*^9}, {
   3.8914999970657473`*^9, 3.89150004225005*^9}, {3.891500193021934*^9, 
   3.891500226440283*^9}, {3.891500292200461*^9, 3.8915003568291903`*^9}, {
   3.8915004125049553`*^9, 3.891500557423107*^9}, {3.891500596930007*^9, 
   3.891500627222899*^9}, {3.8915008179280863`*^9, 3.891500819882011*^9}, {
   3.891500851999914*^9, 3.891500978603902*^9}, {3.891501047121901*^9, 
   3.891501080960428*^9}, {3.8915011438799477`*^9, 3.891501145319133*^9}, {
   3.89150161956336*^9, 3.891501633590715*^9}, {3.891501796629435*^9, 
   3.891501819515182*^9}, {3.891501863103804*^9, 3.891501928634883*^9}, {
   3.891606713468111*^9, 3.891606715062312*^9}, {3.8916147536698627`*^9, 
   3.8916147561075983`*^9}, {3.891614918184477*^9, 3.891615052733095*^9}, {
   3.891615146417173*^9, 3.891615159500622*^9}, {3.891615536318926*^9, 
   3.891615557254065*^9}, {3.891616825914*^9, 3.891616843019161*^9}, {
   3.8916180179642277`*^9, 3.891618025422806*^9}, {3.9169841604397593`*^9, 
   3.91698416522445*^9}, {3.916984228901682*^9, 3.916984263540649*^9}},
 CellLabel->
  "In[258]:=",ExpressionUUID->"f1618510-442f-4598-ab6d-33f7229bdefd"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"normGA", "[", "2", "]"}], "=", "\[IndentingNewLine]", 
    RowBox[{"Module", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"l", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"l", "=", 
        RowBox[{"Tuples", "[", 
         RowBox[{"Table", "[", 
          RowBox[{
           RowBox[{"Range", "[", 
            RowBox[{"dims", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "1", ",", "nbvars"}], "}"}]}], "]"}], "]"}]}], 
       ";", "\[IndentingNewLine]", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"normtermG2A", "[", 
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"i", ",", "1", ",", 
           RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}]}], "]"}]}], 
   ";"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.889682476681843*^9, 3.889682478504916*^9}, {
   3.889682653904168*^9, 3.889682663744392*^9}, {3.889683055055788*^9, 
   3.889683055438493*^9}, {3.889683107700922*^9, 3.889683108001251*^9}, {
   3.889683163585602*^9, 3.8896831638668613`*^9}, 3.889683226468748*^9, {
   3.88968602366693*^9, 3.889686029268035*^9}, {3.889686128228032*^9, 
   3.889686132458242*^9}, {3.8896861626791353`*^9, 3.889686209144576*^9}, {
   3.8896862442306623`*^9, 3.8896862588275433`*^9}, {3.889686518781905*^9, 
   3.8896865440577307`*^9}, {3.889686740978201*^9, 3.8896867434292507`*^9}, {
   3.8896881556082773`*^9, 3.8896881635358047`*^9}, {3.8896894056560698`*^9, 
   3.889689627675795*^9}, {3.889689677862254*^9, 3.8896897657127542`*^9}, {
   3.889689797361714*^9, 3.889689803644784*^9}, {3.889689966944635*^9, 
   3.889689968209188*^9}, {3.8896900618501368`*^9, 3.889690062194491*^9}, {
   3.8896901287068167`*^9, 3.889690132021798*^9}, {3.889690208628038*^9, 
   3.889690263126047*^9}, {3.889691110221895*^9, 3.8896912328440027`*^9}, {
   3.889693246702928*^9, 3.8896932880752287`*^9}, {3.889693498442596*^9, 
   3.889693500796019*^9}, {3.8896985141241293`*^9, 3.889698519724197*^9}, {
   3.8897019348956137`*^9, 3.889701935286899*^9}, {3.889703129599306*^9, 
   3.8897031580340548`*^9}, {3.88970321645152*^9, 3.8897032193060703`*^9}, {
   3.889756809568321*^9, 3.889756834117673*^9}, {3.8897579092064333`*^9, 
   3.8897579116831417`*^9}, 3.889761905134818*^9, 3.8900435495828323`*^9, 
   3.8902715004312763`*^9, {3.890273289985417*^9, 3.890273332333002*^9}, {
   3.890273559162405*^9, 3.8902735633940983`*^9}, {3.89027384364303*^9, 
   3.890273846278343*^9}, {3.8906362211974087`*^9, 3.89063623587223*^9}, {
   3.890636266748664*^9, 3.890636351279022*^9}, {3.891500637477337*^9, 
   3.891500648786798*^9}, 3.891513927382573*^9, {3.891600293174611*^9, 
   3.8916002945507803`*^9}, {3.8916152527702847`*^9, 3.891615261437957*^9}, {
   3.891616391901219*^9, 3.891616392171966*^9}, {3.891616659002904*^9, 
   3.891616670235909*^9}, 3.891617255237652*^9, {3.891617685529305*^9, 
   3.891617687204279*^9}, {3.891618033107237*^9, 3.8916180340354567`*^9}},
 CellLabel->
  "In[259]:=",ExpressionUUID->"005d2895-6e73-4a09-9c1a-8110d10aa9e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"normtermG3A", "[", "l_", "]"}], ":=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"coeff", ",", "normcoeff", ",", "normu"}], "}"}], ",", 
     "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"coeff", "=", 
       RowBox[{"odd", "[", 
        RowBox[{"Extract", "[", 
         RowBox[{"coeffsp", ",", "l"}], "]"}], "]"}]}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"coeff", "===", "0"}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"l", "\[Equal]", 
         RowBox[{"{", 
          RowBox[{"1", ",", "1", ",", "1", ",", "2"}], "}"}]}], ",", 
        RowBox[{"Return", "[", "0", "]"}]}], "]"}], ";", 
      "\[IndentingNewLine]", 
      RowBox[{"normcoeff", "=", 
       RowBox[{"norm", "[", "coeff", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"normu", "=", " ", 
       RowBox[{"monomenorm", "[", "l", "]"}]}], ";", "\[IndentingNewLine]", 
      RowBox[{"If", "[", 
       RowBox[{
        RowBox[{"isconstant", "[", "l", "]"}], ",", 
        RowBox[{"Return", "[", 
         RowBox[{
          RowBox[{"normu", "/", 
           RowBox[{"(", 
            RowBox[{"2", " ", "Pi", " ", "rho"}], ")"}]}], " ", 
          RowBox[{"norm", "[", 
           RowBox[{"pos", "[", 
            RowBox[{"coeff", "-", 
             RowBox[{"star", "[", "coeff", "]"}]}], "]"}], "]"}]}], "]"}]}], 
       "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"Return", "[", 
       RowBox[{
        RowBox[{"normu", " ", "/", 
         RowBox[{"(", 
          RowBox[{"2", " ", "Pi", " ", "rho"}], ")"}]}], " ", "normcoeff"}], 
       "]"}]}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.8906370612283983`*^9, 3.890637123871969*^9}, {
   3.8906371560799417`*^9, 3.890637198439514*^9}, 3.8906372395265636`*^9, {
   3.890667871202586*^9, 3.890667896320347*^9}, {3.8906683548025923`*^9, 
   3.890668360083233*^9}, {3.8907898704323063`*^9, 3.8907898709417973`*^9}, {
   3.890793244159349*^9, 3.890793248121372*^9}, {3.890794281926923*^9, 
   3.890794284394621*^9}, {3.891077870693687*^9, 3.891077873514338*^9}, {
   3.891501994542603*^9, 3.891501994868628*^9}, {3.891502997862945*^9, 
   3.891503040106367*^9}, {3.891503097665738*^9, 3.891503145967703*^9}, {
   3.891503198286358*^9, 3.891503199315105*^9}, {3.891606288881659*^9, 
   3.891606297345994*^9}, {3.8916063313151493`*^9, 3.891606333908457*^9}, {
   3.891618189897778*^9, 3.891618193263605*^9}, {3.91698432862654*^9, 
   3.916984335222369*^9}},
 CellLabel->
  "In[260]:=",ExpressionUUID->"dbbc583c-8ca6-428e-b7c3-4cc0672f313e"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"normGA", "[", "3", "]"}], "=", "\[IndentingNewLine]", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"l", "=", 
       RowBox[{"Tuples", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"dims", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "nbvars"}], "}"}]}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"normtermG3A", "[", 
         RowBox[{"l", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.890637216828569*^9, 3.890637219130657*^9}, {
   3.8915032130896187`*^9, 3.8915032205343027`*^9}, 3.891513931281425*^9, {
   3.891600303860879*^9, 3.891600305879081*^9}, {3.891616457379858*^9, 
   3.891616457625304*^9}},
 CellLabel->
  "In[261]:=",ExpressionUUID->"b193d412-2bb7-42b9-a87a-c421d35dc39f"],

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"LipGA", "[", "i", "]"}], "=", 
    RowBox[{"Lip", "[", 
     RowBox[{"normGA", "[", "i", "]"}], "]"}]}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.891599667847604*^9, 3.8915996744507923`*^9}, {
  3.891600316524625*^9, 3.891600341695487*^9}, {3.895831409923086*^9, 
  3.895831431389167*^9}},
 CellLabel->
  "In[262]:=",ExpressionUUID->"45bd9bd9-7aed-49fa-9ca8-fba90afeccdf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Contribution of remainder of phat to G ", "Subsection",
 CellChangeTimes->{{3.8897619487790194`*^9, 3.8897619626246967`*^9}, {
   3.8897844578823977`*^9, 3.889784475518471*^9}, {3.889862630398673*^9, 
   3.8898626321662083`*^9}, {3.8900436393826017`*^9, 
   3.8900436403441563`*^9}, {3.890637994577085*^9, 3.890637995424223*^9}, {
   3.89066894239474*^9, 3.890668945876998*^9}, {3.89159882299092*^9, 
   3.891598823567974*^9}, {3.8967678767203608`*^9, 3.896767879836729*^9}, {
   3.916733806011195*^9, 3.916733833436612*^9}, 3.9265650757578793`*^9, 
   3.92656517974577*^9},ExpressionUUID->"0c7643ce-0355-4a5e-bfb9-\
a44c796e7e9d"],

Cell[TextData[{
 "(Section ",
 StyleBox["9.7",
  FontColor->RGBColor[0, 1, 0]],
 ")"
}], "Text",
 CellChangeTimes->{{3.926565191042306*^9, 
  3.926565199912166*^9}},ExpressionUUID->"cb8c5bb9-2cd0-457a-bb4d-\
c85a6aa16134"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"normGB", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "rho"}], "+", "rho"}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rho", "^", "2"}], "-", "1"}], ")"}]}], " ", "normRemp"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8897836036796103`*^9, 3.889783654860759*^9}, {
   3.889783726782176*^9, 3.889783818734275*^9}, {3.889783862504099*^9, 
   3.889783865703826*^9}, {3.889784067728652*^9, 3.889784075567477*^9}, {
   3.889784427875695*^9, 3.8897844282046547`*^9}, {3.889851057466585*^9, 
   3.88985118278153*^9}, {3.889851504942024*^9, 3.889851541094988*^9}, {
   3.8898623590767736`*^9, 3.889862367100171*^9}, {3.889862521196294*^9, 
   3.889862525663797*^9}, {3.889862578834964*^9, 3.889862601975583*^9}, {
   3.889862644720995*^9, 3.889862646146442*^9}, {3.889862679285481*^9, 
   3.889862680806939*^9}, {3.889863297868245*^9, 3.889863307445383*^9}, {
   3.889863959572152*^9, 3.88986396920362*^9}, 3.890043652089047*^9, {
   3.890638914895876*^9, 3.890638916966362*^9}, {3.8915988265705013`*^9, 
   3.8915988304508543`*^9}, {3.891598997676412*^9, 3.891599039496003*^9}, {
   3.891600404831151*^9, 3.8916004093479223`*^9}, {3.8916047805560703`*^9, 
   3.8916047834936237`*^9}, {3.8957407606716413`*^9, 3.895740762345704*^9}},
 CellLabel->
  "In[263]:=",ExpressionUUID->"66e6eee1-8b5e-4a8d-a836-68ccc3d13563"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"normGB", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "/", 
        RowBox[{"rho", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}]}], " ", "normRemp"}]}], ";"}]], "Input",\

 CellChangeTimes->{{3.890638868530093*^9, 3.890638871220131*^9}, {
  3.890638919533238*^9, 3.8906389242830753`*^9}, {3.890639048456771*^9, 
  3.890639049018197*^9}, {3.8915990477812843`*^9, 3.891599069350524*^9}, {
  3.891600414891667*^9, 3.891600417444474*^9}, {3.895740783397854*^9, 
  3.895740784871064*^9}},
 CellLabel->
  "In[264]:=",ExpressionUUID->"35e3f56d-a685-4116-88d9-2a7468ef5f4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"normGB", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi", " ", "rho"}], ")"}]}], " ", "normRemp"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.891599070965345*^9, 3.891599080905843*^9}, {
  3.891600419351598*^9, 3.891600421114203*^9}, {3.895740790086537*^9, 
  3.895740791551755*^9}},
 CellLabel->
  "In[265]:=",ExpressionUUID->"b4b9f3f3-89d2-457a-aee3-3ac68dfc5197"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LipGB", "[", "1", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}]}], " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"1", "/", "rho"}], "+", "rho"}], ")"}], " ", "/", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"rho", "^", "2"}], "-", "1"}], ")"}]}], "LipRemp"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.889862180773788*^9, 3.889862185597135*^9}, {
  3.8906418985253773`*^9, 3.890641911087058*^9}, {3.891599268301964*^9, 
  3.8915992788304987`*^9}, {3.891600425155911*^9, 3.891600427023917*^9}, {
  3.89160479010972*^9, 3.89160479421103*^9}, {3.895740832120471*^9, 
  3.895740833276815*^9}},
 CellLabel->
  "In[266]:=",ExpressionUUID->"2aae7d66-821b-4350-8c47-88406ffb0404"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LipGB", "[", "2", "]"}], "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", "/", 
        RowBox[{"rho", "^", "2"}]}]}], ")"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi"}], ")"}]}], " ", "LipRemp"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.889851195554916*^9, 3.889851207405608*^9}, {
  3.88985137285774*^9, 3.8898514020848618`*^9}, {3.889855951621812*^9, 
  3.8898559545516453`*^9}, {3.889862173881175*^9, 3.889862175412155*^9}, {
  3.8906419174528503`*^9, 3.8906419183084497`*^9}, {3.891599290893876*^9, 
  3.891599299725471*^9}, {3.891600429182542*^9, 3.89160043103862*^9}, {
  3.895740836608152*^9, 3.895740838049485*^9}},
 CellLabel->
  "In[267]:=",ExpressionUUID->"0b8fadd8-fb98-4021-842b-40479d71aea6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"LipGB", "[", "3", "]"}], "=", 
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "Pi", " ", "rho"}], ")"}]}], " ", "LipRemp"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.890669820876183*^9, 3.890669826329281*^9}, {
  3.891599311294497*^9, 3.89159932912967*^9}, {3.891600433018587*^9, 
  3.891600434707364*^9}, {3.8957408400980377`*^9, 3.895740841128407*^9}},
 CellLabel->
  "In[268]:=",ExpressionUUID->"c2b84f77-bcea-4b37-9567-bd6da7e504ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Total estimation of G", "Subsection",
 CellChangeTimes->{{3.889784335400695*^9, 3.889784340726282*^9}, {
   3.889851278819861*^9, 3.889851280103182*^9}, {3.8906420963499947`*^9, 
   3.8906420971011972`*^9}, {3.890670078490878*^9, 3.8906700815000772`*^9}, {
   3.8915995871227627`*^9, 3.891599589185995*^9}, 
   3.9167338787919188`*^9},ExpressionUUID->"4f8b8160-2281-49f7-85e1-\
c6528a2e65ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"normG", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"normGA", "[", "i", "]"}], "+", 
        RowBox[{"normGB", "[", "i", "]"}]}], ")"}], "/.", "values"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.890642103761016*^9, 3.890642111733959*^9}, {
   3.891599577829837*^9, 3.8915995978754807`*^9}, {3.8916004707679853`*^9, 
   3.89160049082423*^9}, 3.89574085398285*^9, {3.916723010756835*^9, 
   3.9167230160468893`*^9}},
 CellLabel->
  "In[269]:=",ExpressionUUID->"c148094a-c3a1-4eba-a99a-41aead1bbe25"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Do", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"LipG", "[", "i", "]"}], "=", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"LipGA", "[", "i", "]"}], "+", 
        RowBox[{"LipGB", "[", "i", "]"}]}], ")"}], "/.", "values"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.8906421234287987`*^9, 3.890642131046351*^9}, {
   3.891599622648034*^9, 3.891599631780414*^9}, 3.8915996881537447`*^9, {
   3.8916004993630447`*^9, 3.891600517266629*^9}, {3.895740874502705*^9, 
   3.8957408757759867`*^9}, {3.916723020737708*^9, 3.9167230244885607`*^9}},
 CellLabel->
  "In[270]:=",ExpressionUUID->"dab9d649-24fc-4a6d-8437-bafbb38a45eb"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Check that the map G preserves the box of size R and is contracting\
\>", "Subsection",
 CellChangeTimes->{{3.916733896153715*^9, 
  3.9167339026393127`*^9}},ExpressionUUID->"81194e7f-e9a0-4a11-92bf-\
a897ee4bdc15"],

Cell[TextData[{
 "(Section ",
 StyleBox["9.9",
  FontColor->RGBColor[0, 1, 0]],
 ")"
}], "Text",
 CellChangeTimes->{{3.9265655071712713`*^9, 
  3.9265655098655777`*^9}},ExpressionUUID->"7159d460-79f4-41f4-bc08-\
c06dd3ef9d30"],

Cell[BoxData[
 RowBox[{
  RowBox[{"lessThanOne", "[", "x_", "]"}], ":=", 
  RowBox[{"IntervalMemberQ", "[", 
   RowBox[{
    RowBox[{"Interval", "[", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], "]"}], ",", "x"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9166516501155453`*^9, 3.916651673754182*^9}},
 CellLabel->
  "In[271]:=",ExpressionUUID->"7df4ccd0-3fd0-4c35-8f0a-782b06afe2ae"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"lessThanOne", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"normG", "[", "i", "]"}], "/", 
      RowBox[{"R", "[", "i", "]"}]}], "/.", "values"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9166514689648952`*^9, 3.916651505258316*^9}, {
  3.91665153609652*^9, 3.91665163242432*^9}, {3.916651679069841*^9, 
  3.91665170693727*^9}},
 CellLabel->
  "In[272]:=",ExpressionUUID->"d2d9d463-0a4e-4819-91d3-f8bcc054ec89"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9166514931512117`*^9, {3.91665153187405*^9, 3.916651536787404*^9}, {
   3.916651571445218*^9, 3.916651618385459*^9}, 3.916651707751487*^9, 
   3.916651830485955*^9, 3.916652873837425*^9, 3.916653438549633*^9, 
   3.9166536029585037`*^9, 3.916653646474533*^9, 3.9166539771264772`*^9, 
   3.916654318516028*^9, 3.916722862135017*^9, 3.916722950701543*^9, 
   3.916723064171468*^9, 3.916723170347066*^9, 3.916723545096759*^9, 
   3.9167236830559387`*^9, 3.916734110087454*^9, 3.916734249123646*^9, 
   3.9167344719622803`*^9, 3.9167345637390614`*^9, 3.9167346039551363`*^9, 
   3.916734707143138*^9, 3.916735044943421*^9, 3.91673508805198*^9, 
   3.916735164130522*^9, 3.916735217861576*^9, 3.9167353452942266`*^9, 
   3.916890056240602*^9, 3.916891161569229*^9, 3.916891337015422*^9, 
   3.91689197780993*^9, 3.9168927643203917`*^9, 3.916892857562152*^9, 
   3.916893128299635*^9, 3.916896270939931*^9, 3.91689639404978*^9, 
   3.916902876463238*^9, 3.916902950805438*^9, {3.916903245075737*^9, 
   3.91690326858589*^9}, 3.916904425050548*^9, 3.916904462679474*^9, 
   3.916904780875697*^9, 3.916907685905052*^9, 3.9169113385986853`*^9, 
   3.916913980112216*^9, 3.916914806046219*^9, 3.916915599787064*^9, 
   3.916915923188575*^9, 3.9169163559445553`*^9, 3.916916806905778*^9, 
   3.916917128575284*^9, 3.9169176668575163`*^9, 3.916917917111328*^9, 
   3.9169184952314463`*^9, 3.916918715794438*^9, 3.916918890155253*^9, 
   3.9169189490169086`*^9, 3.9169193855388403`*^9, 3.91697858111051*^9, 
   3.91698082285746*^9, 3.916980896629599*^9, 3.916984380357132*^9, 
   3.916987412356801*^9, 3.9169878989611692`*^9, 3.916988693112153*^9, 
   3.91699322098769*^9, 3.916995277539917*^9, 3.9169959731347837`*^9, 
   3.916997473741913*^9, 3.9169975248296022`*^9, 3.9169977393673773`*^9, 
   3.916998089974235*^9, 3.917004350169447*^9, 3.917005504366168*^9, 
   3.91700575253327*^9, 3.917006781607534*^9, 3.917007683023828*^9, 
   3.917100864635768*^9, 3.917146612304893*^9, 3.917187921468841*^9, 
   3.9262351713084707`*^9, 3.926236017729433*^9, 3.9262371607982693`*^9, 
   3.9262386046508207`*^9, 3.9262514737260447`*^9, 3.9262515960561237`*^9, 
   3.926251792795102*^9, 3.926251833943061*^9, 3.9262582029183407`*^9, 
   3.9262626163290358`*^9, 3.926333266968978*^9, 3.926333947454792*^9, 
   3.926334024307706*^9, 3.926334100219602*^9, 3.9264116018826313`*^9, 
   3.926411668698929*^9, 3.926411728211788*^9, 3.9264117802142477`*^9, 
   3.9264119963076982`*^9, 3.926413880458632*^9, 3.9264816684100723`*^9, 
   3.9264911472526207`*^9, 3.926493674346758*^9, 3.926524431377543*^9, 
   3.926934505552679*^9, 3.926934648093172*^9, 3.926935052880537*^9, 
   3.926935120428884*^9, 3.926935368379312*^9, 3.928580491229982*^9, 
   3.92858161606619*^9},
 CellLabel->
  "Out[272]=",ExpressionUUID->"e9481df9-cc23-413e-afb4-c32fba1d060d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"lessThanOne", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"LipG", "[", "i", "]"}], "/", 
      RowBox[{"w", "[", "i", "]"}]}], "/.", "values"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.916651735098*^9, 3.916651735718199*^9}},
 CellLabel->
  "In[273]:=",ExpressionUUID->"0f27671f-3981-4cb0-baf2-680a27746b56"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"True", ",", "True", ",", "True"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9166517372525*^9, 3.916651830681876*^9, 3.916652874537326*^9, 
   3.916653440735376*^9, 3.91665360369764*^9, 3.916653646747828*^9, 
   3.916653983806802*^9, 3.916654318599373*^9, 3.9167228622678013`*^9, 
   3.916722950760833*^9, 3.916723067034087*^9, 3.916723171990634*^9, 
   3.916723545111134*^9, 3.916723683084496*^9, 3.9167341101688137`*^9, 
   3.9167342491540728`*^9, 3.916734471978681*^9, 3.916734563767419*^9, 
   3.91673460396999*^9, 3.916734707160028*^9, 3.916735044958106*^9, 
   3.916735088067745*^9, 3.9167351641490726`*^9, 3.9167352178773937`*^9, 
   3.916735345311288*^9, 3.916890056283173*^9, 3.916891161601543*^9, 
   3.916891337118924*^9, 3.916891977829075*^9, 3.9168927643504047`*^9, 
   3.916892857597479*^9, 3.916893128319766*^9, 3.916896270959682*^9, 
   3.91689639408355*^9, 3.916902876498893*^9, 3.916902950824868*^9, {
   3.9169032451159983`*^9, 3.916903268606203*^9}, 3.916904425070895*^9, 
   3.9169044627008*^9, 3.916904780895924*^9, 3.916907685926217*^9, 
   3.9169113386225433`*^9, 3.9169139801558104`*^9, 3.916914806069213*^9, 
   3.9169155998232317`*^9, 3.9169159232255983`*^9, 3.916916355966555*^9, 
   3.916916806927148*^9, 3.916917128599*^9, 3.916917666880019*^9, 
   3.916917917151239*^9, 3.916918495271619*^9, 3.9169187158202133`*^9, 
   3.916918890218293*^9, 3.916918949054449*^9, 3.916919385578085*^9, 
   3.9169785811632967`*^9, 3.916980822878437*^9, 3.916980896652652*^9, 
   3.9169843803959513`*^9, 3.9169874123990097`*^9, 3.9169878989883432`*^9, 
   3.916988693134244*^9, 3.916993221035919*^9, 3.9169952775782423`*^9, 
   3.9169959731754427`*^9, 3.9169974738096743`*^9, 3.916997524853807*^9, 
   3.9169977393916483`*^9, 3.916998090018915*^9, 3.91700435019359*^9, 
   3.9170055043937807`*^9, 3.917005752543277*^9, 3.917006781618626*^9, 
   3.917007683050424*^9, 3.917100864663785*^9, 3.917146612338962*^9, 
   3.917187921548621*^9, 3.926235171349659*^9, 3.926236017770241*^9, 
   3.926237160823593*^9, 3.926238604678404*^9, 3.926251473802326*^9, 
   3.9262515961320667`*^9, 3.926251792822021*^9, 3.926251833969677*^9, 
   3.926258202981138*^9, 3.926262616355857*^9, 3.9263332670447617`*^9, 
   3.926333947542457*^9, 3.9263340243617353`*^9, 3.926334100252591*^9, 
   3.926411601892468*^9, 3.926411668722837*^9, 3.926411728222039*^9, 
   3.926411780294608*^9, 3.926411996356305*^9, 3.926413880474495*^9, 
   3.926481668430068*^9, 3.926491147264237*^9, 3.9264936743772297`*^9, 
   3.926524431400008*^9, 3.9269345055668173`*^9, 3.9269346481219254`*^9, 
   3.926935052910336*^9, 3.9269351204395647`*^9, 3.926935368406122*^9, 
   3.928580491259646*^9, 3.928581616077798*^9},
 CellLabel->
  "Out[273]=",ExpressionUUID->"8bcd00c1-2673-4b14-92d4-911fb52a5bdc"]
}, Open  ]],

Cell["\<\
... or subtract 1 and check the resulting intervals are negative\
\>", "Text",
 CellChangeTimes->{{3.91672358401449*^9, 3.916723659228181*^9}, {
   3.916734533213169*^9, 3.916734534570912*^9}, 
   3.929337175663279*^9},ExpressionUUID->"f6a318af-e42d-494a-8c90-\
b1654e85e8bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"normG", "[", "i", "]"}], "/", 
      RowBox[{"R", "[", "i", "]"}]}], "-", "1"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
  "values"}]], "Input",
 CellLabel->
  "In[274]:=",ExpressionUUID->"cb3d8b90-ec15-46aa-b815-e4f63e068f79"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.00007721459725051895`"}], ",", 
      RowBox[{"-", "0.00007716933739909669`"}]}], "}"}], "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.0001209397270386381`"}], ",", 
      RowBox[{"-", "0.00012093893940035015`"}]}], "}"}], "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.0001149560410801387`"}], ",", 
      RowBox[{"-", "0.00011495575764619569`"}]}], "}"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.9167231735047083`*^9, 3.916723545132169*^9, 3.916723683099712*^9, 
   3.916734110264893*^9, 3.9167342491703997`*^9, 3.916734472007723*^9, 
   3.9167345637829742`*^9, 3.916734603999625*^9, 3.916734707192004*^9, 
   3.916735044991948*^9, 3.916735088098851*^9, 3.916735164182377*^9, 
   3.916735217912899*^9, 3.916735345344084*^9, 3.9168900563462067`*^9, 
   3.916891161621819*^9, 3.9168913371469803`*^9, 3.916891977860018*^9, 
   3.916892764396796*^9, 3.916892857617988*^9, 3.916893128356468*^9, 
   3.9168962709965878`*^9, 3.916896394105111*^9, 3.916902876519342*^9, 
   3.916902950859015*^9, {3.916903245137555*^9, 3.916903268645884*^9}, 
   3.9169044251066837`*^9, 3.91690446273603*^9, 3.916904780938252*^9, 
   3.916907685961832*^9, 3.9169113386607113`*^9, 3.916913980228375*^9, 
   3.916914806105258*^9, 3.9169155998484373`*^9, 3.916915923249321*^9, 
   3.916916356009563*^9, 3.9169168069670277`*^9, 3.916917128637156*^9, 
   3.916917666922275*^9, 3.916917917175797*^9, 3.916918495295445*^9, 
   3.9169187158612347`*^9, 3.916918890244604*^9, 3.916918949080263*^9, 
   3.916919385603135*^9, 3.916978581201837*^9, 3.9169808229208*^9, 
   3.916980896695497*^9, 3.916984380420648*^9, 3.916987412422101*^9, 
   3.916987899031602*^9, 3.916988693174198*^9, 3.916993221060821*^9, 
   3.916995277601671*^9, 3.916995973200275*^9, 3.916997473836207*^9, 
   3.9169975248925343`*^9, 3.916997739431981*^9, 3.91699809004387*^9, 
   3.917004350203116*^9, 3.9170055044342318`*^9, 3.917005752571541*^9, 
   3.917006781640636*^9, 3.917007683059701*^9, 3.9171008646756697`*^9, 
   3.917146612353909*^9, 3.917187921600141*^9, 3.926235171408971*^9, 
   3.9262360177957163`*^9, 3.926237160858522*^9, 3.9262386047222*^9, 
   3.926251473828252*^9, 3.9262515961590033`*^9, 3.9262517928677597`*^9, 
   3.9262518340144863`*^9, 3.926258203072845*^9, 3.926262616398123*^9, 
   3.926333267104767*^9, 3.926333947600143*^9, 3.926334024393454*^9, 
   3.926334100299159*^9, 3.926411601922673*^9, 3.9264116687340813`*^9, 
   3.926411728241432*^9, 3.926411780387536*^9, 3.92641199639177*^9, 
   3.926413880550976*^9, 3.92648166846165*^9, 3.926491147296508*^9, 
   3.926493674441927*^9, 3.926524431449408*^9, 3.926934505596201*^9, 
   3.926934648135111*^9, 3.926935052924361*^9, 3.926935120465581*^9, 
   3.926935368418128*^9, 3.9285804912736063`*^9, 3.9285816160966454`*^9},
 CellLabel->
  "Out[274]=",ExpressionUUID->"b702234f-c846-4e77-b8b6-77d728fcd4e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"LipG", "[", "i", "]"}], "/", 
      RowBox[{"w", "[", "i", "]"}]}], "-", "1"}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}], "/.", 
  "values"}]], "Input",
 CellLabel->
  "In[275]:=",ExpressionUUID->"70f5d7ad-c1ec-41d4-ac64-fb05760b74e2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.04832938839471302`"}], ",", 
      RowBox[{"-", "0.04832938826554344`"}]}], "}"}], "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.3720692583817024`"}], ",", 
      RowBox[{"-", "0.3720692581940687`"}]}], "}"}], "]"}], ",", 
   RowBox[{"Interval", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "0.10825940127891177`"}], ",", 
      RowBox[{"-", "0.10825940105745079`"}]}], "}"}], "]"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.916723175871138*^9, 3.916723545147019*^9, 3.916723683129483*^9, 
   3.916734110533085*^9, 3.916734249204076*^9, 3.9167344720223217`*^9, 
   3.916734563811282*^9, 3.9167346040170918`*^9, 3.916734707207623*^9, 
   3.916735045007779*^9, 3.9167350881473083`*^9, 3.9167351642012577`*^9, 
   3.916735217929181*^9, 3.916735345362644*^9, 3.916890056377008*^9, 
   3.916891161652988*^9, 3.916891337199884*^9, 3.916891977879497*^9, 
   3.9168927644168*^9, 3.916892857651703*^9, 3.916893128377227*^9, 
   3.91689627101818*^9, 3.916896394137805*^9, 3.916902876554226*^9, 
   3.916902950881514*^9, {3.916903245178488*^9, 3.916903268667454*^9}, 
   3.916904425129386*^9, 3.9169044627958107`*^9, 3.916904780959346*^9, 
   3.9169076859855833`*^9, 3.916911338686627*^9, 3.916913980277131*^9, 
   3.9169148061286163`*^9, 3.9169155998816223`*^9, 3.9169159232885323`*^9, 
   3.9169163560323763`*^9, 3.916916807025688*^9, 3.916917128660408*^9, 
   3.9169176669463263`*^9, 3.916917917217947*^9, 3.916918495335037*^9, 
   3.916918715918276*^9, 3.916918890291404*^9, 3.9169189491191473`*^9, 
   3.916919385642817*^9, 3.916978581250742*^9, 3.916980822979432*^9, 
   3.9169808967561398`*^9, 3.916984380489818*^9, 3.916987412465095*^9, 
   3.916987899057794*^9, 3.916988693196701*^9, 3.9169932211080637`*^9, 
   3.916995277638647*^9, 3.916995973239779*^9, 3.916997473878181*^9, 
   3.916997524915811*^9, 3.916997739456669*^9, 3.9169980900987053`*^9, 
   3.91700435022826*^9, 3.91700550446233*^9, 3.917005752584055*^9, 
   3.917006781653305*^9, 3.917007683086295*^9, 3.917100864706295*^9, 
   3.917146612386656*^9, 3.9171879216606827`*^9, 3.92623517145092*^9, 
   3.9262360178388367`*^9, 3.926237160883276*^9, 3.9262386047519093`*^9, 
   3.926251474300845*^9, 3.926251596630237*^9, 3.92625179289493*^9, 
   3.9262518340414267`*^9, 3.9262582031572943`*^9, 3.926262616425541*^9, 
   3.92633326718106*^9, 3.926333947673246*^9, 3.926334024443205*^9, 
   3.926334100332581*^9, 3.926411601933014*^9, 3.926411668757084*^9, 
   3.926411728252721*^9, 3.926411780593693*^9, 3.9264119964206247`*^9, 
   3.926413880573893*^9, 3.9264816684806137`*^9, 3.926491147308565*^9, 
   3.926493674483007*^9, 3.926524431475596*^9, 3.92693450561373*^9, 
   3.92693464816262*^9, 3.926935052956085*^9, 3.9269351204791727`*^9, 
   3.926935368449459*^9, 3.9285804913019247`*^9, 3.928581616109336*^9},
 CellLabel->
  "Out[275]=",ExpressionUUID->"b20cd39c-85df-4064-8f97-1687493da8e3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Estimation of the genus", "Section",
 CellChangeTimes->{{3.8909672426783943`*^9, 3.890967250673325*^9}, {
   3.896858110517617*^9, 3.896858110585047*^9}, {3.916734325606618*^9, 
   3.916734331004758*^9}, {3.916734416646603*^9, 3.916734417928396*^9}, 
   3.926565221301862*^9},ExpressionUUID->"24d40cb3-8bf9-42b8-9be6-\
be8b4375db85"],

Cell[TextData[{
 "(Section ",
 StyleBox["9.8",
  FontColor->RGBColor[0, 1, 0]],
 ")"
}], "Text",
 CellChangeTimes->{{3.926565231942376*^9, 
  3.9265652362646933`*^9}},ExpressionUUID->"ede104f3-9cd4-4aba-b72f-\
b5b3d51c29f7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dimsK", "=", 
  RowBox[{"Table", "[", 
   RowBox[{
    RowBox[{"1", "+", 
     RowBox[{"Exponent", "[", 
      RowBox[{"K", ",", 
       RowBox[{"vars", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}], "]"}]}], ",", 
    RowBox[{"{", 
     RowBox[{"i", ",", "1", ",", "nbvars"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.890969714817816*^9, 3.890969730491074*^9}, 
   3.896858040905897*^9},
 CellLabel->
  "In[276]:=",ExpressionUUID->"6c2a51fb-4157-415d-b25b-77ad7035a7a3"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"3", ",", "3", ",", "3", ",", "3"}], "}"}]], "Output",
 CellChangeTimes->{
  3.890969734177228*^9, 3.891076781177312*^9, 3.8910770343732777`*^9, 
   3.891077425043716*^9, 3.891077800403981*^9, 3.89107847930451*^9, 
   3.891142334236597*^9, 3.8911423783468027`*^9, 3.891142846690237*^9, 
   3.8911477650041313`*^9, 3.8911488618992987`*^9, 3.8911544099754953`*^9, 
   3.891157041778243*^9, 3.891166628763721*^9, 3.891167910237482*^9, 
   3.891171133275229*^9, 3.891172470010591*^9, 3.891175280636879*^9, 
   3.891176842130611*^9, 3.891317225153574*^9, 3.891317439226276*^9, 
   3.891320197939177*^9, 3.8913223117183437`*^9, 3.891504778498582*^9, 
   3.891598257068191*^9, 3.891599982718335*^9, 3.8916000173655643`*^9, 
   3.891601220546*^9, 3.89160154700839*^9, 3.891601770402061*^9, 
   3.891602189071978*^9, 3.891604837613019*^9, 3.891606401660947*^9, 
   3.891607256987776*^9, 3.891614173620058*^9, 3.891616448093438*^9, 
   3.891617170894908*^9, 3.891617694193203*^9, 3.8916182471740217`*^9, 
   3.8916587722302713`*^9, 3.8916675610412807`*^9, 3.891692253724441*^9, 
   3.8916930562516603`*^9, 3.89170051550001*^9, 3.891701329219133*^9, 
   3.891747580277914*^9, 3.891747933675555*^9, 3.8917489191338367`*^9, 
   3.891749137737816*^9, 3.891749275464938*^9, 3.8917497919058332`*^9, 
   3.892867285997755*^9, 3.89288943903363*^9, 3.8928896735205193`*^9, 
   3.892891030031481*^9, 3.8928911597404747`*^9, 3.892953355243203*^9, 
   3.895739552065916*^9, 3.895740890105439*^9, 3.895741160727272*^9, 
   3.895741206004409*^9, 3.895741275088086*^9, 3.895807610243465*^9, 
   3.8958078080775003`*^9, 3.8958081350682364`*^9, 3.895809131100132*^9, 
   3.8958100362963448`*^9, 3.8958103129953957`*^9, 3.895810353755355*^9, 
   3.895810402923233*^9, 3.895810442333755*^9, 3.895810519101829*^9, 
   3.895810684155394*^9, 3.895811126137094*^9, 3.895830194213963*^9, 
   3.895831737116094*^9, 3.895832341957931*^9, 3.8958336624573097`*^9, 
   3.895907175589527*^9, 3.8959102943903427`*^9, 3.8959103549740877`*^9, 
   3.8959104000869503`*^9, 3.895910469150732*^9, 3.895910644346252*^9, 
   3.8959110468949327`*^9, 3.895911796784102*^9, 3.895913579826907*^9, 
   3.895919442754099*^9, 3.895922990027479*^9, 3.89592752631437*^9, {
   3.896065032095414*^9, 3.8960650384753923`*^9}, 3.89606509284617*^9, 
   3.896066681571598*^9, 3.8960676454643593`*^9, 3.896069247014615*^9, 
   3.896073196539238*^9, 3.896078451970978*^9, 3.896083978825492*^9, 
   3.89608668434025*^9, 3.896103719234581*^9, 3.896759788869227*^9, 
   3.896760904506989*^9, 3.896761409940881*^9, 3.896761656170373*^9, 
   3.896762159991881*^9, 3.8967622703584957`*^9, 3.896762770282112*^9, 
   3.8967630968831472`*^9, 3.8967654887616997`*^9, 3.8967668149473658`*^9, 
   3.896768710619747*^9, 3.896769303536601*^9, 3.896780399420294*^9, 
   3.8968389503419037`*^9, 3.896840330751408*^9, 3.896840625874745*^9, 
   3.896840992990155*^9, 3.896855020777328*^9, 3.896856186181714*^9, 
   3.896858242145495*^9, 3.8968583064443827`*^9, 3.89689298243694*^9, 
   3.897032929079377*^9, 3.902892642230454*^9, 3.90358404626055*^9, 
   3.904275796881892*^9, 3.904278734404907*^9, 3.904278772257194*^9, 
   3.904278880259547*^9, 3.904278977376762*^9, 3.9042846605012293`*^9, 
   3.904284767470963*^9, 3.9042848180205812`*^9, 3.904284865138163*^9, 
   3.904284954565773*^9, 3.904285115460256*^9, 3.904287977134676*^9, 
   3.90428810233708*^9, 3.904288210507773*^9, {3.9042883191334867`*^9, 
   3.9042883483197327`*^9}, 3.90428840205407*^9, 3.90428908959157*^9, 
   3.904289140673654*^9, {3.904289177695009*^9, 3.9042892041670227`*^9}, 
   3.904289279521348*^9, 3.904289470178947*^9, 3.904289515827546*^9, 
   3.904289582420754*^9, 3.904289616980433*^9, 3.904289660560264*^9, 
   3.904289752339428*^9, 3.904289863076941*^9, 3.904290008076488*^9, 
   3.90429218435809*^9, 3.9166351831655827`*^9, 3.916635326622835*^9, 
   3.916646576304502*^9, 3.916647223438122*^9, 3.916651065183093*^9, 
   3.916651194662483*^9, 3.916651309323596*^9, 3.916651345070339*^9, 
   3.9166513775833282`*^9, 3.91665144411871*^9, 3.916651830730424*^9, 
   3.916652874551087*^9, 3.916653440804278*^9, 3.916653603739524*^9, 
   3.916653646762525*^9, 3.916653983862959*^9, 3.916654318615559*^9, 
   3.9167228622870283`*^9, 3.9167229507741013`*^9, 3.916723545167808*^9, 
   3.9167236831448593`*^9, 3.916734110554019*^9, 3.91673424921905*^9, 
   3.9167344720513268`*^9, 3.916734563828249*^9, 3.916734604046389*^9, 
   3.91673470724259*^9, 3.916735045040127*^9, 3.916735088161854*^9, 
   3.916735164232587*^9, 3.916735217964003*^9, 3.9167353453965797`*^9, 
   3.916890056422009*^9, 3.916891161673028*^9, 3.916891337225575*^9, 
   3.916891977909898*^9, 3.916892764448146*^9, 3.916892857673455*^9, 
   3.916893128412447*^9, 3.916896271058733*^9, 3.91689639415912*^9, 
   3.916902876610804*^9, 3.9169029509186068`*^9, {3.916903245200473*^9, 
   3.916903268706596*^9}, 3.916904425166222*^9, 3.916904462816959*^9, 
   3.916904781000514*^9, 3.9169076860235567`*^9, 3.9169113387241507`*^9, 
   3.916913980374282*^9, 3.916914806167193*^9, 3.91691559990434*^9, 
   3.916915923310775*^9, 3.916916356074851*^9, 3.916916807071384*^9, 
   3.916917128698949*^9, 3.9169176669858837`*^9, 3.916917917241699*^9, 
   3.916918495358397*^9, 3.916918715943635*^9, 3.916918890316018*^9, 
   3.916918949146525*^9, 3.916919385668339*^9, 3.916978581287726*^9, 
   3.9169808230168858`*^9, 3.9169808968424683`*^9, 3.916984380512678*^9, 
   3.916987412490044*^9, 3.916987899100952*^9, 3.91698869323752*^9, 
   3.916993221132996*^9, 3.9169952776638203`*^9, 3.9169959732640963`*^9, 
   3.9169974739040823`*^9, 3.91699752495479*^9, 3.916997739498137*^9, 
   3.916998090127275*^9, 3.917004350238488*^9, 3.917005504472473*^9, 
   3.917005752611195*^9, 3.917006781676984*^9, 3.917007683096924*^9, 
   3.917100864722036*^9, 3.917146612401099*^9, 3.917187921688097*^9, 
   3.926235171510831*^9, 3.926236017864479*^9, 3.926237160918022*^9, 
   3.926238604799197*^9, 3.926251474334812*^9, 3.926251596661866*^9, 
   3.9262517929391203`*^9, 3.9262518340889063`*^9, 3.926258203229941*^9, 
   3.92626261646844*^9, 3.926333267274171*^9, 3.9263339477313957`*^9, 
   3.926334024475287*^9, 3.926334100379985*^9, 3.926411601964033*^9, 
   3.926411668766594*^9, 3.926411728271883*^9, 3.9264117806331*^9, 
   3.926411996450774*^9, 3.9264138806467943`*^9, 3.926481668509122*^9, 
   3.926491147340612*^9, 3.9264936745452013`*^9, 3.926524431518051*^9, 
   3.926567986836174*^9, {3.926648347856386*^9, 3.9266484050881987`*^9}, 
   3.926934505644391*^9, 3.926934648176055*^9, 3.926935052970751*^9, 
   3.926935120506271*^9, 3.9269353684621553`*^9, 3.928580491314447*^9, 
   3.92858161612754*^9},
 CellLabel->
  "Out[276]=",ExpressionUUID->"089d69dd-e5d4-4cfa-af31-baa392d4202c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"coeffsK", "=", 
   RowBox[{"CoefficientList", "[", 
    RowBox[{
     RowBox[{"K", "-", "1"}], ",", "vars", ",", "dimsK"}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.890969670880712*^9, 3.890969672811513*^9}, {
   3.890969738708848*^9, 3.890969742003736*^9}, 3.896858043113654*^9, {
   3.8968581712413597`*^9, 3.896858171364389*^9}, 3.9167344206221437`*^9, {
   3.9262358650973997`*^9, 3.926235865267391*^9}},
 CellLabel->
  "In[277]:=",ExpressionUUID->"18db63b3-b6ba-49da-b92f-8e8772de7c91"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"normK", "[", "lambda0_", "]"}], ":=", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"l", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"l", "=", 
       RowBox[{"Tuples", "[", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"Range", "[", 
           RowBox[{"dimsK", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "1", ",", "nbvars"}], "}"}]}], "]"}], "]"}]}], 
      ";", "\[IndentingNewLine]", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"product", "[", 
         RowBox[{
          RowBox[{"abs", "[", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Extract", "[", 
              RowBox[{"coeffsK", ",", 
               RowBox[{"l", "[", 
                RowBox[{"[", "i", "]"}], "]"}]}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"lambda", "->", "lambda0"}], "}"}]}], ")"}], "]"}], ",",
           " ", 
          RowBox[{"monomenorm", "[", 
           RowBox[{"l", "[", 
            RowBox[{"[", "i", "]"}], "]"}], "]"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.8911557024059877`*^9, 3.891155753354125*^9}, {
   3.891155798103375*^9, 3.8911558247420692`*^9}, {3.896858044916387*^9, 
   3.8968580465487623`*^9}, {3.896858179573896*^9, 3.8968581822704*^9}, 
   3.916734422735763*^9, 3.916734598558818*^9, {3.916986870633451*^9, 
   3.916986909847295*^9}, {3.9169977294459333`*^9, 3.9169977298357143`*^9}},
 CellLabel->
  "In[278]:=",ExpressionUUID->"170516a1-c1fe-4bfe-a17f-d73dc9492ccd"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CK", "=", 
  RowBox[{
   RowBox[{"normK", "[", "1", "]"}], "/.", "values"}]}]], "Input",
 CellChangeTimes->{{3.891155761253667*^9, 3.891155778613522*^9}, {
   3.891155831747204*^9, 3.891155835830658*^9}, {3.891600145622222*^9, 
   3.891600145925856*^9}, 3.895740901461171*^9, 3.896858185436417*^9, {
   3.916648578566893*^9, 3.916648581445714*^9}, {3.91673442878524*^9, 
   3.916734433337628*^9}, {3.926491180648014*^9, 3.926491183316897*^9}},
 CellLabel->
  "In[279]:=",ExpressionUUID->"e2003ed7-464d-47dd-b918-5126bf6ace80"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"0.13826750671807833`", ",", "0.13826750728539478`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.8911557675053873`*^9, 3.8911557789124727`*^9}, {
   3.8911558294362097`*^9, 3.8911558361820917`*^9}, 3.891157041919043*^9, 
   3.891166628973556*^9, 3.89116791040633*^9, 3.891171133451017*^9, 
   3.891172470196721*^9, 3.8911752808128767`*^9, 3.8911768423081083`*^9, 
   3.891317225284882*^9, 3.89131743933432*^9, 3.8913201980524187`*^9, 
   3.891322311850527*^9, 3.8915047786206093`*^9, 3.891598257170532*^9, {
   3.891600138095035*^9, 3.891600146180524*^9}, 3.891601220618216*^9, 
   3.891601547106525*^9, 3.891601770530982*^9, 3.8916021891433563`*^9, 
   3.8916048377026167`*^9, 3.8916064017103357`*^9, 3.8916072570589952`*^9, 
   3.8916141736884947`*^9, 3.891616448157139*^9, 3.891617170975021*^9, 
   3.891617694267851*^9, 3.891618247247151*^9, 3.89165877230581*^9, 
   3.891667561093726*^9, 3.891692253819086*^9, 3.8916930563059387`*^9, 
   3.891700515553432*^9, 3.891701329284389*^9, 3.891747580367943*^9, 
   3.8917479337635803`*^9, 3.8917489191895103`*^9, 3.8917491378096237`*^9, 
   3.891749275541835*^9, 3.891749791999713*^9, 3.892867286078062*^9, 
   3.892889439133129*^9, 3.892889673602488*^9, 3.892891030118906*^9, 
   3.892891159801008*^9, 3.892953355310624*^9, 3.895739552159855*^9, 
   3.895740901959049*^9, 3.895741160839304*^9, 3.8957412060653057`*^9, 
   3.8957412751486893`*^9, 3.8958076103081303`*^9, 3.895807808142995*^9, 
   3.8958081351383657`*^9, 3.895809131181625*^9, 3.8958100363738623`*^9, 
   3.895810313056966*^9, 3.895810353836145*^9, 3.895810402979631*^9, 
   3.895810442401729*^9, 3.89581051916467*^9, 3.8958106842069387`*^9, 
   3.8958111262067623`*^9, 3.895830194279572*^9, 3.895831737203233*^9, 
   3.895832342051297*^9, 3.895833662531818*^9, 3.895907175640712*^9, 
   3.8959102944562197`*^9, 3.895910355085307*^9, 3.89591040014817*^9, 
   3.895910469215399*^9, 3.8959106444143667`*^9, 3.895911046966387*^9, 
   3.895911796880064*^9, 3.8959135798893538`*^9, 3.895919442839821*^9, 
   3.895922990110785*^9, 3.895927526386015*^9, {3.89606503215932*^9, 
   3.896065038554758*^9}, 3.8960650929250317`*^9, 3.89606668164719*^9, 
   3.896067645547351*^9, 3.896069247092387*^9, 3.896073196637162*^9, 
   3.8960784520572557`*^9, 3.896083978908792*^9, 3.896086684412149*^9, 
   3.896103719410324*^9, 3.8967597889435797`*^9, 3.89676090457965*^9, 
   3.8967614100445547`*^9, 3.896761656226741*^9, 3.896762160056396*^9, 
   3.896762270416459*^9, 3.89676277035775*^9, 3.8967630969551897`*^9, 
   3.89676548883932*^9, 3.8967668150504427`*^9, 3.896768710701002*^9, 
   3.8967693038804693`*^9, 3.89678039945345*^9, 3.896838950385248*^9, 
   3.896840330785693*^9, 3.89684062590912*^9, 3.896840993026593*^9, 
   3.8968550208393497`*^9, 3.89685618621946*^9, 3.8968582421833687`*^9, 
   3.896858306521723*^9, 3.896892982711507*^9, 3.897032929119142*^9, 
   3.902892642292171*^9, 3.903584046333714*^9, 3.904275796924118*^9, 
   3.904278734460608*^9, 3.904278772298514*^9, 3.904278880294816*^9, 
   3.904278977416782*^9, 3.904284660543068*^9, 3.9042847675100718`*^9, 
   3.9042848180607767`*^9, 3.9042848651805696`*^9, 3.904284954607583*^9, 
   3.904285115502358*^9, 3.904287977181238*^9, 3.904288102377536*^9, 
   3.9042882105455847`*^9, {3.904288319184206*^9, 3.904288348355393*^9}, 
   3.904288402091696*^9, 3.904289089628174*^9, 3.904289140719857*^9, {
   3.9042891777403*^9, 3.9042892042064753`*^9}, 3.904289279565406*^9, 
   3.904289470229707*^9, 3.904289515876732*^9, 3.904289582466096*^9, 
   3.9042896170318413`*^9, 3.904289660608507*^9, 3.904289752380865*^9, 
   3.904289863115953*^9, 3.904290008138213*^9, 3.904292184427373*^9, 
   3.916635183214984*^9, 3.916635326677473*^9, 3.916646576364751*^9, 
   3.916647223481681*^9, 3.916648581869622*^9, 3.916651065256323*^9, 
   3.9166511947008963`*^9, 3.9166513093683367`*^9, 3.916651345110709*^9, 
   3.916651377628695*^9, 3.916651444158853*^9, 3.916651830778473*^9, 
   3.91665287461127*^9, 3.9166534408512993`*^9, 3.916653603771111*^9, 
   3.916653646808573*^9, 3.916653983912801*^9, 3.916654318657074*^9, 
   3.9167228623507843`*^9, 3.9167229508245707`*^9, 3.916723545232297*^9, 
   3.916723683213681*^9, 3.9167341106304903`*^9, 3.916734249294527*^9, {
   3.916734434856433*^9, 3.916734439650776*^9}, 3.9167344721212263`*^9, 
   3.916734563949139*^9, 3.91673460412188*^9, 3.9167347073146143`*^9, 
   3.916735045115399*^9, 3.916735088236184*^9, 3.916735164305149*^9, 
   3.9167352180419807`*^9, 3.9167353454730577`*^9, 3.9168900565298977`*^9, 
   3.916891161763183*^9, 3.916891337335309*^9, 3.9168919779835052`*^9, 
   3.916892764523699*^9, 3.916892857758309*^9, 3.916893128496654*^9, 
   3.916896271144875*^9, 3.916896394235956*^9, 3.916902876691321*^9, 
   3.9169029509981117`*^9, {3.916903245286602*^9, 3.916903268790539*^9}, 
   3.916904425243082*^9, 3.916904462901469*^9, 3.9169047810953007`*^9, 
   3.916907686111397*^9, 3.916911338820118*^9, 3.916913980577612*^9, 
   3.9169148062552643`*^9, 3.91691559998458*^9, 3.91691592339389*^9, 
   3.9169163561629267`*^9, 3.9169168071542473`*^9, 3.916917128780798*^9, 
   3.9169176670684357`*^9, 3.91691791732712*^9, 3.916918495441712*^9, 
   3.916918716030203*^9, 3.916918890427745*^9, 3.916918949235553*^9, 
   3.9169193857746563`*^9, 3.916978581454715*^9, 3.9169808230913477`*^9, 
   3.916980896918828*^9, 3.916984380593534*^9, 3.9169874125812283`*^9, 
   3.916987899186769*^9, 3.916988693320606*^9, 3.916993221243278*^9, 
   3.916995277743023*^9, 3.916995973345058*^9, 3.916997473993751*^9, 
   3.9169975250138483`*^9, 3.916997739553093*^9, 3.9169980902228003`*^9, 
   3.917004350279467*^9, 3.9170055045199127`*^9, 3.917005752657247*^9, 
   3.917006781717491*^9, 3.9170076831459208`*^9, 3.91710086478368*^9, 
   3.917146612461932*^9, 3.9171879218535843`*^9, 3.926235171623365*^9, 
   3.926236017920559*^9, 3.926237160968981*^9, 3.926238604869244*^9, 
   3.926251474393984*^9, 3.926251596720502*^9, 3.9262517929943247`*^9, 
   3.926251834149104*^9, 3.926258203324139*^9, 3.926262616534753*^9, 
   3.926333267419366*^9, 3.926333947875495*^9, 3.92633402453865*^9, 
   3.926334100440146*^9, 3.926411602008128*^9, 3.9264116688042192`*^9, 
   3.926411728305958*^9, 3.926411780768317*^9, 3.926411996545044*^9, 
   3.926413880741825*^9, 3.926481668601863*^9, 3.926491147391629*^9, 
   3.926491192712105*^9, 3.926493674629187*^9, 3.9265244316050253`*^9, 
   3.9265679869003763`*^9, {3.92664834792688*^9, 3.926648405164735*^9}, 
   3.926934505695298*^9, 3.926934648218748*^9, 3.9269350530380173`*^9, 
   3.926935120549533*^9, 3.9269353685052977`*^9, 3.928580491363159*^9, 
   3.9285816161624527`*^9},
 CellLabel->
  "Out[279]=",ExpressionUUID->"23e990f2-d647-437a-b811-8ca2d14baeab"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"genus", "=", 
  RowBox[{
   RowBox[{
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", "T", " ", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "CK"}], "]"}]}], ")"}]}], "-", "1"}], "/.", 
   "values"}]}]], "Input",
 CellChangeTimes->{{3.890968406919183*^9, 3.89096849651842*^9}, {
   3.891155875014495*^9, 3.891155882417485*^9}, {3.8967785952809057`*^9, 
   3.896778597059918*^9}, 3.896858189669866*^9, {3.897032906432106*^9, 
   3.897032911973078*^9}, {3.9028925646782017`*^9, 3.902892583944935*^9}, {
   3.902913248351779*^9, 3.9029132660008383`*^9}, {3.916648662877634*^9, 
   3.9166486838744383`*^9}, {3.916734451184533*^9, 3.91673445732251*^9}, {
   3.926491186089179*^9, 3.9264911863471127`*^9}},
 CellLabel->
  "In[280]:=",ExpressionUUID->"a4cafba3-d3df-4c17-8dce-0ecf369d319f"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"16.212936786942663`", ",", "16.212936792608716`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.916734457649774*^9, 3.916734472149169*^9}, 
   3.916734564008649*^9, 3.9167346041570883`*^9, 3.916734707344368*^9, 
   3.916735045147204*^9, 3.916735088250287*^9, 3.9167351643350153`*^9, 
   3.916735218077322*^9, 3.916735345507595*^9, 3.9168900565741863`*^9, 
   3.916891161813806*^9, 3.916891337363062*^9, 3.9168919780125017`*^9, 
   3.916892764542223*^9, 3.916892857777596*^9, 3.916893128529657*^9, 
   3.9168962712026997`*^9, 3.916896394305456*^9, 3.916902876727516*^9, 
   3.916902951051695*^9, {3.916903245351027*^9, 3.916903268823194*^9}, 
   3.916904425277618*^9, 3.9169044629213543`*^9, 3.916904781114764*^9, 
   3.916907686131782*^9, 3.916911338865247*^9, 3.916913980621602*^9, 
   3.916914806277063*^9, 3.916915600006235*^9, 3.916915923416355*^9, 
   3.9169163561844053`*^9, 3.916916807193337*^9, 3.916917128847636*^9, 
   3.916917667105873*^9, 3.916917917350733*^9, 3.916918495466584*^9, 
   3.916918716054574*^9, 3.916918890451058*^9, 3.916918949258953*^9, 
   3.916919385799452*^9, 3.916978581487583*^9, 3.9169808231127977`*^9, 
   3.9169808969540567`*^9, 3.9169843806161757`*^9, 3.916987412604289*^9, 
   3.9169878992087193`*^9, 3.9169886933618593`*^9, 3.916993221266561*^9, 
   3.916995277765684*^9, 3.916995973368189*^9, 3.91699747401719*^9, 
   3.916997525049618*^9, 3.916997739589018*^9, 3.916998090248425*^9, 
   3.917004350288415*^9, 3.91700550452947*^9, 3.917005752685769*^9, 
   3.917006781742463*^9, 3.917007683156049*^9, 3.917100864795779*^9, 
   3.917146612476969*^9, 3.917187921953232*^9, 3.926235171664081*^9, 
   3.9262360179811697`*^9, 3.926237160994733*^9, 3.926238604896769*^9, 
   3.926251474419784*^9, 3.926251596746665*^9, 3.926251793038864*^9, 
   3.9262518341809263`*^9, 3.926258203382902*^9, 3.926262616561328*^9, 
   3.926333267499772*^9, 3.926333947933208*^9, 3.926334024589613*^9, 
   3.926334100487064*^9, 3.9264116020414877`*^9, 3.926411668827716*^9, 
   3.926411728327112*^9, 3.9264117808084173`*^9, 3.926411996564459*^9, 
   3.926413880761397*^9, 3.926481668620493*^9, 3.926491147424151*^9, 
   3.926491194345005*^9, 3.926493674682961*^9, 3.926524431633684*^9, 
   3.926567986911458*^9, {3.9266483479393787`*^9, 3.926648405176478*^9}, 
   3.926934505724769*^9, 3.926934648229649*^9, 3.9269350530506783`*^9, 
   3.926935120576523*^9, 3.926935368517001*^9, 3.928580491375835*^9, 
   3.928581616181446*^9},
 CellLabel->
  "Out[280]=",ExpressionUUID->"ae11806a-9bd3-4878-b2de-6398a7f8f99d"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Results", "Section",
 CellChangeTimes->{{3.917345007907985*^9, 
  3.9173450114800987`*^9}},ExpressionUUID->"eb595096-3c84-4c0a-aa32-\
8ba68fce11b2"],

Cell["n=1, genus 94.697", "Text",
 CellChangeTimes->{
  3.9269357403573713`*^9},ExpressionUUID->"dcb1ac36-4d8a-4c79-b3eb-\
dc1272be6b13"],

Cell["n=2, genus 17.1829", "Text",
 CellChangeTimes->{
  3.926935754570256*^9},ExpressionUUID->"9a5c3d68-3c65-46f9-bb81-\
ef7385acbf96"],

Cell["n=3, genus 9.39386", "Text",
 CellChangeTimes->{
  3.926935764704829*^9},ExpressionUUID->"a6e8072f-b9b3-4185-aa48-\
73e06db48ad6"],

Cell["n=4, genus 7.3087", "Text",
 CellChangeTimes->{
  3.9269357766521597`*^9},ExpressionUUID->"b9724b61-779e-4d86-8df8-\
2ea16dd47ff8"],

Cell["n=5, genus 6.91425", "Text",
 CellChangeTimes->{
  3.926935792873275*^9},ExpressionUUID->"63fafef3-edb7-4486-b638-\
0f320e80fd17"],

Cell["n=6, genus 6.86426", "Text",
 CellChangeTimes->{
  3.9269358031658916`*^9},ExpressionUUID->"5eb83a76-f6da-4d76-b2ea-\
4f93d8ccae02"],

Cell[TextData[{
 "n=2, nn=1, genus ",
 StyleBox["16.2129",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.916891182082692*^9, 3.916891212426186*^9}, {
  3.926051082578047*^9, 3.926051083210375*^9}, {3.926411643060383*^9, 
  3.926411643698765*^9}},ExpressionUUID->"ae8c122b-07c3-4cd2-9dc1-\
28f705632693"],

Cell[TextData[StyleBox["n=3, nn=2, genus 7.97941",
 FontColor->GrayLevel[0]]], "Text",
 CellChangeTimes->{{3.9168920173740177`*^9, 3.916892021360229*^9}, 
   3.916893167594689*^9, {3.926051048639207*^9, 3.926051049273439*^9}, {
   3.9264116950611067`*^9, 
   3.926411695712551*^9}},ExpressionUUID->"4434ca70-734c-459a-a75c-\
cf17ce137a75"],

Cell[TextData[{
 "n=4, nn=3, genus",
 StyleBox[" ",
  FontColor->RGBColor[0, 1, 0]],
 "5.16451"
}], "Text",
 CellChangeTimes->{{3.916893159465871*^9, 3.916893165569381*^9}, {
  3.9260667912133293`*^9, 3.9260667918044233`*^9}, {3.926411756161614*^9, 
  3.926411756835436*^9}},
 FontColor->GrayLevel[
  0],ExpressionUUID->"c7e0c48f-ef30-41ba-a481-32a1a673bc7d"],

Cell[TextData[{
 "n=5, nn=4, genus ",
 "4.01048",
 StyleBox[" ",
  FontColor->RGBColor[0, 1, 0]],
 StyleBox["(2m 40s)",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.916904868942612*^9, 3.916904873352174*^9}, {
  3.92613112899509*^9, 3.926131129697461*^9}, {3.926237773999901*^9, 
  3.926237790582727*^9}, {3.926412300997257*^9, 3.926412317582362*^9}, {
  3.926415478023409*^9, 3.9264154784424973`*^9}},
 FontColor->GrayLevel[
  0],ExpressionUUID->"bd4a750b-90f6-4609-ae8a-2df3787c921b"],

Cell["n=6, nn=5, genus 3.46739 (26m)", "Text",
 CellChangeTimes->{{3.91690775853364*^9, 3.9169077701352158`*^9}, {
  3.926238758364389*^9, 3.926238780137065*^9}, {3.9263063370699244`*^9, 
  3.9263063377202797`*^9}, {3.926415456688004*^9, 3.926415474732609*^9}},
 FontColor->GrayLevel[
  0],ExpressionUUID->"ab7f7393-560a-40d2-84ba-632aa58e6c61"],

Cell[TextData[{
 "n=7, nn=6, genus ",
 "3.28229",
 StyleBox[" ",
  FontColor->RGBColor[0, 1, 0]],
 StyleBox["(2h30)",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.9169140618237257`*^9, 3.9169140666041403`*^9}, {
  3.9262600926706057`*^9, 3.9262601386337337`*^9}, {3.926481694107647*^9, 
  3.9264817166891108`*^9}},
 FontColor->GrayLevel[
  0],ExpressionUUID->"81130f87-0c84-4511-83d4-dc45eb20e794"],

Cell[TextData[{
 "n=6, nn=5, correctiontu1, correctiontu3, genus ",
 "3.04143",
 StyleBox[" ",
  FontColor->RGBColor[0.6, 0.4, 0.2]],
 StyleBox["(",
  FontColor->GrayLevel[0]],
 "38m)"
}], "Text",
 CellChangeTimes->{{3.917062862182904*^9, 3.9170628961755853`*^9}, {
  3.9263062822312737`*^9, 3.9263063245022573`*^9}, {3.9264937449241*^9, 
  3.926493769138682*^9}},
 FontColor->GrayLevel[
  0],ExpressionUUID->"a6b73fc1-e0c9-4f8d-aa92-0d3fbd49f71d"],

Cell[TextData[{
 "n=7, nn=6, correction tu1, correction tu3, genus ",
 StyleBox["2.81835",
  FontColor->GrayLevel[0]],
 " (4h20)"
}], "Text",
 CellChangeTimes->{{3.917101938725196*^9, 3.91710195543696*^9}, {
  3.926564478698456*^9, 
  3.926564506659566*^9}},ExpressionUUID->"47b569d0-654c-4bcf-ac2f-\
507a445824f8"],

Cell[TextData[{
 "n=8, nn=7,  correction tu1, correction tu3, genus ",
 StyleBox["2.65404",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.917191608841742*^9, 3.917191647354059*^9}, {
  3.926648907883223*^9, 
  3.926648908550468*^9}},ExpressionUUID->"05e679fa-b3ff-4330-9202-\
da9f1ddc356d"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Area estimates", "Section",
 CellChangeTimes->{{3.925808640103921*^9, 
  3.9258086446451*^9}},ExpressionUUID->"9611a574-cfd6-40ad-ac71-577af1a57ea5"],

Cell[TextData[{
 "(Section ",
 StyleBox["10",
  FontColor->RGBColor[0, 1, 0]],
 ")"
}], "Text",
 CellChangeTimes->{{3.925808689198715*^9, 3.925808692697796*^9}, {
   3.9258091048365383`*^9, 3.925809114234558*^9}, 3.926490945870349*^9, 
   3.926493912826172*^9},ExpressionUUID->"ef48147e-d025-4ef7-9fab-\
9948e0235db0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "1", "]"}], "=", 
   "0.693147180559945309417232121458176568075500134360255"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "3", "]"}], "=", 
   "2.704628032109087142149410863400762479221219157766122"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "5", "]"}], "=", 
   "3.699626994497618439893380135471044617736329548309105"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "7", "]"}], "=", 
   RowBox[{"-", "53.1688000602634657601186493744463143722221041377109"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "9", "]"}], "=", 
   RowBox[{"-", "459.565676371488633633252895256096561995526272030689"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "11", "]"}], "=", 
   RowBox[{"-", "260.931729774858246058852756835445016841900749580577"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "13", "]"}], "=", 
   "26311.75666632241667824049728000376568318761694887921"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "15", "]"}], "=", 
   "219897.7526067197482348266274038050133501624360107896"}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "17", "]"}], "=", 
   RowBox[{"-", "204390.987496916879876223326569020676825058179523091"}]}], 
  ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "19", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1.93467825372543220622302604976526258798242712500787"}], 
    "*", 
    RowBox[{"10", "^", "7"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"alpha", "[", "21", "]"}], "=", 
   RowBox[{
    RowBox[{"-", "1.48960589720279268862574700035701683223669243796252"}], 
    "*", 
    RowBox[{"10", "^", "8"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{
  3.8954689207596893`*^9, {3.8954689988756733`*^9, 3.895469035818801*^9}, {
   3.9242537806133204`*^9, 3.924253786869712*^9}, {3.924262600220786*^9, 
   3.9242626035340977`*^9}, {3.924262761325109*^9, 3.924262764252036*^9}, {
   3.9258094832062187`*^9, 3.9258094841186247`*^9}},
 CellLabel->
  "In[281]:=",ExpressionUUID->"8eb748c2-5cfa-41d2-90e7-7fa4b73dcfad"],

Cell[BoxData[
 RowBox[{
  RowBox[{"approxArea", "[", "g_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "s", "}"}], ",", 
    RowBox[{
     RowBox[{"s", "=", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "g"}], "+", "2"}], ")"}]}]}], ";", 
     RowBox[{"8", " ", "Pi", 
      RowBox[{"(", 
       RowBox[{"1", "-", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{"OddQ", "[", "k", "]"}], ",", 
            RowBox[{
             RowBox[{"alpha", "[", "k", "]"}], 
             RowBox[{"s", "^", "k"}]}], ",", "0"}], "]"}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "21"}], "}"}]}], "]"}]}], ")"}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9258096259051332`*^9, 3.925809652332653*^9}, {
  3.925810067865612*^9, 3.92581008025773*^9}},
 CellLabel->
  "In[292]:=",ExpressionUUID->"509a5618-ef0e-4732-9ec2-b64dcf9d2302"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CA", "=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"Sqrt", "[", "2", "]"}], "/", 
       RowBox[{"Sqrt", "[", 
        RowBox[{"1", "-", "CK"}], "]"}]}], 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"R", "[", "2", "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{"correctiontu1", ",", 
          RowBox[{
           RowBox[{
            RowBox[{"Log", "[", "2.", "]"}], "/", 
            RowBox[{"Sqrt", "[", "2.", "]"}]}], " ", "T", " ", 
           RowBox[{"R", "[", "1", "]"}]}], ",", "0"}], "]"}], "+", 
        RowBox[{"If", "[", 
         RowBox[{"correctiontu3", ",", 
          RowBox[{
           RowBox[{"Log", "[", "2", "]"}], " ", "T", " ", 
           RowBox[{"R", "[", "3", "]"}]}], ",", "0"}], "]"}], "+", 
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"Abs", "[", 
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 RowBox[{"dx", "[", 
                  RowBox[{"2", ",", "k"}], "]"}], "/", 
                 RowBox[{"Factorial", "[", "k", "]"}]}], "/.", "deriv"}], 
               ")"}], ",", "lambda", ",", "0"}], "]"}], "]"}], 
           RowBox[{"T", "^", "k"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "CK"}], ")"}], "^", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"k", "+", "1"}], ")"}], "/", "2"}], ")"}]}], "-", 
             "1"}], ")"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", "nn"}], "}"}]}], "]"}]}], ")"}]}], "/.",
      "values"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.925808830047739*^9, 3.925808834361566*^9}, {
  3.925808947638488*^9, 3.925808956599799*^9}, {3.925809023164075*^9, 
  3.925809039513833*^9}, {3.925809077058223*^9, 3.925809078593977*^9}, {
  3.926490996297394*^9, 3.926491124662574*^9}, {3.926491200091374*^9, 
  3.926491244399096*^9}, {3.92649127769908*^9, 3.926491314205819*^9}, {
  3.926570214098688*^9, 3.9265702209181023`*^9}},
 CellLabel->
  "In[293]:=",ExpressionUUID->"a91a1463-c1cc-4728-88fa-4f278f64a981"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"0.12434879800639281`", ",", "0.12434879806211535`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{{3.92649112574867*^9, 3.926491147474188*^9}, {
   3.926491226775316*^9, 3.926491244830574*^9}, {3.9264913104196*^9, 
   3.926491324589357*^9}, 3.926493674755165*^9, 3.926524431714902*^9, 
   3.926567883949091*^9, 3.926567995382339*^9, 3.926648357849895*^9, 
   3.926648413478322*^9, 3.92693450578194*^9, 3.926934648274081*^9, 
   3.9269350531036673`*^9, 3.9269351206179237`*^9, 3.926935368558943*^9, 
   3.928580491438936*^9, 3.928581616214403*^9},
 CellLabel->
  "Out[293]=",ExpressionUUID->"c1033d3a-8fde-4097-ab5f-ad452cf8d11a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TT", "=", 
  RowBox[{"T", " ", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"1", "-", "CK"}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.925809146834538*^9, 3.9258091485214643`*^9}, {
  3.925809189074654*^9, 3.925809194923327*^9}},
 CellLabel->
  "In[294]:=",ExpressionUUID->"a1d1064b-1737-4f81-ae86-64b287a279df"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"0.029047919365782`", ",", "0.029047919375343796`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{
  3.925809199159277*^9, {3.925812723029285*^9, 3.9258127459446497`*^9}, 
   3.925813032762807*^9, 3.925813354692885*^9, 3.92581344856709*^9, 
   3.925813520981791*^9, 3.925815669839959*^9, 3.925879527970866*^9, 
   3.925879740239896*^9, 3.925879945233189*^9, 3.925897906699317*^9, 
   3.925898022898493*^9, 3.925956049829021*^9, 3.9264911474890842`*^9, {
   3.926491320026835*^9, 3.9264913246166153`*^9}, 3.9264936748077307`*^9, 
   3.926524431737734*^9, 3.926567883988405*^9, 3.926567995399395*^9, 
   3.92664835787062*^9, 3.9266484134951897`*^9, 3.926934505810974*^9, 
   3.926934648286606*^9, 3.926935053115732*^9, 3.9269351206443777`*^9, 
   3.9269353685723343`*^9, 3.9285804914531107`*^9, 3.9285816162342033`*^9},
 CellLabel->
  "Out[294]=",ExpressionUUID->"7bc16dca-1a7a-4337-91b4-b0be09c812b2"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AreaError", "[", "g_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "s", "}"}], ",", 
    RowBox[{
     RowBox[{"s", "=", 
      RowBox[{"1", "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "g"}], "+", "2"}], ")"}]}]}], ";", 
     RowBox[{"8", " ", "Pi", " ", "CA", " ", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "/", "TT"}], ")"}], "^", "23"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"s", "/", "TT"}], ")"}], "^", "2"}]}], ")"}]}]}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9258095049593563`*^9, 3.9258095279852457`*^9}, {
  3.925809668947022*^9, 3.925809683069034*^9}, {3.925809718812965*^9, 
  3.9258097405759773`*^9}, {3.925809889216558*^9, 3.925809907586485*^9}, {
  3.925810085199856*^9, 3.925810086122889*^9}},
 CellLabel->
  "In[295]:=",ExpressionUUID->"337ab715-a316-4098-adc9-b5dc49d7a0ff"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"gmin", "=", 
  RowBox[{"Max", "[", 
   RowBox[{"Ceiling", "[", "genus", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.92580974619536*^9, 3.925809860652289*^9}},
 CellLabel->
  "In[296]:=",ExpressionUUID->"3daa7822-9c93-40e1-ab93-48d2673713e3"],

Cell[BoxData["17"], "Output",
 CellChangeTimes->{{3.925809847757172*^9, 3.925809861011867*^9}, 
   3.925809899280377*^9, {3.925812723120289*^9, 3.925812745990965*^9}, 
   3.925813032814116*^9, 3.925813354747617*^9, 3.9258134486167994`*^9, 
   3.925813521030355*^9, 3.925815669891362*^9, 3.925879528019175*^9, 
   3.925879740287148*^9, 3.925879945280418*^9, 3.925897906781509*^9, 
   3.925898022943633*^9, 3.925956049906715*^9, 3.9264911475281763`*^9, 
   3.926491324650522*^9, 3.926493674888817*^9, 3.92652443180383*^9, 
   3.926567884046788*^9, 3.926567995424224*^9, 3.926648357896612*^9, 
   3.926648413519793*^9, 3.9269345058510227`*^9, 3.926934648321884*^9, 
   3.9269350531585293`*^9, 3.9269351206789713`*^9, 3.926935368606207*^9, 
   3.928580491491747*^9, 3.9285816162603283`*^9},
 CellLabel->
  "Out[296]=",ExpressionUUID->"604db91f-bee2-4843-a007-ef1cacff4bf7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"g", ",", 
     RowBox[{"approxArea", "[", "g", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", "gmin", ",", 
     RowBox[{"gmin", "+", "10"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9266487176782503`*^9, 3.9266487407883997`*^9}},
 CellLabel->
  "In[297]:=",ExpressionUUID->"f13453ec-61a6-4c66-a224-8810b432a441"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
    "17", ",", 
     "24.647374753988053625553196842061903475402379907886800466334540435797121\
43418775`52.547498056491236"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "18", ",", 
     "24.673062103139764264497079012226908536509258921625964683049708686866727\
21741626`52.57146591230118"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "19", ",", 
     "24.696161005888069244179792837774028725908345379887338045499383200525493\
02643797`52.59417805002893"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "20", ",", 
     "24.717044733982002815935832120086961198122907114278129484684390230830485\
63406865`52.61575969792515"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "21", ",", 
     "24.736017950253706038220004629966285082740684135795509642408888642754662\
37043281`52.63631821462364"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "22", ",", 
     "24.753331804705858159852029879458598341471675175892599436838661785686108\
82560246`52.655946339136705"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "23", ",", 
     "24.769195206972430342024713684359223376254627579896904300864280296674920\
57875527`52.67472473322645"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "24", ",", 
     "24.783783360712855228448401836718715296235604545309997482174786420525288\
16750521`52.69272399353207"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "25", ",", 
     "24.797244306599393293217234675829973678321741554729976404197823337998150\
22537203`52.710006260984414"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "26", ",", 
     "24.809703996333886662680289066331858077953433361619762510046404801977944\
71181055`52.72662652059818"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
    "27", ",", 
     "24.821270268990673095563427891443500572456773075857406785107140714953554\
56934197`52.74263366053625"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{3.926648741622629*^9, 3.92693450586795*^9, 
  3.926934648348353*^9, 3.926935053190424*^9, 3.926935120692082*^9, 
  3.926935368635298*^9, 3.928580491518322*^9, 3.928581616270732*^9},
 CellLabel->
  "Out[297]=",ExpressionUUID->"baa84f6d-7e8e-46de-8b95-c8c06d89a0f0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"g", ",", 
     RowBox[{"Max", "[", 
      RowBox[{"AreaError", "[", "g", "]"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", "gmin", ",", 
     RowBox[{"gmin", "+", "10"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925809862908433*^9, 3.925809913013381*^9}, {
  3.9266484655950203`*^9, 3.926648468395629*^9}},
 CellLabel->
  "In[298]:=",ExpressionUUID->"fa007edb-a496-41ad-a449-0bbc682d2285"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"17", ",", "13.065059378689492`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", "1.7976973287393456`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", "0.38201039507804446`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", "0.09827152467551101`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", "0.028521412170175522`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", "0.009045597930216476`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", "0.0030788910452475685`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", "0.0011116969234516983`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", "0.00042232618864718126`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", "0.0001677664247420515`"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", "0.00006935236156397423`"}], "}"}]}], "}"}]], "Output",\

 CellChangeTimes->{3.926648493308897*^9, 3.926934505900565*^9, 
  3.926934648361061*^9, 3.92693505320431*^9, 3.926935120724802*^9, 
  3.9269353686465807`*^9, 3.92858049153083*^9, 3.928581616291307*^9},
 CellLabel->
  "Out[298]=",ExpressionUUID->"b1f2cce5-cf2e-432c-b0ae-a6de0bee53ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TeXForm", "[", "%", "]"}]], "Input",
 CellChangeTimes->{{3.92664849565068*^9, 3.926648498713683*^9}},
 CellLabel->
  "In[299]:=",ExpressionUUID->"8416e4d8-a207-456d-9d67-073985f40e63"],

Cell["\<\
\\left(
\\begin{array}{cc}
 17 & 13.0651 \\\\
 18 & 1.7977 \\\\
 19 & 0.38201 \\\\
 20 & 0.0982715 \\\\
 21 & 0.0285214 \\\\
 22 & 0.0090456 \\\\
 23 & 0.00307889 \\\\
 24 & 0.0011117 \\\\
 25 & 0.000422326 \\\\
 26 & 0.000167766 \\\\
 27 & 0.0000693524 \\\\
\\end{array}
\\right)\
\>", "Output",
 CellChangeTimes->{3.926648499623034*^9, 3.926934505957631*^9, 
  3.926934648389037*^9, 3.926935053237657*^9, 3.926935120755087*^9, 
  3.926935368675067*^9, 3.928580491596541*^9, 3.928581616320016*^9},
 CellLabel->
  "Out[299]//TeXForm=",ExpressionUUID->"34d2fbdd-d16f-4b58-b1e9-4daf7a8f8786"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"AreaInterval", "[", "g_", "]"}], ":=", 
  RowBox[{"Interval", "[", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"approxArea", "[", "g", "]"}], "-", 
       RowBox[{"AreaError", "[", "g", "]"}]}], "]"}], ",", 
     RowBox[{"Max", "[", 
      RowBox[{
       RowBox[{"approxArea", "[", "g", "]"}], "+", 
       RowBox[{"AreaError", "[", "g", "]"}]}], "]"}]}], "}"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.925809929004627*^9, 3.925809982295623*^9}, {
  3.925810107130521*^9, 3.925810108510791*^9}},
 CellLabel->
  "In[300]:=",ExpressionUUID->"e8b17fe9-1120-4dfd-97fc-83f170e4e950"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"g", ",", 
     RowBox[{"AreaInterval", "[", "g", "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"g", ",", "gmin", ",", 
     RowBox[{"gmin", "+", "10"}]}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.925810112324951*^9, 3.925810133534848*^9}, {
  3.926565293003661*^9, 3.9265652964551497`*^9}},
 CellLabel->
  "In[301]:=",ExpressionUUID->"a43f6666-223e-49e5-9024-8d7a47d5afae"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"17", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"11.582315375298556`", ",", "37.71243413267756`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"18", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"22.87536477440041`", ",", "26.470759431879117`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"19", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"24.314150610810017`", ",", "25.07817140096612`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"20", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"24.618773209306486`", ",", "24.81531625865752`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"21", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"24.707496538083525`", ",", "24.76453936242389`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"22", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"24.744286206775634`", ",", "24.762377402636083`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"23", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"24.766116315927174`", ",", "24.772274098017686`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"24", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"24.782671663789397`", ",", "24.784895057636316`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"25", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"24.796821980410737`", ",", "24.797666632788047`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"26", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"24.80953622990914`", ",", "24.809871762758636`"}], "}"}], 
      "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"27", ",", 
     RowBox[{"Interval", "[", 
      RowBox[{"{", 
       RowBox[{"24.821200916629103`", ",", "24.821339621352244`"}], "}"}], 
      "]"}]}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.925810134431201*^9, 3.925810160518475*^9}, {
   3.925812723230508*^9, 3.925812746098803*^9}, 3.9258130329222717`*^9, 
   3.925813354823773*^9, 3.925813448689927*^9, 3.925813521101932*^9, 
   3.92581566998946*^9, 3.925879528108436*^9, 3.925879740358675*^9, 
   3.925879945351028*^9, 3.9258979069023457`*^9, 3.9258980230205307`*^9, 
   3.925956050030903*^9, 3.9264911475985413`*^9, 3.926491324695009*^9, 
   3.926493674993436*^9, 3.926524431922057*^9, 3.926565296888245*^9, 
   3.926567884119255*^9, 3.926567995460957*^9, 3.926648358208653*^9, 
   3.926648413564052*^9, 3.926934505996388*^9, 3.926934648423253*^9, 
   3.926935053276305*^9, 3.926935120790922*^9, 3.926935368708362*^9, 
   3.928580491629662*^9, 3.928581616349655*^9},
 CellLabel->
  "Out[301]=",ExpressionUUID->"7d3eb741-7b45-4b1f-8bb4-9752f6f4a462"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TTT", "=", 
  RowBox[{"1", "/", "20"}]}]], "Input",
 CellChangeTimes->{{3.9266490987711678`*^9, 3.92664910895907*^9}},
 CellLabel->
  "In[302]:=",ExpressionUUID->"bcdb75f0-5422-4bd6-b3f0-6ba4349d0f7b"],

Cell[BoxData[
 FractionBox["1", "20"]], "Output",
 CellChangeTimes->{3.92664910987181*^9, 3.926934506012093*^9, 
  3.9269346484365377`*^9, 3.926935053296636*^9, 3.926935120804587*^9, 
  3.9269353687208767`*^9, 3.9285804916425333`*^9, 3.92858161636267*^9},
 CellLabel->
  "Out[302]=",ExpressionUUID->"d4de97e5-43d0-4401-a02c-7a9a8d5b858a"]
}, Open  ]],

Cell[TextData[{
 "(Used in the proof of Proposition ",
 StyleBox["60",
  FontColor->RGBColor[0, 1, 0]],
 ")"
}], "Text",
 CellChangeTimes->{{3.9269359277959146`*^9, 3.926935931522731*^9}, {
  3.926935973221383*^9, 3.926935979056262*^9}, {3.928580596741336*^9, 
  3.928580597619357*^9}},ExpressionUUID->"8479e53d-9c26-4a10-a37b-\
455c9a288e9d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   RowBox[{"Log", "[", "2", "]"}]}], "+", 
  RowBox[{"7", " ", 
   RowBox[{"Abs", "[", 
    RowBox[{"alpha", "[", "7", "]"}], "]"}], 
   RowBox[{"TTT", "^", "6"}]}], "+", 
  RowBox[{"8", " ", "CA", " ", 
   RowBox[{
    RowBox[{"TTT", "^", "7"}], "/", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"TT", "-", "TTT"}], ")"}], "^", "8"}]}]}]}]], "Input",
 CellChangeTimes->{{3.9266491111911993`*^9, 3.926649133807448*^9}},
 CellLabel->
  "In[303]:=",ExpressionUUID->"61b8c25d-8312-4c98-a312-4a1958b1f6f8"],

Cell[BoxData[
 RowBox[{"Interval", "[", 
  RowBox[{"{", 
   RowBox[{"20926.180620474483`", ",", "20926.18070625456`"}], "}"}], 
  "]"}]], "Output",
 CellChangeTimes->{3.926649134624913*^9, 3.92693450604023*^9, 
  3.926934648463645*^9, 3.9269350533260717`*^9, 3.926935120830728*^9, 
  3.9269353687475157`*^9, 3.9285804916656837`*^9, 3.928581616388349*^9},
 CellLabel->
  "Out[303]=",ExpressionUUID->"6aae605f-03c5-4334-bb1e-17e6caa5b848"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1440, 762},
WindowMargins->{{0, Automatic}, {0, Automatic}},
TaggingRules->{
 "WelcomeScreenSettings" -> {"FEStarting" -> False}, "TryRealOnly" -> False},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (March 18, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1ce3d340-fb24-47e7-8707-3ad6310cc265"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 556, 8, 74, "Title",ExpressionUUID->"b85e9b19-8c1a-4cb5-9be3-b1edb31138f3"],
Cell[1139, 32, 1392, 32, 118, "Text",ExpressionUUID->"20a8a10e-5ffa-43ff-8918-c6d14a42094d"],
Cell[CellGroupData[{
Cell[2556, 68, 221, 4, 41, "Subsection",ExpressionUUID->"8f24e053-8719-4ca6-a52e-1014abf2e55c"],
Cell[2780, 74, 599, 10, 27, "Text",ExpressionUUID->"b5ee4e70-072c-4d61-9ad3-2b8958572fcd"],
Cell[CellGroupData[{
Cell[3404, 88, 4046, 56, 22, "Input",ExpressionUUID->"df7f2fc6-488a-4c56-8b88-2dfe3e6ab085"],
Cell[7453, 146, 3792, 55, 25, "Output",ExpressionUUID->"daec4c31-147d-46a2-8fab-b887b9dc2c45"]
}, Open  ]],
Cell[11260, 204, 352, 8, 22, "Input",ExpressionUUID->"9a990ca8-a7ec-4e79-a76d-00de8011b5fc"],
Cell[11615, 214, 327, 10, 27, "Text",ExpressionUUID->"07869b22-046a-4d3f-a559-f9df9510f200"],
Cell[11945, 226, 1141, 29, 39, "Input",ExpressionUUID->"ab965866-d91d-4a5a-9e91-336e6c1f4af8"],
Cell[13089, 257, 1132, 28, 39, "Input",ExpressionUUID->"2392d0a5-24e7-437b-a6d2-982675e9d1b8"],
Cell[14224, 287, 1137, 29, 39, "Input",ExpressionUUID->"864dc947-50c5-48e4-a654-dfc0cf76eb11"],
Cell[15364, 318, 1130, 28, 39, "Input",ExpressionUUID->"74bc0dbe-6060-4a65-a1c3-57e26dd9b4d9"],
Cell[16497, 348, 1110, 28, 39, "Input",ExpressionUUID->"4238dae1-4156-477d-894a-e0e3ae094b4b"],
Cell[17610, 378, 1102, 27, 39, "Input",ExpressionUUID->"72298c8a-955e-46d1-829c-16bae06043af"],
Cell[18715, 407, 334, 10, 27, "Text",ExpressionUUID->"5be6b695-bea1-4368-ab44-178bdb84d4e8"],
Cell[19052, 419, 1264, 31, 39, "Input",ExpressionUUID->"c9f23bdb-dd01-4b55-b2cf-99bcc2161ef0"],
Cell[20319, 452, 1259, 30, 39, "Input",ExpressionUUID->"77ec1e02-e52f-4a29-912e-47ac69514890"],
Cell[21581, 484, 1407, 33, 39, "Input",ExpressionUUID->"7ebe0169-3ed5-4fb5-886d-6b0c1cd82710"],
Cell[22991, 519, 1303, 29, 39, "Input",ExpressionUUID->"051d251f-f28d-40e1-838b-b0593259a978"],
Cell[24297, 550, 1346, 29, 39, "Input",ExpressionUUID->"de95327f-9a2b-4eb5-b875-294d06292a2b"],
Cell[25646, 581, 1273, 29, 39, "Input",ExpressionUUID->"fc432ec7-f245-447a-9861-443f8b1f12ba"],
Cell[26922, 612, 357, 10, 27, "Text",ExpressionUUID->"b724afc2-b6b4-4408-a655-91b485e60944"],
Cell[27282, 624, 1158, 28, 39, "Input",ExpressionUUID->"bab6d12c-e327-48a8-8e12-727a24644c12"],
Cell[28443, 654, 1133, 28, 39, "Input",ExpressionUUID->"910b1e39-99c3-404d-abb3-5dfac5bea397"],
Cell[29579, 684, 1203, 29, 39, "Input",ExpressionUUID->"c2d1954f-754e-48c8-8ee3-c33e41666e63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30819, 718, 160, 3, 50, "Section",ExpressionUUID->"220ede71-ccfa-4e88-a526-627a813f3782"],
Cell[CellGroupData[{
Cell[31004, 725, 230, 5, 22, "Input",ExpressionUUID->"f8ce207d-ba1a-4a73-9196-8cfae80efa99"],
Cell[31237, 732, 1427, 23, 25, "Output",ExpressionUUID->"ecc52e9a-5304-48a4-8351-f53230bd1963"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32701, 760, 160, 3, 41, "Subsection",ExpressionUUID->"106f3c71-f9e2-404d-b9e5-10d04f973e20"],
Cell[32864, 765, 755, 14, 27, "Text",ExpressionUUID->"75c144ca-d268-46a2-962f-09dafba5e57b"],
Cell[33622, 781, 1017, 20, 22, "Input",ExpressionUUID->"34953247-021b-4bf5-b5be-2c1257cdc296"],
Cell[CellGroupData[{
Cell[34664, 805, 333, 8, 22, "Input",ExpressionUUID->"eca665cc-0fbd-42e1-b355-586a0c9f7481"],
Cell[35000, 815, 850, 14, 58, "Output",ExpressionUUID->"a0d007a9-2f83-4ef7-96a1-ff39c32d681b"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[35899, 835, 167, 3, 41, "Subsection",ExpressionUUID->"81dcf349-53b1-4dfc-9c2f-0d634cc98434"],
Cell[36069, 840, 382, 8, 27, "Text",ExpressionUUID->"b09bf09b-e3dc-4435-83c9-f8589cd91532"],
Cell[36454, 850, 1026, 28, 22, "Input",ExpressionUUID->"9158ff82-651e-439b-af7d-6e7afe5ae7a0"],
Cell[CellGroupData[{
Cell[37505, 882, 486, 11, 22, "Input",ExpressionUUID->"e1948a99-ec97-4b97-952b-8db3d7f28c5f"],
Cell[37994, 895, 3772, 57, 25, "Output",ExpressionUUID->"bd51b2a4-3e74-43e5-a885-07cf1ca1a8fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41803, 957, 436, 11, 22, "Input",ExpressionUUID->"42578688-8a53-427e-a1cd-cd8d56ac6a1c"],
Cell[42242, 970, 3665, 57, 25, "Output",ExpressionUUID->"5d603337-c424-4eb7-98c8-7c8d9dae2f34"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45944, 1032, 660, 13, 22, "Input",ExpressionUUID->"5be51180-2982-429d-adb1-b55a55b0cd35"],
Cell[46607, 1047, 3887, 63, 25, "Output",ExpressionUUID->"1953ff3d-b4ac-4b00-b02e-d407ad565c85"]
}, Open  ]],
Cell[CellGroupData[{
Cell[50531, 1115, 342, 8, 22, "Input",ExpressionUUID->"1a3cc2b9-00b7-4156-8729-638f5093ae14"],
Cell[50876, 1125, 4050, 71, 25, "Output",ExpressionUUID->"7bb73c5d-8c45-4d2d-8299-84a141b73cfd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[54963, 1201, 338, 9, 22, "Input",ExpressionUUID->"64e4a314-70ba-4877-b4ff-8240ff502056"],
Cell[55304, 1212, 3531, 54, 25, "Output",ExpressionUUID->"3111b382-685a-496d-b980-fe5edf0a17e7"]
}, Open  ]],
Cell[58850, 1269, 244, 6, 27, "Text",ExpressionUUID->"0dae6ef3-0c4d-40f1-a6d7-30335a858cb3"],
Cell[CellGroupData[{
Cell[59119, 1279, 261, 6, 22, "Input",ExpressionUUID->"8cfda2cc-348d-497d-ab22-9bf18c37f3fa"],
Cell[59383, 1287, 1726, 28, 27, "Output",ExpressionUUID->"90ec6abc-865c-45c1-a586-5299b8631c87"]
}, Open  ]],
Cell[61124, 1318, 434, 8, 27, "Text",ExpressionUUID->"edfd02a7-da33-4575-af48-6ccb686b69fa"],
Cell[61561, 1328, 464, 13, 22, "Input",ExpressionUUID->"b45dbe86-2226-4605-a922-b7f25b562b6a"],
Cell[62028, 1343, 301, 7, 27, "Text",ExpressionUUID->"d7a1e407-4c85-4014-b90a-7a478fc872dc"],
Cell[CellGroupData[{
Cell[62354, 1354, 425, 12, 22, "Input",ExpressionUUID->"2c3c0794-7eb3-45a5-85c5-a5708150f61b"],
Cell[62782, 1368, 1616, 27, 27, "Output",ExpressionUUID->"e6074726-483e-4509-966c-3ac837b120ee"]
}, Open  ]],
Cell[64413, 1398, 439, 8, 27, "Text",ExpressionUUID->"1db50395-263f-4b3d-b17d-a53973482a60"],
Cell[64855, 1408, 290, 7, 22, "Input",ExpressionUUID->"e0c6f8b8-a537-4ac1-9279-64d1e1045b75"]
}, Open  ]],
Cell[CellGroupData[{
Cell[65182, 1420, 162, 3, 41, "Subsection",ExpressionUUID->"339140bd-5db6-4ef7-9713-691bab784df5"],
Cell[CellGroupData[{
Cell[65369, 1427, 575, 16, 22, "Input",ExpressionUUID->"53112a90-9d86-4859-830d-3b04a01fe657"],
Cell[65947, 1445, 4035, 62, 25, "Output",ExpressionUUID->"8a1b4ff1-b744-44f5-a362-7c605c14b6ab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[70019, 1512, 959, 19, 22, "Input",ExpressionUUID->"d1a5f249-4e4a-4b26-adbf-5b4fce111183"],
Cell[70981, 1533, 4975, 89, 25, "Output",ExpressionUUID->"3ffe7075-892b-4101-b36e-02a6d4a98e53"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[76005, 1628, 275, 4, 41, "Subsection",ExpressionUUID->"84762479-2cb3-4840-a223-42ff7d0c4a43"],
Cell[76283, 1634, 774, 14, 27, "Text",ExpressionUUID->"dbd2e21e-9b35-4dfc-bb33-0b68cf9a2cbc"],
Cell[77060, 1650, 1276, 24, 22, "Input",ExpressionUUID->"583c3dc2-c59a-4a6e-a2ce-11de41e635d9"],
Cell[CellGroupData[{
Cell[78361, 1678, 256, 6, 22, "Input",ExpressionUUID->"becbefc8-ea22-4b6c-ab3c-6cb7c7eb055e"],
Cell[78620, 1686, 912, 25, 25, "Output",ExpressionUUID->"6d957062-9e77-4608-bc8d-939d93e0d08e"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[79581, 1717, 258, 4, 41, "Subsection",ExpressionUUID->"edcb1269-c90f-45af-989b-2a147920ecfa"],
Cell[79842, 1723, 1113, 24, 22, "Input",ExpressionUUID->"765c4511-6ad0-42b8-bd66-957cb4ffc4ae"],
Cell[80958, 1749, 1228, 28, 22, "Input",ExpressionUUID->"8c7340aa-955b-4814-b83b-14e059b16632"],
Cell[82189, 1779, 794, 14, 22, "Input",ExpressionUUID->"c9ce5a9d-d4b7-4ae5-ae8d-fa99c9502afc"],
Cell[82986, 1795, 207, 4, 22, "Input",ExpressionUUID->"39d45f1b-2263-465f-87e5-ad8778670100"],
Cell[CellGroupData[{
Cell[83218, 1803, 1335, 31, 22, "Input",ExpressionUUID->"20800ded-9650-4a3e-a394-7abdb1181649"],
Cell[84556, 1836, 11070, 160, 39, "Output",ExpressionUUID->"d8414e66-431a-472c-aa4a-85eec41f2912"]
}, Open  ]],
Cell[CellGroupData[{
Cell[95663, 2001, 3505, 71, 22, "Input",ExpressionUUID->"a49e8dc6-dc3b-4c1d-9a6a-a93bce8fe624"],
Cell[99171, 2074, 5385, 92, 39, "Output",ExpressionUUID->"2406e1e5-f5db-4493-9b56-79e7e4f87592"]
}, Open  ]],
Cell[CellGroupData[{
Cell[104593, 2171, 3296, 68, 22, "Input",ExpressionUUID->"f348c5a0-999e-4d88-976b-87ec6706521e"],
Cell[107892, 2241, 11669, 181, 39, "Output",ExpressionUUID->"5235963c-e036-4ab4-9a9e-e90c257fa76a"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[119610, 2428, 458, 9, 41, "Subsection",ExpressionUUID->"55b5b078-7655-42ca-94b1-b2cfdd317794"],
Cell[120071, 2439, 1156, 30, 22, "Input",ExpressionUUID->"c95df2fe-963a-48d8-9e87-ac0674c1d6f6"],
Cell[121230, 2471, 733, 21, 22, "Input",ExpressionUUID->"f3cde6ce-88e3-4ff1-a313-e7bb9a080844"],
Cell[121966, 2494, 284, 7, 22, "Input",ExpressionUUID->"06c81c43-0e4e-4985-94f5-dd2cca9bdf74"],
Cell[122253, 2503, 877, 26, 22, "Input",ExpressionUUID->"3cae2269-699e-41c5-bc13-9d71619c47e4"],
Cell[123133, 2531, 744, 22, 22, "Input",ExpressionUUID->"aa0eb21d-5a01-4b76-a337-8e5bf083124a"],
Cell[123880, 2555, 304, 8, 22, "Input",ExpressionUUID->"6b95bb88-a157-49c4-afc5-84901357ecf8"],
Cell[124187, 2565, 540, 15, 22, "Input",ExpressionUUID->"9b1c6eb0-5ab0-411a-9210-e65b0ebe14d8"],
Cell[124730, 2582, 843, 25, 22, "Input",ExpressionUUID->"3e6a5d7b-ca96-4f9b-ba5b-a00a39df7553"],
Cell[125576, 2609, 841, 25, 22, "Input",ExpressionUUID->"ce25a884-7f82-4bc5-bcb5-839deb85de35"]
}, Open  ]],
Cell[CellGroupData[{
Cell[126454, 2639, 908, 14, 41, "Subsection",ExpressionUUID->"03283ec3-e865-4937-acd5-9f21c68347d5"],
Cell[CellGroupData[{
Cell[127387, 2657, 701, 14, 22, "Input",ExpressionUUID->"b421c120-65f9-4edb-aa15-9488081773f8"],
Cell[128091, 2673, 10217, 148, 25, "Output",ExpressionUUID->"719b4781-5718-4b63-bca0-016e0dd50b93"]
}, Open  ]],
Cell[CellGroupData[{
Cell[138345, 2826, 243, 5, 22, "Input",ExpressionUUID->"15ea3159-1b07-487f-9467-c46bda205413"],
Cell[138591, 2833, 8782, 124, 25, "Output",ExpressionUUID->"902de1d8-745f-424c-aa07-b7035e849056"]
}, Open  ]],
Cell[CellGroupData[{
Cell[147410, 2962, 956, 17, 22, "Input",ExpressionUUID->"a16b54bd-1a3c-40d6-82a2-31b270a7a5b5"],
Cell[148369, 2981, 10487, 153, 25, "Output",ExpressionUUID->"fd20c9fb-1766-47e6-984f-7e34184135f7"]
}, Open  ]],
Cell[158871, 3137, 330, 7, 27, "Text",ExpressionUUID->"2b466ffd-389c-4483-bb4f-1d702c279ca6"],
Cell[159204, 3146, 918, 24, 39, "Input",ExpressionUUID->"23bfcb91-f084-4fc0-82f8-ed0600d79f2e"],
Cell[160125, 3172, 291, 4, 27, "Text",ExpressionUUID->"aa12e747-14f8-4e7a-a34e-6da8bd25c096"],
Cell[160419, 3178, 641, 18, 22, "Input",ExpressionUUID->"f6e63df4-7719-4450-aef4-b1277764d71d"],
Cell[161063, 3198, 293, 7, 27, "Text",ExpressionUUID->"e5e86aab-c0a6-4b0a-9398-1e5766659790"],
Cell[161359, 3207, 563, 14, 22, "Input",ExpressionUUID->"e587bd08-e47d-438c-baa2-d8d5136ad93f"],
Cell[161925, 3223, 252, 4, 27, "Text",ExpressionUUID->"b9e7a8c3-04ec-4c87-9abd-18c8d3fdbd2c"],
Cell[162180, 3229, 2770, 67, 103, "Input",ExpressionUUID->"824c493f-543a-4273-8e4a-3e71a1b61c90"],
Cell[CellGroupData[{
Cell[164975, 3300, 226, 5, 22, "Input",ExpressionUUID->"6903e53e-7e59-4d32-b2e6-4df23770bbe0"],
Cell[165204, 3307, 2941, 43, 25, "Output",ExpressionUUID->"1b0bc946-66e4-42f4-8ea5-b97fdad99584"]
}, Open  ]],
Cell[168160, 3353, 914, 24, 22, "Input",ExpressionUUID->"21f6b43a-c7c0-4c27-8f80-0c341fd0ee6d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[169123, 3383, 398, 6, 50, "Section",ExpressionUUID->"060d7187-1f66-40e1-9549-4c9dc602af36"],
Cell[169524, 3391, 358, 9, 45, "Text",ExpressionUUID->"7d3a7627-87e9-43f3-b09c-0ddc7f809087"],
Cell[CellGroupData[{
Cell[169907, 3404, 707, 18, 22, "Input",ExpressionUUID->"3d7b0a57-f74e-413c-aca1-1f920759d1a0"],
Cell[170617, 3424, 12025, 175, 25, "Output",ExpressionUUID->"d99e21f8-9b20-4e6a-ab84-b3eea9ebfdaf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[182679, 3604, 566, 15, 22, "Input",ExpressionUUID->"03ce6c0c-55ff-45ac-ab33-3be18d6260f6"],
Cell[183248, 3621, 11945, 173, 25, "Output",ExpressionUUID->"dbddf667-fc4a-4df3-bfbb-d8f554f0a04e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[195230, 3799, 687, 19, 22, "Input",ExpressionUUID->"61d0ccfd-4e9b-465f-a501-c53afdc8ec50"],
Cell[195920, 3820, 12092, 177, 25, "Output",ExpressionUUID->"77af194b-0a2c-41ca-9487-0eb601f22694"]
}, Open  ]],
Cell[208027, 4000, 374, 7, 27, "Text",ExpressionUUID->"2c905a55-cd6c-42d4-a151-cc0425e2dae7"],
Cell[208404, 4009, 266, 5, 22, "Input",ExpressionUUID->"ed73ed3a-9c41-4918-96a5-ba1f626e5835"],
Cell[208673, 4016, 1005, 23, 22, "Input",ExpressionUUID->"c05ee52b-5047-4085-ba15-25b6ee224f11"],
Cell[209681, 4041, 175, 3, 27, "Text",ExpressionUUID->"b266431a-b3ec-4435-87be-4416e10d0761"],
Cell[209859, 4046, 215, 4, 22, "Input",ExpressionUUID->"76247c17-990e-4ac9-95e2-a4835c310ff2"],
Cell[210077, 4052, 776, 20, 22, "Input",ExpressionUUID->"89f78379-7b12-4104-9cc9-e2766450bba3"],
Cell[210856, 4074, 2366, 64, 71, "Input",ExpressionUUID->"b0a38176-66a1-4b4a-ba74-bbf31d349da1"],
Cell[CellGroupData[{
Cell[213247, 4142, 253, 4, 41, "Subsection",ExpressionUUID->"60c84e56-7e27-4774-9bcd-ffc2af89b729"],
Cell[213503, 4148, 224, 8, 27, "Text",ExpressionUUID->"0be5559d-c90e-429b-9ae7-59da45c820d1"],
Cell[213730, 4158, 670, 19, 39, "Input",ExpressionUUID->"b8a6c972-4dcd-4787-92a2-14cf1ba5c735"],
Cell[214403, 4179, 1653, 40, 22, "Input",ExpressionUUID->"29d7a0d0-b0f8-4313-a3e8-6e9ff2e18f4f"],
Cell[CellGroupData[{
Cell[216081, 4223, 308, 6, 22, "Input",ExpressionUUID->"b4d574a9-6232-4ece-9044-afdfffef7407"],
Cell[216392, 4231, 1722, 25, 25, "Output",ExpressionUUID->"b6487d08-72e8-4aff-becb-d95b0bb351f1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218151, 4261, 1753, 50, 87, "Input",ExpressionUUID->"e119c840-c4aa-4684-9923-1b5ecd188176"],
Cell[219907, 4313, 1111, 19, 25, "Output",ExpressionUUID->"2dc04129-be5a-4b00-8a10-31ba3d8df59d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[221055, 4337, 2027, 52, 71, "Input",ExpressionUUID->"1af2a230-8d51-4beb-aee0-7d00a99c1093"],
Cell[223085, 4391, 1122, 19, 25, "Output",ExpressionUUID->"12f14739-4c5d-44f4-80dc-0b6ddb9bea2c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[224244, 4415, 254, 7, 22, "Input",ExpressionUUID->"0bdb6e07-1b88-41ad-8c2c-218cbdc3aa2d"],
Cell[224501, 4424, 1026, 18, 25, "Output",ExpressionUUID->"20512b13-c2b3-40e2-8bdc-f398934574a7"]
}, Open  ]],
Cell[225542, 4445, 215, 4, 22, "Input",ExpressionUUID->"fc42604f-0dc3-43af-9fbd-7cfd58d6013c"],
Cell[225760, 4451, 1002, 30, 22, "Input",ExpressionUUID->"2fb2419d-0138-4fce-9175-ad7dc1d5da7c"],
Cell[CellGroupData[{
Cell[226787, 4485, 2313, 69, 87, "Input",ExpressionUUID->"f94a19b3-71cf-488a-9785-a1d8487039ae"],
Cell[229103, 4556, 1019, 18, 25, "Output",ExpressionUUID->"eefff735-4b66-43c4-80e1-14cff2d38d05"]
}, Open  ]],
Cell[CellGroupData[{
Cell[230159, 4579, 2592, 69, 87, "Input",ExpressionUUID->"1e67ab36-eab1-45b3-b28b-b45554e9d75c"],
Cell[232754, 4650, 393, 9, 25, "Output",ExpressionUUID->"4644d7b7-865f-47df-8986-fe06a8e1d17e"]
}, Open  ]],
Cell[233162, 4662, 2142, 44, 22, "Input",ExpressionUUID->"d2c00481-17fc-4f38-8d9a-61743bd572ec"],
Cell[CellGroupData[{
Cell[235329, 4710, 638, 17, 22, "Input",ExpressionUUID->"4a536d68-81b1-4eb1-baed-b9c76bf662cd"],
Cell[235970, 4729, 976, 17, 25, "Output",ExpressionUUID->"c89cab46-395c-46b6-ad40-ecac6567d21d"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[237007, 4753, 160, 3, 50, "Section",ExpressionUUID->"e66f7019-bd06-429d-bc03-e2f892f57ff0"],
Cell[CellGroupData[{
Cell[237192, 4760, 300, 5, 41, "Subsection",ExpressionUUID->"84d1ea92-28a2-47b1-b543-bccfd55e777e"],
Cell[237495, 4767, 222, 8, 27, "Text",ExpressionUUID->"f2253798-939f-4e46-81e9-b16e0304b0a5"],
Cell[237720, 4777, 916, 20, 22, "Input",ExpressionUUID->"caa7d9f5-308a-4495-a0e2-4913eef19511"],
Cell[CellGroupData[{
Cell[238661, 4801, 1033, 24, 22, "Input",ExpressionUUID->"6a626d94-e29a-4bbb-98bc-8f4cb0e6c07b"],
Cell[239697, 4827, 7437, 107, 25, "Output",ExpressionUUID->"6dcf0549-4ba4-471d-a690-5fc87393df44"]
}, Open  ]],
Cell[247149, 4937, 477, 10, 22, "Input",ExpressionUUID->"bd9e74bf-df09-4486-948b-3117089720d1"],
Cell[247629, 4949, 394, 8, 27, "Text",ExpressionUUID->"b96baf48-a801-4a4b-9305-4b358b7c2e79"],
Cell[248026, 4959, 308, 7, 22, "Input",ExpressionUUID->"6268a655-980b-4ffd-a823-d68a3221e27b"],
Cell[248337, 4968, 3634, 92, 151, "Input",ExpressionUUID->"3f32d06a-218f-4ae4-a2d0-60949ecf50c3"],
Cell[251974, 5062, 1314, 34, 71, "Input",ExpressionUUID->"d7a87134-7ded-44a7-b95a-f187f5f79891"],
Cell[253291, 5098, 7225, 131, 135, "Input",ExpressionUUID->"f1618510-442f-4598-ab6d-33f7229bdefd"],
Cell[260519, 5231, 3223, 59, 87, "Input",ExpressionUUID->"005d2895-6e73-4a09-9c1a-8110d10aa9e0"],
Cell[263745, 5292, 2746, 63, 151, "Input",ExpressionUUID->"dbbc583c-8ca6-428e-b7c3-4cc0672f313e"],
Cell[266494, 5357, 1249, 33, 71, "Input",ExpressionUUID->"b193d412-2bb7-42b9-a87a-c421d35dc39f"],
Cell[267746, 5392, 512, 13, 22, "Input",ExpressionUUID->"45bd9bd9-7aed-49fa-9ca8-fba90afeccdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[268295, 5410, 637, 9, 41, "Subsection",ExpressionUUID->"0c7643ce-0355-4a5e-bfb9-a44c796e7e9d"],
Cell[268935, 5421, 222, 8, 27, "Text",ExpressionUUID->"cb8c5bb9-2cd0-457a-bb4d-c85a6aa16134"],
Cell[269160, 5431, 1564, 32, 22, "Input",ExpressionUUID->"66e6eee1-8b5e-4a8d-a836-68ccc3d13563"],
Cell[270727, 5465, 720, 19, 22, "Input",ExpressionUUID->"35e3f56d-a685-4116-88d9-2a7468ef5f4f"],
Cell[271450, 5486, 473, 13, 22, "Input",ExpressionUUID->"b4b9f3f3-89d2-457a-aee3-3ac68dfc5197"],
Cell[271926, 5501, 847, 23, 22, "Input",ExpressionUUID->"2aae7d66-821b-4350-8c47-88406ffb0404"],
Cell[272776, 5526, 813, 19, 22, "Input",ExpressionUUID->"0b8fadd8-fb98-4021-842b-40479d71aea6"],
Cell[273592, 5547, 518, 13, 22, "Input",ExpressionUUID->"c2b84f77-bcea-4b37-9567-bd6da7e504ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[274147, 5565, 398, 6, 41, "Subsection",ExpressionUUID->"4f8b8160-2281-49f7-85e1-c6528a2e65ef"],
Cell[274548, 5573, 708, 18, 22, "Input",ExpressionUUID->"c148094a-c3a1-4eba-a99a-41aead1bbe25"],
Cell[275259, 5593, 757, 18, 22, "Input",ExpressionUUID->"dab9d649-24fc-4a6d-8437-bafbb38a45eb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[276053, 5616, 225, 5, 41, "Subsection",ExpressionUUID->"81194e7f-e9a0-4a11-92bf-a897ee4bdc15"],
Cell[276281, 5623, 226, 8, 27, "Text",ExpressionUUID->"7159d460-79f4-41f4-bc08-c06dd3ef9d30"],
Cell[276510, 5633, 396, 10, 22, "Input",ExpressionUUID->"7df4ccd0-3fd0-4c35-8f0a-782b06afe2ae"],
Cell[CellGroupData[{
Cell[276931, 5647, 550, 14, 22, "Input",ExpressionUUID->"d2d9d463-0a4e-4819-91d3-f8bcc054ec89"],
Cell[277484, 5663, 2938, 44, 25, "Output",ExpressionUUID->"e9481df9-cc23-413e-afb4-c32fba1d060d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280459, 5712, 449, 12, 22, "Input",ExpressionUUID->"0f27671f-3981-4cb0-baf2-680a27746b56"],
Cell[280911, 5726, 2809, 42, 25, "Output",ExpressionUUID->"8bcd00c1-2673-4b14-92d4-911fb52a5bdc"]
}, Open  ]],
Cell[283735, 5771, 286, 6, 27, "Text",ExpressionUUID->"f6a318af-e42d-494a-8c90-b1654e85e8bf"],
Cell[CellGroupData[{
Cell[284046, 5781, 377, 12, 22, "Input",ExpressionUUID->"cb3d8b90-ec15-46aa-b815-e4f63e068f79"],
Cell[284426, 5795, 3057, 54, 25, "Output",ExpressionUUID->"b702234f-c846-4e77-b8b6-77d728fcd4e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[287520, 5854, 376, 12, 22, "Input",ExpressionUUID->"70f5d7ad-c1ec-41d4-ac64-fb05760b74e2"],
Cell[287899, 5868, 3043, 54, 25, "Output",ExpressionUUID->"b20cd39c-85df-4064-8f97-1687493da8e3"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[291003, 5929, 339, 5, 50, "Section",ExpressionUUID->"24d40cb3-8bf9-42b8-9be6-be8b4375db85"],
Cell[291345, 5936, 224, 8, 27, "Text",ExpressionUUID->"ede104f3-9cd4-4aba-b72f-b5b3d51c29f7"],
Cell[CellGroupData[{
Cell[291594, 5948, 505, 14, 22, "Input",ExpressionUUID->"6c2a51fb-4157-415d-b25b-77ad7035a7a3"],
Cell[292102, 5964, 6764, 98, 25, "Output",ExpressionUUID->"089d69dd-e5d4-4cfa-af31-baa392d4202c"]
}, Open  ]],
Cell[298881, 6065, 536, 12, 22, "Input",ExpressionUUID->"18db63b3-b6ba-49da-b92f-8e8772de7c91"],
Cell[299420, 6079, 1796, 46, 55, "Input",ExpressionUUID->"170516a1-c1fe-4bfe-a17f-d73dc9492ccd"],
Cell[CellGroupData[{
Cell[301241, 6129, 550, 10, 22, "Input",ExpressionUUID->"e2003ed7-464d-47dd-b918-5126bf6ace80"],
Cell[301794, 6141, 6768, 98, 25, "Output",ExpressionUUID->"23e990f2-d647-437a-b811-8ca2d14baeab"]
}, Open  ]],
Cell[CellGroupData[{
Cell[308599, 6244, 835, 18, 22, "Input",ExpressionUUID->"a4cafba3-d3df-4c17-8dce-0ecf369d319f"],
Cell[309437, 6264, 2601, 40, 25, "Output",ExpressionUUID->"ae11806a-9bd3-4878-b2de-6398a7f8f99d"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[312087, 6310, 154, 3, 50, "Section",ExpressionUUID->"eb595096-3c84-4c0a-aa32-8ba68fce11b2"],
Cell[312244, 6315, 137, 3, 27, "Text",ExpressionUUID->"dcb1ac36-4d8a-4c79-b3eb-dc1272be6b13"],
Cell[312384, 6320, 136, 3, 27, "Text",ExpressionUUID->"9a5c3d68-3c65-46f9-bb81-ef7385acbf96"],
Cell[312523, 6325, 136, 3, 27, "Text",ExpressionUUID->"a6e8072f-b9b3-4185-aa48-73e06db48ad6"],
Cell[312662, 6330, 137, 3, 27, "Text",ExpressionUUID->"b9724b61-779e-4d86-8df8-2ea16dd47ff8"],
Cell[312802, 6335, 136, 3, 27, "Text",ExpressionUUID->"63fafef3-edb7-4486-b638-0f320e80fd17"],
Cell[312941, 6340, 138, 3, 27, "Text",ExpressionUUID->"5eb83a76-f6da-4d76-b2ea-4f93d8ccae02"],
Cell[313082, 6345, 318, 8, 27, "Text",ExpressionUUID->"ae8c122b-07c3-4cd2-9dc1-28f705632693"],
Cell[313403, 6355, 339, 6, 27, "Text",ExpressionUUID->"4434ca70-734c-459a-a75c-cf17ce137a75"],
Cell[313745, 6363, 359, 10, 27, "Text",ExpressionUUID->"c7e0c48f-ef30-41ba-a481-32a1a673bc7d"],
Cell[314107, 6375, 502, 13, 27, "Text",ExpressionUUID->"bd4a750b-90f6-4609-ae8a-2df3787c921b"],
Cell[314612, 6390, 345, 5, 27, "Text",ExpressionUUID->"ab7f7393-560a-40d2-84ba-632aa58e6c61"],
Cell[314960, 6397, 414, 12, 27, "Text",ExpressionUUID->"81130f87-0c84-4511-83d4-dc45eb20e794"],
Cell[315377, 6411, 448, 13, 27, "Text",ExpressionUUID->"a6b73fc1-e0c9-4f8d-aa92-0d3fbd49f71d"],
Cell[315828, 6426, 315, 9, 27, "Text",ExpressionUUID->"47b569d0-654c-4bcf-ac2f-507a445824f8"],
Cell[316146, 6437, 305, 8, 27, "Text",ExpressionUUID->"05e679fa-b3ff-4330-9202-da9f1ddc356d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[316488, 6450, 155, 2, 50, "Section",ExpressionUUID->"9611a574-cfd6-40ad-ac71-577af1a57ea5"],
Cell[316646, 6454, 318, 9, 27, "Text",ExpressionUUID->"ef48147e-d025-4ef7-9fab-9948e0235db0"],
Cell[316967, 6465, 2154, 61, 182, "Input",ExpressionUUID->"8eb748c2-5cfa-41d2-90e7-7fa4b73dcfad"],
Cell[319124, 6528, 990, 29, 22, "Input",ExpressionUUID->"509a5618-ef0e-4732-9ec2-b64dcf9d2302"],
Cell[CellGroupData[{
Cell[320139, 6561, 2337, 60, 55, "Input",ExpressionUUID->"a91a1463-c1cc-4728-88fa-4f278f64a981"],
Cell[322479, 6623, 701, 13, 25, "Output",ExpressionUUID->"c1033d3a-8fde-4097-ab5f-ad452cf8d11a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[323217, 6641, 331, 8, 22, "Input",ExpressionUUID->"a1d1064b-1737-4f81-ae86-64b287a279df"],
Cell[323551, 6651, 971, 17, 25, "Output",ExpressionUUID->"7bc16dca-1a7a-4337-91b4-b0be09c812b2"]
}, Open  ]],
Cell[324537, 6671, 1001, 28, 22, "Input",ExpressionUUID->"337ab715-a316-4098-adc9-b5dc49d7a0ff"],
Cell[CellGroupData[{
Cell[325563, 6703, 269, 6, 22, "Input",ExpressionUUID->"3daa7822-9c93-40e1-ab93-48d2673713e3"],
Cell[325835, 6711, 869, 13, 25, "Output",ExpressionUUID->"604db91f-bee2-4843-a007-ef1cacff4bf7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[326741, 6729, 415, 11, 22, "Input",ExpressionUUID->"f13453ec-61a6-4c66-a224-8810b432a441"],
Cell[327159, 6742, 2210, 62, 74, "Output",ExpressionUUID->"baa84f6d-7e8e-46de-8b95-c8c06d89a0f0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[329406, 6809, 495, 13, 22, "Input",ExpressionUUID->"fa007edb-a496-41ad-a449-0bbc682d2285"],
Cell[329904, 6824, 1221, 30, 25, "Output",ExpressionUUID->"b1f2cce5-cf2e-432c-b0ae-a6de0bee53ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[331162, 6859, 208, 4, 22, "Input",ExpressionUUID->"8416e4d8-a207-456d-9d67-073985f40e63"],
Cell[331373, 6865, 600, 21, 218, "Output",ExpressionUUID->"34d2fbdd-d16f-4b58-b1e9-4daf7a8f8786"]
}, Open  ]],
Cell[331988, 6889, 662, 18, 22, "Input",ExpressionUUID->"e8b17fe9-1120-4dfd-97fc-83f170e4e950"],
Cell[CellGroupData[{
Cell[332675, 6911, 464, 12, 22, "Input",ExpressionUUID->"a43f6666-223e-49e5-9024-8d7a47d5afae"],
Cell[333142, 6925, 3039, 81, 42, "Output",ExpressionUUID->"7d3eb741-7b45-4b1f-8bb4-9752f6f4a462"]
}, Open  ]],
Cell[CellGroupData[{
Cell[336218, 7011, 225, 5, 22, "Input",ExpressionUUID->"bcdb75f0-5422-4bd6-b3f0-6ba4349d0f7b"],
Cell[336446, 7018, 338, 6, 39, "Output",ExpressionUUID->"d4de97e5-43d0-4401-a02c-7a9a8d5b858a"]
}, Open  ]],
Cell[336799, 7027, 343, 9, 27, "Text",ExpressionUUID->"8479e53d-9c26-4a10-a37b-455c9a288e9d"],
Cell[CellGroupData[{
Cell[337167, 7040, 544, 16, 22, "Input",ExpressionUUID->"61b8c25d-8312-4c98-a312-4a1958b1f6f8"],
Cell[337714, 7058, 437, 9, 25, "Output",ExpressionUUID->"6aae605f-03c5-4334-bb1e-17e6caa5b848"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/Lawsoncmc-derivatives.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    377232,       9822]
NotebookOptionsPosition[    358329,       9521]
NotebookOutlinePosition[    358767,       9538]
CellTagsIndexPosition[    358724,       9535]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["\<\
Algorithm  to compute derivatives of the parameters in the general CMC case\
\>", "Title",
 CellChangeTimes->{{3.89522562472371*^9, 3.895225633825789*^9}, 
   3.895299293683153*^9, {3.9188122883091516`*^9, 3.918812294842532*^9}, {
   3.919659847241222*^9, 3.919659862595067*^9}, {3.919759995366596*^9, 
   3.919760008325727*^9}, {3.919764205477219*^9, 3.919764208305304*^9}, {
   3.926938620156479*^9, 
   3.9269386355440283`*^9}},ExpressionUUID->"9fb1e006-ab0d-45a5-a45d-\
a184ab4a269b"],

Cell[TextData[{
 "This notebook implements the algorithm presented in Section ",
 StyleBox["7.1 ",
  FontColor->RGBColor[0, 1, 0]],
 StyleBox["to compute the derivatives of the parameters formally in term of \
Omega-values and the angle phi.",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.926938721445602*^9, 3.926938742132411*^9}, {
  3.926939627335495*^9, 3.926939643388377*^9}, {3.927008083859663*^9, 
  3.927008193363739*^9}},ExpressionUUID->"c8907cc0-3191-4006-a383-\
28904bd8b066"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"Omega", ",", "n"}], "]"}]], "Input",
 CellChangeTimes->{{3.919661212708291*^9, 3.9196612145479813`*^9}, {
  3.9270086570075083`*^9, 3.927008657221505*^9}},
 CellLabel->
  "In[304]:=",ExpressionUUID->"22f16d1b-26dc-4796-8932-c602585381ba"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "I"}], "]"}], "=", 
   RowBox[{
    RowBox[{"-", "I"}], " ", "Pi"}]}], ";", 
  RowBox[{
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "1"}], "]"}], "=", 
   RowBox[{"I", " ", "Pi"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.919661153661462*^9, 3.919661210728557*^9}, 
   3.9269408395555487`*^9},
 CellLabel->
  "In[305]:=",ExpressionUUID->"5d3295f7-315e-4799-8b34-a9bedb4faca0"],

Cell[TextData[{
 "Known Omega-values, from sections ",
 StyleBox["3.3 ",
  FontColor->RGBColor[0, 1, 0]],
 "and  ",
 StyleBox["6.4",
  FontColor->RGBColor[0, 1, 0]],
 StyleBox[".",
  FontColor->GrayLevel[0]]
}], "Text",
 CellChangeTimes->{{3.927008259976863*^9, 3.92700828459175*^9}, {
  3.927008322222397*^9, 
  3.927008360881402*^9}},ExpressionUUID->"92357163-56a1-4557-bd74-\
675340ee0624"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"knownOmega", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"I", 
      RowBox[{"(", 
       RowBox[{"Pi", "-", 
        RowBox[{"2", " ", "phi"}]}], ")"}]}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", "2", "}"}], ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Cos", "[", "phi", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Cos", "[", "phi", "]"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", "1", "}"}], ",", "I"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "I", " ", "phi"}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", "3", "}"}], ",", "I"}], "]"}], "\[Rule]", 
     RowBox[{"Log", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"Sin", "[", "phi", "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"Sin", "[", "phi", "]"}]}], ")"}]}], "]"}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "\[Rule]", 
     RowBox[{"2", " ", "Pi", " ", "I", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Sin", "[", "phi", "]"}], "]"}]}]}], ",", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], "\[Rule]", 
     RowBox[{
      RowBox[{"-", "2"}], "Pi", " ", "I", " ", 
      RowBox[{"Log", "[", 
       RowBox[{"Cos", "[", "phi", "]"}], "]"}]}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.895237357863608*^9, 3.8952374055343*^9}, {
  3.918812362504908*^9, 3.918812538214067*^9}, {3.9196612210604143`*^9, 
  3.919661229482894*^9}},
 CellLabel->
  "In[306]:=",ExpressionUUID->"2dc849a5-627f-4453-b9ee-7633b541a2b9"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "phi"}], "+", "\[Pi]"}], ")"}]}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", "2", "}"}], ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"Cos", "[", "phi", "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"Cos", "[", "phi", "]"}]}]], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", "1", "}"}], ",", "\[ImaginaryI]"}], "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "phi"}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", "3", "}"}], ",", "\[ImaginaryI]"}], "]"}], "\[Rule]", 
    RowBox[{"Log", "[", 
     FractionBox[
      RowBox[{"1", "-", 
       RowBox[{"Sin", "[", "phi", "]"}]}], 
      RowBox[{"1", "+", 
       RowBox[{"Sin", "[", "phi", "]"}]}]], "]"}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "\[Rule]", 
    RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"Sin", "[", "phi", "]"}], "]"}]}]}], ",", 
   RowBox[{
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
    "\[Rule]", 
    RowBox[{
     RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"Cos", "[", "phi", "]"}], "]"}]}]}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.895227336397509*^9, 3.895229966099909*^9, 3.895235018831504*^9, 
   3.89523740722761*^9, 3.895281647264371*^9, 3.8952980411677427`*^9, 
   3.8952982356327953`*^9, 3.895299005326045*^9, 3.904287377723514*^9, 
   3.904287426176918*^9, 3.904371442124062*^9, {3.904371656668037*^9, 
   3.904371682721552*^9}, 3.918794064844452*^9, 3.9187941263298388`*^9, 
   3.918812538898827*^9, 3.918818716748104*^9, {3.918818803636628*^9, 
   3.918818819490265*^9}, 3.9188191891154737`*^9, 3.918819401358822*^9, 
   3.918819887262014*^9, 3.9188199211570797`*^9, 3.918821122366625*^9, {
   3.918821212824111*^9, 3.918821241094947*^9}, 3.918821739990962*^9, 
   3.918822398818775*^9, 3.9188232701236477`*^9, 3.9189710860591516`*^9, 
   3.918971642900915*^9, 3.918978584460507*^9, 3.918987265213101*^9, 
   3.919152863452901*^9, 3.919333640648366*^9, 3.919333681895691*^9, 
   3.919660492979516*^9, {3.9196612278320217`*^9, 3.9196612299483643`*^9}, 
   3.9196625722659073`*^9, 3.919675600016859*^9, 3.919766362766778*^9, 
   3.9197664099816732`*^9, 3.920278305364616*^9, 3.9206243306536427`*^9, 
   3.9240606546568937`*^9, 3.926939886647523*^9, 3.926940179792119*^9, 
   3.926940263779024*^9, 3.926940831360105*^9, 3.9270086237342243`*^9, {
   3.927008659933632*^9, 3.927008681242448*^9}, 3.9270089292352877`*^9, 
   3.928582281965254*^9},
 CellLabel->
  "Out[306]=",ExpressionUUID->"d575d54c-179a-4b64-9127-9b151648e955"]
}, Open  ]],

Cell[CellGroupData[{

Cell["\<\
Definition of norms and operators on pure functions of lambda (no variables \
t,u)\
\>", "Subsection",
 CellChangeTimes->{{3.88950285563971*^9, 3.8895028583587723`*^9}, {
   3.889502905276497*^9, 3.889502907884227*^9}, {3.889502950320807*^9, 
   3.889502952135034*^9}, {3.8899556634700527`*^9, 3.889955670275647*^9}, 
   3.891490818298233*^9, {3.89677772306071*^9, 
   3.89677772721566*^9}},ExpressionUUID->"e27d4919-8524-4d6a-8f74-\
eed7825e5af5"],

Cell[BoxData[
 RowBox[{
  RowBox[{"geq", "[", 
   RowBox[{"f_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{"lambda", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "n", ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.889952200383295*^9, 3.889952221203444*^9}, {
  3.8899523164237633`*^9, 3.889952317174197*^9}},
 CellLabel->
  "In[307]:=",ExpressionUUID->"5454ec99-31c9-4a87-a94a-295c18a40495"],

Cell[BoxData[
 RowBox[{
  RowBox[{"pos", "[", "f_", "]"}], ":=", 
  RowBox[{"geq", "[", 
   RowBox[{"f", ",", "1"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952228950038*^9, 3.889952234815414*^9}},
 CellLabel->
  "In[308]:=",ExpressionUUID->"f25263c4-08eb-4a7c-9168-c73a3db84772"],

Cell[BoxData[
 RowBox[{
  RowBox[{"star", "[", "f_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{
        RowBox[{"(", "lambda", ")"}], "^", 
        RowBox[{"(", 
         RowBox[{"-", "k"}], ")"}]}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", 
        RowBox[{"Exponent", "[", 
         RowBox[{"f", ",", "lambda"}], "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.8923809673242283`*^9, 3.892380971583371*^9}},
 CellLabel->
  "In[309]:=",ExpressionUUID->"9721a3f0-a851-49d9-90b7-efca6cd75703"],

Cell[BoxData[
 RowBox[{
  RowBox[{"leq", "[", 
   RowBox[{"f_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"f", ",", "lambda", ",", "k"}], "]"}], 
       RowBox[{"lambda", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", 
        RowBox[{"-", 
         RowBox[{"Exponent", "[", 
          RowBox[{"f", ",", 
           RowBox[{"1", "/", "lambda"}]}], "]"}]}], ",", "n"}], "}"}]}], 
     "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952358978264*^9, 3.8899524051795397`*^9}},
 CellLabel->
  "In[310]:=",ExpressionUUID->"58f73905-433a-4d01-88e6-2c92af1c1741"],

Cell[BoxData[
 RowBox[{
  RowBox[{"neg", "[", "f_", "]"}], ":=", 
  RowBox[{"leq", "[", 
   RowBox[{"f", ",", 
    RowBox[{"-", "1"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.889952409508031*^9, 3.889952414317294*^9}},
 CellLabel->
  "In[311]:=",ExpressionUUID->"8bc190c0-e5f5-447b-ae96-244276849461"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Central value of parameters", "Subsection",
 CellChangeTimes->{{3.895225773748392*^9, 3.895225775302422*^9}, {
  3.918813630449641*^9, 3.918813643355207*^9}, {3.918813783901449*^9, 
  3.918813786603456*^9}},ExpressionUUID->"e2831ab3-cd7d-4e65-ade8-\
4d33a5c60272"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"x", ",", "theta", ",", "K"}], "]"}]], "Input",
 CellChangeTimes->{{3.9196602805218763`*^9, 3.919660287699058*^9}, {
  3.919764222739222*^9, 3.919764225248324*^9}, {3.9197664067316504`*^9, 
  3.919766406992505*^9}},
 CellLabel->
  "In[312]:=",ExpressionUUID->"52f77667-ba71-4f1e-8d9e-ac3b3054577e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{"1", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{"I", "/", "2"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "lambda"}], "-", "lambda"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.895225822877926*^9, 3.895225833055159*^9}, {
  3.895235925741419*^9, 3.895235945890951*^9}, {3.9196601602688227`*^9, 
  3.91966016455549*^9}, {3.919764234904521*^9, 3.919764237735138*^9}},
 CellLabel->
  "In[313]:=",ExpressionUUID->"0ee62703-88d7-4254-b903-43cd9c260b12"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "2"], " ", "\[ImaginaryI]", " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "lambda"], "-", "lambda"}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.8952258342737617`*^9, 3.895229966770471*^9, 3.895235019176412*^9, 
   3.89528164749872*^9, 3.895298041381817*^9, 3.895298235873231*^9, 
   3.8952990055416393`*^9, 3.90428737797698*^9, 3.9042874263989687`*^9, 
   3.904371442572645*^9, {3.904371657006509*^9, 3.904371682991727*^9}, 
   3.918794065477955*^9, 3.9187941266701727`*^9, 3.918818717090701*^9, {
   3.91881880400089*^9, 3.918818819885386*^9}, 3.918819189467544*^9, 
   3.918819401799876*^9, 3.918819887695694*^9, 3.918819921586959*^9, 
   3.91882083658924*^9, 3.918821122754684*^9, {3.918821213187641*^9, 
   3.918821241448518*^9}, 3.918821740357832*^9, 3.918822399155776*^9, 
   3.918876944458963*^9, 3.918876990678349*^9, 3.918971086381836*^9, 
   3.918971643231889*^9, 3.918978584808982*^9, 3.918987265556028*^9, 
   3.919152863831306*^9, 3.919333641014536*^9, 3.919333682388917*^9, 
   3.919660498832911*^9, 3.9196625723886843`*^9, 3.919675600214616*^9, 
   3.919764238889039*^9, 3.9197663628498287`*^9, 3.919766410091756*^9, 
   3.920278305423908*^9, 3.920624330763839*^9, 3.9240606547298307`*^9, 
   3.926939886720619*^9, 3.92694017986119*^9, 3.9269402638417053`*^9, 
   3.9269408314462423`*^9, 3.9270086238113832`*^9, {3.927008660012076*^9, 
   3.927008681317836*^9}, 3.927008929306759*^9, 3.928582282030727*^9},
 CellLabel->
  "Out[313]=",ExpressionUUID->"fddc44aa-393c-4336-869b-5166dc0c69f8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{"2", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}], " ", 
   RowBox[{"Sin", "[", "phi", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "lambda"}], "+", "lambda"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.895225834734261*^9, 3.895225849582798*^9}, {
  3.895235927191061*^9, 3.8952359473394537`*^9}, {3.9188137342216043`*^9, 
  3.918813738772777*^9}, {3.9196602010148497`*^9, 3.919660205949079*^9}, {
  3.919764240747139*^9, 3.919764242660048*^9}},
 CellLabel->
  "In[314]:=",ExpressionUUID->"097f96ad-825a-4781-9394-f4f1234e23e8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "lambda"], "+", "lambda"}], ")"}], " ", 
  RowBox[{"Sin", "[", "phi", "]"}]}]], "Output",
 CellChangeTimes->{
  3.8952258501198874`*^9, 3.895229966805825*^9, 3.89523501919038*^9, 
   3.89528164750876*^9, 3.895298041389428*^9, 3.89529823589706*^9, 
   3.8952990055629883`*^9, 3.904287378000812*^9, 3.904287426418529*^9, 
   3.904371442598033*^9, {3.9043716570151253`*^9, 3.904371683000684*^9}, 
   3.91879406552185*^9, 3.918794126690095*^9, 3.9188187171106052`*^9, {
   3.9188188040312157`*^9, 3.918818819906396*^9}, 3.918819189496613*^9, 
   3.918819401839628*^9, 3.918819887733356*^9, 3.918819921624669*^9, 
   3.9188208366446657`*^9, 3.918821122786126*^9, {3.918821213208461*^9, 
   3.918821241471425*^9}, 3.918821740387402*^9, 3.918822399189954*^9, 
   3.918876944510336*^9, 3.918876990731133*^9, 3.918971086405299*^9, 
   3.9189716432531843`*^9, 3.918978584843651*^9, 3.918987265578741*^9, 
   3.919152863871334*^9, 3.919333641051097*^9, 3.919333682413636*^9, 
   3.919660498883855*^9, 3.9196625724336367`*^9, 3.9196756003045387`*^9, 
   3.919764243001266*^9, 3.919766362876978*^9, 3.919766410116531*^9, 
   3.920278305446333*^9, 3.9206243307912292`*^9, 3.9240606547576113`*^9, 
   3.9269398867332783`*^9, 3.9269401798878202`*^9, 3.926940263853714*^9, 
   3.926940831476077*^9, 3.927008623826696*^9, {3.927008660025703*^9, 
   3.927008681333084*^9}, 3.9270089293212*^9, 3.928582282054878*^9},
 CellLabel->
  "Out[314]=",ExpressionUUID->"05ce56cf-774e-4445-ad54-78ff9f61524a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"x", "[", 
   RowBox[{"3", ",", "0"}], "]"}], "=", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "1"}], "/", "2"}], " ", 
   RowBox[{"Cos", "[", "phi", "]"}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"1", "/", "lambda"}], "+", "lambda"}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.895225850583962*^9, 3.895225855907579*^9}, {
  3.895235928330703*^9, 3.895235949005175*^9}, {3.918813741862969*^9, 
  3.918813750831345*^9}, {3.919660208139592*^9, 3.919660210333902*^9}, {
  3.919764244876738*^9, 3.919764247104883*^9}},
 CellLabel->
  "In[315]:=",ExpressionUUID->"07587976-fa57-4b2c-be71-5ef0f3e37239"],

Cell[BoxData[
 RowBox[{
  RowBox[{"-", 
   FractionBox["1", "2"]}], " ", 
  RowBox[{"(", 
   RowBox[{
    FractionBox["1", "lambda"], "+", "lambda"}], ")"}], " ", 
  RowBox[{"Cos", "[", "phi", "]"}]}]], "Output",
 CellChangeTimes->{
  3.895225856260433*^9, 3.895229966822233*^9, 3.895235019215988*^9, 
   3.895281647528791*^9, 3.895298041397168*^9, 3.8952982359048567`*^9, 
   3.8952990055726233`*^9, 3.904287378011497*^9, 3.904287426429381*^9, 
   3.904371442610632*^9, {3.9043716570362263`*^9, 3.90437168302489*^9}, 
   3.918794065555265*^9, 3.918794126721795*^9, 3.918818717143346*^9, {
   3.918818804052063*^9, 3.9188188199387703`*^9}, 3.918819189517138*^9, 
   3.918819401862218*^9, 3.9188198877540493`*^9, 3.9188199216473713`*^9, 
   3.9188208366670837`*^9, 3.9188211228067627`*^9, {3.918821213239661*^9, 
   3.918821241502655*^9}, 3.918821740408334*^9, 3.918822399212101*^9, 
   3.918876944529538*^9, 3.918876990751754*^9, 3.9189710864357862`*^9, 
   3.9189716432872877`*^9, 3.918978584865849*^9, 3.918987265614642*^9, 
   3.919152863896903*^9, 3.919333641075679*^9, 3.919333682449617*^9, 
   3.91966049890897*^9, 3.91966257246065*^9, 3.9196756003437243`*^9, 
   3.919764247412471*^9, 3.919766362913389*^9, 3.91976641016203*^9, 
   3.9202783054546432`*^9, 3.920624330802593*^9, 3.924060654771225*^9, 
   3.92693988675854*^9, 3.926940179900971*^9, 3.926940263872019*^9, 
   3.926940831488689*^9, 3.92700862385672*^9, {3.927008660053858*^9, 
   3.927008681360428*^9}, 3.927008929343369*^9, 3.928582282064953*^9},
 CellLabel->
  "Out[315]=",ExpressionUUID->"d19e7bee-800d-4cba-860d-2deca16f0c32"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"theta", "[", "0", "]"}], "=", 
  RowBox[{"Pi", "/", "2"}]}]], "Input",
 CellChangeTimes->{{3.919764255270956*^9, 3.919764259376186*^9}},
 CellLabel->
  "In[316]:=",ExpressionUUID->"29549420-fc53-4c44-9aad-fdfdc0715bc8"],

Cell[BoxData[
 FractionBox["\[Pi]", "2"]], "Output",
 CellChangeTimes->{
  3.9197642598634357`*^9, 3.919766362939522*^9, 3.919766410187347*^9, 
   3.920278305479032*^9, 3.9206243308272743`*^9, 3.924060654795598*^9, 
   3.926939886772855*^9, 3.926940179928904*^9, 3.926940263883313*^9, 
   3.926940831513465*^9, 3.927008623874333*^9, {3.927008660071845*^9, 
   3.927008681376955*^9}, 3.927008929359468*^9, 3.928582282086978*^9},
 CellLabel->
  "Out[316]=",ExpressionUUID->"65866d85-81ed-437a-a84f-1f7a66a0fb8e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"K", "[", "0", "]"}], "=", "1"}]], "Input",
 CellChangeTimes->{{3.9197680281917887`*^9, 3.91976803031907*^9}},
 CellLabel->
  "In[317]:=",ExpressionUUID->"8754df6c-317c-4248-beb3-5004ac60ddb6"],

Cell[BoxData["1"], "Output",
 CellChangeTimes->{
  3.919768030813192*^9, 3.920278305487754*^9, 3.920624330837627*^9, 
   3.924060654812213*^9, 3.9269398867993383`*^9, 3.926940179940011*^9, 
   3.926940263903801*^9, 3.926940831525733*^9, 3.9270086239033527`*^9, {
   3.9270086601005383`*^9, 3.9270086814047813`*^9}, 3.927008929381819*^9, 
   3.928582282097891*^9},
 CellLabel->
  "Out[317]=",ExpressionUUID->"e2411a4c-afa2-403f-b6b5-d891049fe581"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Expansion of ptilde  and qtilde to order n in t", "Subsection",
 CellChangeTimes->{{3.8952256682642384`*^9, 3.895225679465455*^9}, {
  3.8952268783859797`*^9, 3.895226878887185*^9}, {3.918812607670739*^9, 
  3.918812618938488*^9}, {3.918812841913527*^9, 3.918812864468219*^9}, {
  3.918813061402597*^9, 3.918813065102463*^9}, {3.918813980152629*^9, 
  3.9188139821845417`*^9}, {3.918822628078874*^9, 3.9188226323678493`*^9}, {
  3.926938787068893*^9, 3.926938796150771*^9}, {3.926938849788466*^9, 
  3.926938853545148*^9}, {3.926939087462123*^9, 
  3.9269391461873417`*^9}},ExpressionUUID->"3a3416b5-527b-4b38-b849-\
501bf48dcce4"],

Cell[TextData[{
 "(Section ",
 StyleBox["5.2",
  FontColor->RGBColor[0, 1, 0]],
 ")"
}], "Text",
 CellChangeTimes->{
  3.926938896419106*^9},ExpressionUUID->"88fb8a35-db36-42fc-b041-\
03258a881860"],

Cell["\<\
ptilde(t,x) = sum p[n] t^n
qtilde(t,x) = sum q[n] t^n\
\>", "Text",
 CellChangeTimes->{{3.9188139282961407`*^9, 3.918813940872848*^9}, {
  3.918813987394669*^9, 3.918813992266349*^9}, {3.9269389008950977`*^9, 
  3.9269389013852253`*^9}, {3.9269390591080713`*^9, 
  3.9269390618218203`*^9}},ExpressionUUID->"8681caf6-0dbe-46cb-9796-\
2a074675dd7f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "1", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"2", "I"}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "I"}], ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.895220395070074*^9, 3.895220421889513*^9}, {
  3.89522620481883*^9, 3.895226205228239*^9}, {3.895226266073785*^9, 
  3.895226266464438*^9}, {3.9188126595223846`*^9, 3.918812702157693*^9}, {
  3.9196755895991373`*^9, 3.9196755939845543`*^9}},
 CellLabel->
  "In[318]:=",ExpressionUUID->"df5ba776-2209-40aa-9543-2765dc9a5c4f"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], "}"}],
    ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.8952204222924137`*^9, 3.895222089283965*^9, 3.895226213083953*^9, {
   3.895226267243876*^9, 3.8952262813533487`*^9}, 3.8952299663666677`*^9, 
   3.89523501884763*^9, 3.895281647280287*^9, 3.895298041179582*^9, 
   3.8952982356466303`*^9, 3.895299005336025*^9, 3.904287377737618*^9, 
   3.904287426189602*^9, 3.904371442133338*^9, {3.90437165667861*^9, 
   3.904371682753303*^9}, 3.9187940649144917`*^9, 3.918794126369734*^9, 
   3.9188127025636463`*^9, 3.918818716880163*^9, {3.9188188037834787`*^9, 
   3.918818819659833*^9}, 3.91881918926781*^9, 3.918819401539307*^9, 
   3.91881988744967*^9, 3.9188199213309593`*^9, 3.918820831979435*^9, 
   3.918821122528634*^9, {3.91882121297145*^9, 3.918821241238496*^9}, 
   3.9188217401455173`*^9, 3.918822398916511*^9, 3.918971086159374*^9, 
   3.91897164299543*^9, 3.918978584555078*^9, 3.91898726531229*^9, 
   3.919152863565493*^9, 3.919333640764045*^9, 3.919333682137693*^9, 
   3.919660503916318*^9, 3.919662572505239*^9, {3.919675594462419*^9, 
   3.919675600427343*^9}, 3.919766362975902*^9, 3.91976641023193*^9, 
   3.920278305510541*^9, 3.9206243308624*^9, 3.924060654843*^9, 
   3.9269398868124943`*^9, 3.926940179968034*^9, 3.926940263915564*^9, 
   3.92694083155208*^9, 3.927008623920548*^9, {3.9270086601145077`*^9, 
   3.9270086814203577`*^9}, 3.92700892939791*^9, 3.92858228211977*^9},
 CellLabel->
  "Out[318]=",ExpressionUUID->"3ab55b1d-3850-453c-a089-53a77eaed9c0"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "2", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{
       RowBox[{"-", "2"}], " ", "I"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"2", "I"}], ",", "0"}], "}"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9188127032525787`*^9, 3.918812715031186*^9}},
 CellLabel->
  "In[319]:=",ExpressionUUID->"b931dad6-0e7c-429d-9189-9011c09a7ced"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]"}], ",", "0"}], "}"}]}], 
  "}"}]], "Output",
 CellChangeTimes->{
  3.918812715427951*^9, 3.918818716910877*^9, {3.918818803814541*^9, 
   3.9188188196810427`*^9}, 3.91881918928981*^9, 3.918819401561966*^9, 
   3.9188198874702272`*^9, 3.918819921352125*^9, 3.9188208320005713`*^9, 
   3.918821122550351*^9, {3.918821213002041*^9, 3.91882124126832*^9}, 
   3.918821740167776*^9, 3.918822398937119*^9, 3.918971086180913*^9, 
   3.918971643017191*^9, 3.91897858457627*^9, 3.918987265347477*^9, 
   3.919152863589674*^9, 3.919333640789776*^9, 3.919333682175026*^9, 
   3.919660503987503*^9, 3.919662572532548*^9, 3.919675600462269*^9, 
   3.919766363002407*^9, 3.919766410257585*^9, 3.920278305521098*^9, 
   3.920624330873168*^9, 3.9240606548603783`*^9, 3.926939886838327*^9, 
   3.9269401799817667`*^9, 3.9269402639346333`*^9, 3.9269408315645933`*^9, 
   3.927008623951375*^9, {3.927008660142144*^9, 3.9270086814501667`*^9}, 
   3.927008929420315*^9, 3.9285822821300573`*^9},
 CellLabel->
  "Out[319]=",ExpressionUUID->"970b06ff-a69b-4a2e-922c-1d45d6a8ef55"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"M", "[", "3", "]"}], "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", 
      RowBox[{"2", " ", "I"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "2"}], "I"}], ",", "0", ",", "0"}], "}"}]}], 
   "}"}]}]], "Input",
 CellChangeTimes->{{3.918812716614333*^9, 3.918812731378724*^9}},
 CellLabel->
  "In[320]:=",ExpressionUUID->"814631b8-45c6-4488-b41a-9581b63bda49"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", 
     RowBox[{"2", " ", "\[ImaginaryI]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"0", ",", "0", ",", "0"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "\[ImaginaryI]"}], ",", "0", ",", "0"}], 
    "}"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.9188127318513937`*^9, 3.918818716932611*^9, {3.918818803835574*^9, 
   3.918818819717256*^9}, 3.9188191893177*^9, 3.918819401601617*^9, 
   3.918819887513691*^9, 3.918819921390605*^9, 3.918820832044553*^9, 
   3.918821122581715*^9, {3.9188212130227833`*^9, 3.918821241289538*^9}, 
   3.918821740197554*^9, 3.9188223989723*^9, 3.918971086214857*^9, 
   3.918971643049667*^9, 3.918978584612414*^9, 3.9189872653702383`*^9, 
   3.919152863630783*^9, 3.9193336408253736`*^9, 3.919333682199882*^9, 
   3.919660504011634*^9, 3.919662572577561*^9, 3.91967560054471*^9, 
   3.9197663630388002`*^9, 3.919766410302093*^9, 3.920278305542241*^9, 
   3.920624330894665*^9, 3.924060654892222*^9, 3.926939886853157*^9, 
   3.9269401800105257`*^9, 3.926940263947361*^9, 3.926940831588894*^9, 
   3.927008623966198*^9, {3.927008660158031*^9, 3.927008681464946*^9}, 
   3.927008929436648*^9, 3.928582282152063*^9},
 CellLabel->
  "Out[320]=",ExpressionUUID->"34ee3296-1623-4af2-bc1c-1b5544cd3ba6"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Clear", "[", "prodM", "]"}]], "Input",
 CellChangeTimes->{{3.9188129601876993`*^9, 3.918812964013282*^9}},
 CellLabel->
  "In[321]:=",ExpressionUUID->"594b9921-d489-4edc-a6f4-e868ac61d4f1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prodM", "[", "l_", "]"}], ":=", 
  RowBox[{"If", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Length", "[", "l", "]"}], "\[Equal]", "0"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1"}], "}"}]}], "}"}], ",", 
    RowBox[{
     RowBox[{"prodM", "[", 
      RowBox[{"Most", "[", "l", "]"}], "]"}], ".", 
     RowBox[{"M", "[", 
      RowBox[{"Last", "[", "l", "]"}], "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.895220333638134*^9, 3.8952203364695253`*^9}, {
  3.8952204024825687`*^9, 3.8952204261436367`*^9}, {3.895226206640902*^9, 
  3.895226207094211*^9}, {3.895226283006043*^9, 3.895226283111946*^9}, {
  3.918812858926413*^9, 3.9188128859049263`*^9}},
 CellLabel->
  "In[322]:=",ExpressionUUID->"2c1e67ee-4ef0-45c0-a76a-a58a7cb7f7e4"],

Cell[BoxData[
 RowBox[{"Clear", "[", "prodx", "]"}]], "Input",
 CellChangeTimes->{{3.9188129764035892`*^9, 3.9188129794591208`*^9}},
 CellLabel->
  "In[323]:=",ExpressionUUID->"6e051a22-6f8b-47b4-aa32-d86ed38aac99"],

Cell[BoxData[
 RowBox[{
  RowBox[{"prodx", "[", "l_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "i", "}"}], ",", 
    RowBox[{"Product", "[", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"l", "[", 
        RowBox[{"[", "i", "]"}], "]"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"i", ",", "1", ",", 
        RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{
  3.9188129861102953`*^9, {3.926938934510306*^9, 3.926938935189267*^9}},
 CellLabel->
  "In[324]:=",ExpressionUUID->"b6da5cb5-6258-421c-a5db-8f450b2a5aaa"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"p", ",", "q"}], "]"}]], "Input",
 CellChangeTimes->{{3.9188193685644407`*^9, 3.918819378149748*^9}},
 CellLabel->
  "In[325]:=",ExpressionUUID->"2728de2c-7939-4eac-adfd-32f43e2ac4db"],

Cell[BoxData[
 RowBox[{
  RowBox[{"p", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"l", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"n", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"prodx", "[", 
         RowBox[{"l", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], 
        RowBox[{
         RowBox[{"prodM", "[", 
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "1"}], "]"}], "]"}], 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "1"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.918813029030678*^9, 3.91881326524963*^9}, {
  3.918813957675221*^9, 3.918813957892179*^9}, {3.9188139985983553`*^9, 
  3.918814032916297*^9}},
 CellLabel->
  "In[326]:=",ExpressionUUID->"f5600c52-c480-418e-a4e3-d4c3e2c30b73"],

Cell[BoxData[
 RowBox[{
  RowBox[{"q", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"l", ",", "i"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"l", "=", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", 
        RowBox[{"n", "+", "1"}]}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Sum", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"prodx", "[", 
         RowBox[{"l", "[", 
          RowBox[{"[", "i", "]"}], "]"}], "]"}], 
        RowBox[{
         RowBox[{"prodM", "[", 
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"3", ",", "2"}], "]"}], "]"}], 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"l", "[", 
           RowBox[{"[", "i", "]"}], "]"}], ",", "I"}], "]"}]}], ",", 
       RowBox[{"{", 
        RowBox[{"i", ",", "1", ",", 
         RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9188134177048492`*^9, 3.918813437121604*^9}, {
  3.91881402300807*^9, 3.91881404984923*^9}},
 CellLabel->
  "In[327]:=",ExpressionUUID->"3d419db0-bf5c-4cd9-bddf-f49a3400b3d3"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.918813267858995*^9, 3.918813365844612*^9}, {
  3.9188134413048077`*^9, 3.918813441470376*^9}, {3.918814054880247*^9, 
  3.918814060873602*^9}, {3.919675103115402*^9, 3.9196751049944344`*^9}},
 CellLabel->
  "In[328]:=",ExpressionUUID->"78e6b042-0685-4cdc-a4bf-136becea1491"],

Cell[BoxData[
 RowBox[{"4", " ", 
  RowBox[{"Omega", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
  RowBox[{"x", "[", "1", "]"}], " ", 
  RowBox[{"x", "[", "2", "]"}]}]], "Output",
 CellChangeTimes->{
  3.918813272668489*^9, {3.918813302699346*^9, 3.9188133662348967`*^9}, 
   3.918813441698999*^9, {3.918814057029414*^9, 3.918814061047531*^9}, 
   3.91881871703734*^9, {3.9188188039444447`*^9, 3.918818819828517*^9}, 
   3.9188191894166307`*^9, 3.918819285372431*^9, {3.918819374578047*^9, 
   3.918819401736308*^9}, 3.918819887635693*^9, 3.9188199215262527`*^9, 
   3.9188208321912813`*^9, 3.918821122700138*^9, {3.918821213133621*^9, 
   3.918821241396638*^9}, 3.9188217403064404`*^9, 3.9188223990972424`*^9, 
   3.9188769868556757`*^9, 3.918971086328031*^9, 3.918971643174608*^9, 
   3.918978584752029*^9, 3.9189872654938803`*^9, 3.919152863765546*^9, 
   3.91933364095236*^9, 3.919333682326766*^9, 3.919660504170277*^9, 
   3.9196625727242327`*^9, 3.919675105741351*^9, 3.919675600894771*^9, 
   3.919766363162223*^9, 3.9197664104439497`*^9, 3.920278305631997*^9, 
   3.920624331009509*^9, 3.924060655015759*^9, 3.926939887404707*^9, 
   3.926940180092963*^9, 3.926940264015678*^9, 3.926940831667835*^9, 
   3.927008624046331*^9, {3.927008660235381*^9, 3.927008681538237*^9}, 
   3.927008929510066*^9, 3.928582282226939*^9},
 CellLabel->
  "Out[328]=",ExpressionUUID->"a1b03eb1-0a79-4e5e-85ee-31283994a39b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.9188134446203957`*^9, 3.918813446450088*^9}, {
  3.918814064323077*^9, 3.918814064583396*^9}, {3.919675709505309*^9, 
  3.919675715976349*^9}},
 CellLabel->
  "In[329]:=",ExpressionUUID->"6d06ba36-7881-42d9-a88e-0a44f4c024f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "8"}], " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "-", 
  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "-", 
  RowBox[{"8", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "3"]}]}]], "Output",
 CellChangeTimes->{
  3.9188134468186617`*^9, 3.918814065037298*^9, 3.918818717058127*^9, {
   3.918818803979494*^9, 3.918818819850183*^9}, 3.9188191894463654`*^9, {
   3.9188193855913553`*^9, 3.918819401777157*^9}, 3.918819887672976*^9, 
   3.918819921565721*^9, 3.918820832211945*^9, 3.9188211227328444`*^9, {
   3.918821213156105*^9, 3.918821241419325*^9}, 3.91882174033698*^9, 
   3.918822399134081*^9, 3.9189710863490887`*^9, 3.9189716431974154`*^9, 
   3.9189785847875357`*^9, 3.9189872655178003`*^9, 3.919152863806225*^9, 
   3.919333640989478*^9, 3.919333682352353*^9, 3.919660504194975*^9, 
   3.919662572768589*^9, 3.919675600934574*^9, {3.9196757110633593`*^9, 
   3.919675716176722*^9}, 3.919766363199317*^9, 3.9197664104704113`*^9, 
   3.920278305652793*^9, 3.920624331031034*^9, 3.924060655043108*^9, 
   3.9269398874294853`*^9, 3.926940180105495*^9, 3.9269402640346193`*^9, 
   3.926940831680011*^9, 3.927008624077128*^9, {3.927008660263796*^9, 
   3.9270086815518503`*^9}, 3.9270089295326967`*^9, 3.928582282238516*^9},
 CellLabel->
  "Out[329]=",ExpressionUUID->"9ab7776e-7949-4e97-a62f-74bcb298e314"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.919675726545038*^9, 3.919675727494348*^9}},
 CellLabel->
  "In[330]:=",ExpressionUUID->"54b0ddee-eed6-43f6-9cb3-9aecd72b480e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"16", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], 
   " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "3"], " ", 
   RowBox[{"x", "[", "2", "]"}]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
   " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "3"]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], "]"}], 
   " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "2"]}], "-", 
  RowBox[{"16", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], 
   " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "2"]}], "+", 
  RowBox[{"16", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
   " ", 
   RowBox[{"x", "[", "1", "]"}], " ", 
   RowBox[{"x", "[", "2", "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "2"]}]}]], "Output",
 CellChangeTimes->{
  3.919675727870904*^9, 3.919766363237214*^9, 3.9197664105170918`*^9, 
   3.9202783056766357`*^9, 3.920624331044002*^9, 3.924060655071047*^9, 
   3.926939887444064*^9, 3.9269401801377697`*^9, 3.926940264055606*^9, 
   3.9269408317037773`*^9, 3.927008624094342*^9, {3.9270086602807283`*^9, 
   3.927008681578184*^9}, 3.927008929549855*^9, 3.9285822822594423`*^9},
 CellLabel->
  "Out[330]=",ExpressionUUID->"fe144a1e-015a-4d49-a597-9d52d1a0c3a8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"p", "[", "4", "]"}]], "Input",
 CellChangeTimes->{{3.9196757951006327`*^9, 3.9196757977690372`*^9}},
 CellLabel->
  "In[331]:=",ExpressionUUID->"92179fba-fdfa-40cb-858e-778015da6da0"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "32"}], " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "4"], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "-", 
  RowBox[{"32", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "+", 
  RowBox[{"32", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
     "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "-", 
  RowBox[{"32", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
     "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "-", 
  RowBox[{"32", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
     "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "-", 
  RowBox[{"32", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
     "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "4"], " ", 
   RowBox[{"x", "[", "3", "]"}]}], "-", 
  RowBox[{"32", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1", ",", "3", ",", "3"}], "}"}], ",", 
     "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "3"]}], "-", 
  RowBox[{"32", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "1", ",", "1"}], "}"}], ",", 
     "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "1", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "3"]}], "-", 
  RowBox[{"32", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
     "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "3"]}], "-", 
  RowBox[{"32", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "2", ",", "2", ",", "3"}], "}"}], ",", 
     "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "2", "]"}], "2"], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "3"]}], "-", 
  RowBox[{"32", " ", "\[ImaginaryI]", " ", 
   RowBox[{"Omega", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"3", ",", "3", ",", "3", ",", "3", ",", "3"}], "}"}], ",", 
     "1"}], "]"}], " ", 
   SuperscriptBox[
    RowBox[{"x", "[", "3", "]"}], "5"]}]}]], "Output",
 CellChangeTimes->{
  3.919675798238352*^9, 3.919766363283805*^9, 3.919766410566905*^9, 
   3.920278305708304*^9, 3.920624331082184*^9, 3.9240606551076202`*^9, 
   3.926939887471858*^9, 3.926940180173744*^9, 3.926940264083851*^9, 
   3.926940831731488*^9, 3.9270086241542473`*^9, {3.927008660311705*^9, 
   3.927008681607667*^9}, 3.927008929579713*^9, 3.928582282287184*^9},
 CellLabel->
  "Out[331]=",ExpressionUUID->"2d6b1a94-2402-47e5-8dbd-fc4ffe49aa15"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Algorithm to compute derivatives of parameters", "Subsection",
 CellChangeTimes->{{3.918813799443115*^9, 
  3.918813812530857*^9}},ExpressionUUID->"1662635f-22aa-46ed-b0d8-\
0d7440e5d78a"],

Cell["\<\
Notation : x_i(t)= sum x[i,n]t^n   so  x_i^(n)(0)= x[i,n]/n!
computeDerivatives[n] assumes that x[i,k] etc ... have been computed for k<n, \
and computes x[i,n]\
\>", "Text",
 CellChangeTimes->{{3.918813818588462*^9, 3.91881385298553*^9}, {
  3.918814084634472*^9, 3.918814164216188*^9}, {3.9196603057767887`*^9, 
  3.919660338258115*^9}, {3.9270088607027063`*^9, 
  3.9270088817790422`*^9}},ExpressionUUID->"074ead24-1925-4a08-a440-\
7c7f74b2dd4f"],

Cell[BoxData[
 RowBox[{"Clear", "[", 
  RowBox[{"expandx", ",", "expandtheta", ",", "computeDerivatives"}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.918820726083107*^9, 3.91882073020842*^9}, {
  3.918987226795732*^9, 3.918987229910849*^9}, {3.9196613602111807`*^9, 
  3.9196613634133673`*^9}, {3.919661445278701*^9, 3.9196614513663063`*^9}, {
  3.919764276706151*^9, 3.919764277694784*^9}},
 CellLabel->
  "In[332]:=",ExpressionUUID->"388821b5-d85e-4c08-9352-751a05070e28"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandx", "[", 
   RowBox[{"i_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"x", "[", 
        RowBox[{"i", ",", "k"}], "]"}], 
       RowBox[{"t", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.918874900855301*^9, 3.918875078039288*^9}, {
  3.9188752790815907`*^9, 3.918875314684394*^9}, {3.918882414793374*^9, 
  3.918882415345173*^9}, {3.918971781643845*^9, 3.918971781772588*^9}, {
  3.919660349556679*^9, 3.919660370020755*^9}, {3.919660423894969*^9, 
  3.919660470100617*^9}, {3.919661110355991*^9, 3.919661134249145*^9}, {
  3.919661243231967*^9, 3.919661279775243*^9}, {3.919661312814128*^9, 
  3.919661314873536*^9}, {3.919661349698387*^9, 3.919661389342593*^9}, {
  3.919764289740178*^9, 3.9197642979050713`*^9}},
 CellLabel->
  "In[333]:=",ExpressionUUID->"7392d535-d646-41b0-904d-ef00f893d505"],

Cell[BoxData[
 RowBox[{
  RowBox[{"expandtheta", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{"Sum", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"theta", "[", "k", "]"}], 
       RowBox[{"t", "^", "k"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}]}], "]"}]}]], "Input",\

 CellChangeTimes->{{3.919661418028491*^9, 3.9196614655679703`*^9}},
 CellLabel->
  "In[334]:=",ExpressionUUID->"3ee2a40f-2fd5-430b-b779-6378d29a1759"],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeDerivatives", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "plow", ",", "qlow", ",", "plown", ",", "qlown", ",", "x3npos", ",", 
      "x2npos", ",", "H1low", ",", "H2low", ",", "H1lown", ",", "H2lown", ",",
       "Klow", ",", "Kn", ",", "x3n0", ",", "x2n0", ",", "rest", ",", "Qn", 
      ",", "Rn", ",", "i", ",", "j", ",", "k", ",", "l", ",", "verbose"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"verbose", "=", "False"}], ";", "\[IndentingNewLine]", 
     RowBox[{"plow", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "^", "k"}], " ", 
           RowBox[{"p", "[", "k", "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "[", "i_", "]"}], "->", 
            RowBox[{"expandx", "[", 
             RowBox[{"i", ",", 
              RowBox[{"n", "-", "k"}]}], "]"}]}], "}"}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qlow", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"t", "^", "k"}], " ", 
           RowBox[{"q", "[", "k", "]"}]}], "/.", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"x", "[", "i_", "]"}], "->", 
            RowBox[{"expandx", "[", 
             RowBox[{"i", ",", 
              RowBox[{"n", "-", "k"}]}], "]"}]}], "}"}]}], ")"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"plown", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"plow", ",", "t", ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"qlown", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{"qlow", ",", "t", ",", "n"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"verbose", ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<plown = \>\"", ",", "plown"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"verbose", ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<qlown = \>\"", ",", "qlown"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x3npos", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}]}], 
       RowBox[{"pos", "[", 
        RowBox[{"plown", "-", 
         RowBox[{"star", "[", "plown", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"x2npos", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "1"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}]}], " ", 
       RowBox[{"pos", "[", 
        RowBox[{"qlown", "-", 
         RowBox[{"star", "[", "qlown", "]"}]}], "]"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"verbose", ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<x2npos = \>\"", ",", "x2npos"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"verbose", ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<x3npos = \>\"", ",", "x3npos"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"H1low", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "Pi", " ", 
        RowBox[{"Cos", "[", "phi", "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"expandtheta", "[", 
          RowBox[{"n", "-", "1"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", " ", "Pi", " ", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"3", ",", "k"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"lambda", "\[Rule]", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", " ", 
                 RowBox[{"expandtheta", "[", 
                  RowBox[{"n", "-", "k"}], "]"}]}], "]"}]}], "}"}]}], ")"}], 
           " ", 
           RowBox[{"t", "^", "k"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", "Pi", " ", 
        RowBox[{"(", 
         RowBox[{"x3npos", "/.", 
          RowBox[{"{", 
           RowBox[{"lambda", "\[Rule]", "I"}], "}"}]}], ")"}], 
        RowBox[{"t", "^", "n"}]}], "+", 
       RowBox[{"(", 
        RowBox[{"plow", "/.", 
         RowBox[{"{", 
          RowBox[{"lambda", "\[Rule]", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", 
             RowBox[{"expandtheta", "[", 
              RowBox[{"n", "-", "1"}], "]"}]}], "]"}]}], "}"}]}], ")"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"H2low", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "2"}], " ", "Pi", " ", 
        RowBox[{"Sin", "[", "phi", "]"}], 
        RowBox[{"Cos", "[", 
         RowBox[{"expandtheta", "[", 
          RowBox[{"n", "-", "1"}], "]"}], "]"}]}], "+", 
       RowBox[{"2", " ", "Pi", " ", 
        RowBox[{"Sum", "[", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"x", "[", 
              RowBox[{"2", ",", "k"}], "]"}], "/.", 
             RowBox[{"{", 
              RowBox[{"lambda", "\[Rule]", 
               RowBox[{"Exp", "[", 
                RowBox[{"I", " ", 
                 RowBox[{"expandtheta", "[", 
                  RowBox[{"n", "-", "k"}], "]"}]}], "]"}]}], "}"}]}], ")"}], 
           " ", 
           RowBox[{"t", "^", "k"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "1", ",", 
            RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}]}], "+", 
       RowBox[{"2", " ", "Pi", " ", 
        RowBox[{"(", 
         RowBox[{"x2npos", "/.", 
          RowBox[{"{", 
           RowBox[{"lambda", "\[Rule]", "I"}], "}"}]}], ")"}], 
        RowBox[{"t", "^", "n"}]}], "+", 
       RowBox[{"(", 
        RowBox[{"qlow", "/.", 
         RowBox[{"{", 
          RowBox[{"lambda", "\[Rule]", " ", 
           RowBox[{"Exp", "[", 
            RowBox[{"I", " ", 
             RowBox[{"expandtheta", "[", 
              RowBox[{"n", "-", "1"}], "]"}]}], "]"}]}], "}"}]}], ")"}]}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"H1lown", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"H1low", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", "t", ",", 
        "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"H2lown", "=", 
      RowBox[{"Coefficient", "[", 
       RowBox[{
        RowBox[{"Series", "[", 
         RowBox[{"H2low", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", "t", ",", 
        "n"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"verbose", ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<H1lown = \>\"", ",", "H1lown"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"verbose", ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<H2lown = \>\"", ",", "H2lown"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Klown", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"x", "[", 
             RowBox[{"j", ",", "k"}], "]"}], 
            RowBox[{"x", "[", 
             RowBox[{"j", ",", 
              RowBox[{"n", "-", "k"}]}], "]"}]}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "1", ",", 
             RowBox[{"n", "-", "1"}]}], "}"}]}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"j", ",", "1", ",", "3"}], "}"}]}], "]"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", 
         RowBox[{"2", ",", "0"}], "]"}], "x2npos"}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"x", "[", 
         RowBox[{"3", ",", "0"}], "]"}], "x3npos"}]}]}], " ", ";", 
     "\[IndentingNewLine]", 
     RowBox[{"If", "[", 
      RowBox[{"verbose", ",", 
       RowBox[{"Print", "[", 
        RowBox[{"\"\<Klown = \>\"", ",", "Klown"}], "]"}]}], "]"}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Qn", "=", 
      RowBox[{"PolynomialQuotient", "[", 
       RowBox[{
        RowBox[{"lambda", " ", "Klown"}], ",", 
        RowBox[{
         RowBox[{"lambda", "^", "2"}], "-", "1"}], ",", "lambda"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"Rn", "=", 
      RowBox[{"PolynomialRemainder", "[", 
       RowBox[{
        RowBox[{"lambda", " ", "Klown"}], ",", 
        RowBox[{
         RowBox[{"lambda", "^", "2"}], "-", "1"}], ",", "lambda"}], "]"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"1", ",", "n"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"I", "/", "2"}], " ", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"Rn", ",", "lambda", ",", "0"}], "]"}]}], " ", "-", " ", 
        RowBox[{"I", " ", "Qn"}]}], " ", "//", "Simplify"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<x[1,\>\"", ",", "n", ",", "\"\<] = \>\"", ",", 
       RowBox[{"x", "[", 
        RowBox[{"1", ",", "n"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"K", "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{"Coefficient", "[", 
        RowBox[{"Rn", ",", "lambda", ",", "1"}], "]"}], "//", "Simplify"}]}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"theta", "[", "n", "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"-", 
           RowBox[{"Sin", "[", "phi", "]"}]}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "Pi"}], ")"}]}], " ", "H2lown"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"Cos", "[", "phi", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", "Pi"}], ")"}]}], "H1lown"}], "-", 
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"Rn", ",", "lambda", ",", "0"}], "]"}], "/", "2"}]}], "//", 
       "Simplify"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"x3n0", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "H1lown"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"Cos", "[", "phi", "]"}], " ", 
        RowBox[{"theta", "[", "n", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"x2n0", "=", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "H2lown"}], "/", 
        RowBox[{"(", 
         RowBox[{"2", " ", "Pi"}], ")"}]}], "-", 
       RowBox[{
        RowBox[{"Sin", "[", "phi", "]"}], 
        RowBox[{"theta", "[", "n", "]"}]}]}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "n"}], "]"}], "=", 
      RowBox[{
       RowBox[{"x2n0", "+", "x2npos"}], "//", "Simplify"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<x[2,\>\"", ",", "n", ",", "\"\<] = \>\"", ",", 
       RowBox[{"x", "[", 
        RowBox[{"2", ",", "n"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "n"}], "]"}], "=", 
      RowBox[{
       RowBox[{"x3n0", "+", "x3npos"}], "//", "Simplify"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<x[3,\>\"", ",", "n", ",", "\"\<] = \>\"", ",", 
       RowBox[{"x", "[", 
        RowBox[{"3", ",", "n"}], "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<theta[\>\"", ",", "n", ",", "\"\<] = \>\"", ",", " ", 
       RowBox[{"theta", "[", "n", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
     
     RowBox[{"Print", "[", 
      RowBox[{"\"\<K[\>\"", ",", "n", ",", "\"\<] = \>\"", ",", 
       RowBox[{"K", "[", "n", "]"}]}], "]"}]}]}], "\[IndentingNewLine]", 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.918874815126493*^9, 3.918874822035634*^9}, {
   3.918874852968123*^9, 3.918874885801858*^9}, {3.9188751001904907`*^9, 
   3.9188751182721777`*^9}, {3.918875183095632*^9, 3.918875210613874*^9}, {
   3.918875330795774*^9, 3.918875342859002*^9}, 3.918875378143165*^9, {
   3.9188755163337307`*^9, 3.918875810353013*^9}, {3.918875875117012*^9, 
   3.918875922973756*^9}, {3.918876002087315*^9, 3.91887610626757*^9}, {
   3.918876136861599*^9, 3.9188764483078823`*^9}, {3.918876600337076*^9, 
   3.918876697141405*^9}, {3.918876729615752*^9, 3.918876757326972*^9}, {
   3.918882655139282*^9, 3.918882736733728*^9}, {3.918885480022813*^9, 
   3.918885503780064*^9}, {3.918885537255528*^9, 3.918885541934042*^9}, {
   3.918885797269373*^9, 3.9188858706386547`*^9}, {3.918886651332919*^9, 
   3.918886651451776*^9}, {3.918886768795554*^9, 3.918886777262847*^9}, {
   3.918886875740327*^9, 3.9188868761178617`*^9}, {3.91888709859825*^9, 
   3.918887131341061*^9}, {3.9189817723297358`*^9, 3.9189817969503*^9}, {
   3.918981961015203*^9, 3.9189820214972477`*^9}, {3.9189823845151987`*^9, 
   3.91898243898057*^9}, {3.918982528455567*^9, 3.918982546490115*^9}, {
   3.918983038596689*^9, 3.918983040730749*^9}, {3.9189830861986313`*^9, 
   3.918983105993161*^9}, {3.918983493470191*^9, 3.9189834936575537`*^9}, {
   3.9189839193294373`*^9, 3.918983924761956*^9}, {3.918984032217252*^9, 
   3.918984052250917*^9}, {3.918985152948215*^9, 3.91898519892521*^9}, {
   3.918985269149465*^9, 3.918985300775263*^9}, {3.918985665918021*^9, 
   3.9189857001790133`*^9}, {3.9189860010575647`*^9, 3.918986099241415*^9}, {
   3.918987196613861*^9, 3.91898719882113*^9}, {3.919077616395293*^9, 
   3.9190776212590714`*^9}, {3.919079153757207*^9, 3.919079263607139*^9}, {
   3.919333533216037*^9, 3.9193335569429493`*^9}, {3.9193337922065153`*^9, 
   3.919333792515942*^9}, {3.919334006023222*^9, 3.919334008414877*^9}, {
   3.919334038496566*^9, 3.919334107028936*^9}, {3.919334178890827*^9, 
   3.919334317748868*^9}, {3.9193344161821613`*^9, 3.919334465943954*^9}, {
   3.9193345052638493`*^9, 3.919334537263372*^9}, {3.919334590650406*^9, 
   3.919334595030595*^9}, {3.9193348034881563`*^9, 3.919334848843443*^9}, {
   3.919334905429796*^9, 3.919334934351603*^9}, {3.919660563054378*^9, 
   3.9196606081149597`*^9}, {3.919660639396247*^9, 3.919660776534005*^9}, {
   3.919660810750217*^9, 3.9196608282854548`*^9}, {3.919660879133628*^9, 
   3.919660904815629*^9}, {3.919661541954831*^9, 3.919661810850185*^9}, {
   3.91966185030122*^9, 3.919661899978503*^9}, {3.919661947034463*^9, 
   3.919661991655088*^9}, {3.9196622569497128`*^9, 3.9196623314802713`*^9}, {
   3.9196623698947277`*^9, 3.919662475504828*^9}, {3.919662560889146*^9, 
   3.919662561020768*^9}, {3.91966292913638*^9, 3.919662944262216*^9}, {
   3.919764313848598*^9, 3.919764329278819*^9}, {3.919765722057373*^9, 
   3.919765735934339*^9}, {3.919765769559247*^9, 3.919765879329925*^9}, {
   3.919766006687832*^9, 3.919766099647827*^9}, {3.919766132968872*^9, 
   3.919766358378611*^9}, {3.919766556138775*^9, 3.91976655719345*^9}, {
   3.920278440716135*^9, 3.920278588264676*^9}, {3.920278627604698*^9, 
   3.920278813705055*^9}, {3.920278889502792*^9, 3.920278891692802*^9}, {
   3.920278949686228*^9, 3.9202791205965977`*^9}, {3.9202794173722973`*^9, 
   3.920279418797955*^9}, {3.920279485840106*^9, 3.920279513440949*^9}, {
   3.9202796159905243`*^9, 3.9202796208024282`*^9}, {3.920284225634172*^9, 
   3.920284233764924*^9}, {3.920303133142399*^9, 3.9203031403291197`*^9}, {
   3.926939243799102*^9, 3.926939340641931*^9}, {3.926939418185912*^9, 
   3.926939427667432*^9}, {3.926939572146469*^9, 3.926939619991198*^9}, {
   3.926939674886807*^9, 3.926939865072536*^9}, {3.926939943128931*^9, 
   3.9269399872211647`*^9}, {3.9269402374475718`*^9, 3.926940257427723*^9}, {
   3.92694031119475*^9, 3.926940324316049*^9}, {3.926993904248541*^9, 
   3.9269939498995943`*^9}, {3.927008897152482*^9, 3.9270089228589478`*^9}},
 CellLabel->
  "In[335]:=",ExpressionUUID->"c4cd08c3-7939-4d0b-877b-f9692e1eb2bf"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"maxn", "=", "3"}]], "Input",
 CellChangeTimes->{{3.926993838475919*^9, 3.926993839537088*^9}},
 CellLabel->
  "In[336]:=",ExpressionUUID->"49ead7da-c24d-4d69-bcf6-5219bd377dc6"],

Cell[BoxData["3"], "Output",
 CellChangeTimes->{
  3.926993840510583*^9, 3.927008624226164*^9, {3.927008660388941*^9, 
   3.927008681671406*^9}, 3.9270089296455107`*^9, 3.9285822823509903`*^9},
 CellLabel->
  "Out[336]=",ExpressionUUID->"6be48237-7525-4cd8-b0a1-b896ad2bcb2f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Do", "[", 
  RowBox[{
   RowBox[{"computeDerivatives", "[", "n", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"n", ",", "1", ",", "maxn"}], "}"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.9269938424710703`*^9, 3.926993887418598*^9}, 
   3.927008676135202*^9},
 CellLabel->
  "In[337]:=",ExpressionUUID->"e02eac1b-42f4-4ec7-bd16-3c1a1b81258f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["lambda", "2"]}], ")"}], " ", 
     RowBox[{"Cos", "[", "phi", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "+", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
      ")"}], " ", 
     RowBox[{"Sin", "[", "phi", "]"}]}], "\[Pi]"]}],
  SequenceForm[
  "x[1,", 1, "] = ", (1 + $CellContext`lambda^2) Pi^(-1) 
   Cos[$CellContext`phi] ($CellContext`Omega[{2, 1}, 1] + $CellContext`Omega[{
      3, 1}, 
      Complex[0, 1]]) Sin[$CellContext`phi]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.928582282441044*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"c6f818f0-6c03-4de3-ae2d-e670d12beabc"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[2,\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Cos", "[", "phi", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["lambda", "2"], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}], ")"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
        "-", 
        RowBox[{"2", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}], "\[Pi]"]}]}],
  SequenceForm[
  "x[2,", 1, "] = ", Complex[0, -1] Pi^(-1) 
   Cos[$CellContext`phi] (($CellContext`lambda^2 + 
      Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] - 2 $CellContext`Omega[{2, 1}, 1] 
    Sin[$CellContext`phi]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.9285822825241327`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"ea6d72a7-75a9-4828-ae36-dcb0b6f51ba8"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["lambda", "2"]}], "+", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "phi"}], "]"}]}], ")"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}]}], 
      ")"}], " ", 
     RowBox[{"Sin", "[", "phi", "]"}]}], "\[Pi]"]}],
  SequenceForm[
  "x[3,", 1, "] = ", Complex[0, 1] 
   Pi^(-1) ((-$CellContext`lambda^2 + 
      Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1}, 1] + 
    2 Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]]) Sin[$CellContext`phi]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.928582282598281*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"686e8495-1191-4dda-bb29-2d2901a7b8ee"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"theta[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    FractionBox[
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "+", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
       ")"}], " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "phi"}], "]"}]}], "\[Pi]"]}]}],
  SequenceForm[
  "theta[", 1, "] = ", Complex[0, -1] 
   Pi^(-1) ($CellContext`Omega[{2, 1}, 1] + $CellContext`Omega[{3, 1}, 
      Complex[0, 1]]) Sin[2 $CellContext`phi]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.9285822826015797`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"e0c9a198-f0b0-4bdb-b7c8-177da7013c05"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["K[", 1, "] = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.928582282604398*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"78f896e9-bf75-45da-8868-7b69c372fb4f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"\[ImaginaryI]", " ", "lambda", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "+", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["lambda", "2"], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["lambda", "2"], "-", 
          RowBox[{"4", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}]}]}],
  SequenceForm[
  "x[1,", 2, "] = ", Complex[0, 1] $CellContext`lambda 
   Pi^(-2) ($CellContext`Omega[{2, 1}, 1] + $CellContext`Omega[{3, 1}, 
      Complex[0, 1]]) (
    Cos[$CellContext`phi]^2 (-1 + $CellContext`lambda^2 + 
      4 Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] + (-1 + $CellContext`lambda^2 - 4 
      Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1}, 1] 
     Sin[$CellContext`phi]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.928582282861738*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"d88e9932-4dfd-4b75-b613-e140c5ed5baa"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[2,\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "2"]}]], 
    RowBox[{"lambda", " ", 
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["lambda", "2"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "3"}], "+", 
             SuperscriptBox["lambda", "2"]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "+", 
          SuperscriptBox["lambda", "2"]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}]}], 
      ")"}], " ", 
     RowBox[{"Sin", "[", "phi", "]"}]}]}]}],
  SequenceForm[
  "x[2,", 2, "] = ", Rational[1, 2] $CellContext`lambda 
   Pi^(-2) $CellContext`Omega[{3, 1}, 
     Complex[
     0, 1]] ((-1 + 
      3 $CellContext`lambda^2 + (-3 + $CellContext`lambda^2) 
       Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1}, 1] + 
    2 (-3 + $CellContext`lambda^2) 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]]) Sin[$CellContext`phi]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.928582283093297*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"28f10bff-585f-41ce-86d3-a4c5ac434a3e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "2"]}]], 
     RowBox[{"lambda", " ", 
      RowBox[{"Cos", "[", "phi", "]"}], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"3", " ", 
            SuperscriptBox["lambda", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "3"}], "+", 
              SuperscriptBox["lambda", "2"]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
        "-", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           SuperscriptBox["lambda", "2"]}], ")"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}]}]}]}],
  SequenceForm[
  "x[3,", 2, "] = ", Rational[-1, 2] $CellContext`lambda Pi^(-2) 
   Cos[$CellContext`phi] $CellContext`Omega[{2, 1}, 
     1] ((1 - 3 $CellContext`lambda^2 + (-3 + $CellContext`lambda^2) 
       Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] - 
    2 (-3 + $CellContext`lambda^2) $CellContext`Omega[{2, 1}, 1] 
    Sin[$CellContext`phi]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.9285822832303963`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"763cc331-bd55-4f75-bf52-568107dd3332"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"theta[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["theta[", 2, "] = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.928582283234345*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"54321ec1-c01d-43b7-ae58-4c88c71f6b79"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     SuperscriptBox["\[Pi]", "2"]], 
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "+", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
      ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"]}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
       "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}]}]}],
  SequenceForm[
  "K[", 2, "] = ", 2 
   Pi^(-2) ($CellContext`Omega[{2, 1}, 1] + $CellContext`Omega[{3, 1}, 
      Complex[0, 1]]) (-
     Cos[$CellContext`phi]^2 (-1 + 
      3 Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] + (1 + 
      3 Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1}, 1] 
     Sin[$CellContext`phi]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.928582283237823*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"e7900c98-eb6e-4034-992f-7778f773ff56"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[1,\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "3"]}]], 
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], " ", 
     RowBox[{"Sin", "[", "phi", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["lambda", "2"]}], "-", 
          RowBox[{"11", " ", 
           SuperscriptBox["lambda", "4"]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox["lambda", "2"]}], "+", 
             SuperscriptBox["lambda", "4"]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "phi"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
       "+", 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{"3", "+", 
          RowBox[{"6", " ", 
           SuperscriptBox["lambda", "2"]}], "-", 
          SuperscriptBox["lambda", "4"], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         "3"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "3"}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["lambda", "2"]}], "+", 
          SuperscriptBox["lambda", "4"], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["lambda", "2"]}], ")"}], " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["lambda", "2"]}], ")"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox["lambda", "2"]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
            "\[ImaginaryI]"}], "]"}], "+", 
          RowBox[{
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["lambda", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["lambda", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["lambda", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
          RowBox[{
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
          RowBox[{
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}], "-", 
       RowBox[{"\[ImaginaryI]", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["lambda", "2"]}], ")"}], " ", "\[Pi]", " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["lambda", "2"]}], ")"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["lambda", "2"]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             SuperscriptBox["lambda", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"Omega", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
                  "]"}]}], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Omega", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
                  "]"}]}], "-", 
                RowBox[{"Omega", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
                  "\[ImaginaryI]"}], "]"}]}], ")"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
                "\[ImaginaryI]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}]}], ")"}]}],
        "-", 
       RowBox[{
        FractionBox["1", "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["lambda", "2"]}], "+", 
             RowBox[{"11", " ", 
              SuperscriptBox["lambda", "4"]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "7"}], "-", 
                RowBox[{"6", " ", 
                 SuperscriptBox["lambda", "2"]}], "+", 
                SuperscriptBox["lambda", "4"]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
             RowBox[{"6", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "phi"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
            "2"]}], "+", 
          RowBox[{"2", " ", "\[ImaginaryI]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["lambda", "2"]}], ")"}], " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   SuperscriptBox["lambda", "2"]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"3", "+", 
                   SuperscriptBox["lambda", "2"]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
               "]"}]}], "-", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "+", 
                SuperscriptBox["lambda", "2"]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"6", " ", 
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
                 RowBox[{"Omega", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
                  "]"}]}], "+", 
                RowBox[{"2", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"2", " ", 
                    RowBox[{"Omega", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                    "\[ImaginaryI]"}], "]"}]}], "+", 
                   RowBox[{"Omega", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
                    "]"}], "-", 
                   RowBox[{"2", " ", 
                    RowBox[{"Omega", "[", 
                    RowBox[{
                    RowBox[{"{", 
                    RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
                    "\[ImaginaryI]"}], "]"}]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}]}], 
            ")"}]}]}], ")"}]}]}], ")"}]}]}]}],
  SequenceForm[
  "x[1,", 3, "] = ", Rational[1, 2] Pi^(-3) Cos[$CellContext`phi] 
   Sin[$CellContext`phi] ((-1 - 6 $CellContext`lambda^2 - 
      11 $CellContext`lambda^4 + (-7 - 
        6 $CellContext`lambda^2 + $CellContext`lambda^4) 
       Cos[2 $CellContext`phi] + 
      6 Cos[4 $CellContext`phi]) $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] + 
    2 Cos[$CellContext`phi]^2 (3 + 
      6 $CellContext`lambda^2 - $CellContext`lambda^4 + 
      4 Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^3 - 
    2 (-3 - 6 $CellContext`lambda^2 + $CellContext`lambda^4 + 
     4 Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1}, 1]^3 
    Sin[$CellContext`phi]^2 - 2 (1 + $CellContext`lambda^2) 
    Pi^2 ((-1 + $CellContext`lambda^2) $CellContext`Omega[{2, 1, 1, 1}, 1] - (
      3 + $CellContext`lambda^2) 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1, 3, 3}, 
       1] - $CellContext`Omega[{3, 1, 1, 1}, 
      Complex[
      0, 1]] + $CellContext`lambda^2 $CellContext`Omega[{3, 1, 1, 1}, 
        Complex[0, 1]] + 
     3 Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1, 2, 3}, 
        1] + $CellContext`lambda^2 
      Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1, 2, 3}, 1] - 3 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 3, 2, 1}, 
       1] - $CellContext`lambda^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 3, 2, 1}, 1] - 3 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 3, 3, 1}, 
       Complex[0, 1]] - $CellContext`lambda^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 3, 3, 1}, 
       Complex[0, 1]] + 3 $CellContext`Omega[{2, 1, 3, 2}, 
        Complex[0, 1]] 
      Sin[$CellContext`phi]^2 + $CellContext`lambda^2 $CellContext`Omega[{2, 
        1, 3, 2}, 
        Complex[0, 1]] Sin[$CellContext`phi]^2 - 
     3 $CellContext`Omega[{2, 2, 2, 1}, 1] 
     Sin[$CellContext`phi]^2 - $CellContext`lambda^2 $CellContext`Omega[{2, 2,
        2, 1}, 1] Sin[$CellContext`phi]^2 - 3 $CellContext`Omega[{2, 2, 3, 1}, 
       Complex[0, 1]] 
     Sin[$CellContext`phi]^2 - $CellContext`lambda^2 $CellContext`Omega[{2, 2,
        3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 - 
     3 $CellContext`Omega[{3, 1, 2, 2}, 
       Complex[0, 1]] 
     Sin[$CellContext`phi]^2 - $CellContext`lambda^2 $CellContext`Omega[{3, 1,
        2, 2}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2) + 
    Complex[0, -1] (1 + $CellContext`lambda^2) Pi $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] (
      2 ((-2) (1 + $CellContext`lambda^2) + (3 + $CellContext`lambda^2) 
         Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1, 1}, 
         Complex[0, 1]] - (3 + $CellContext`lambda^2) (
       2 Cos[$CellContext`phi]^2 (2 $CellContext`Omega[{2, 2, 3}, 1] - 
         2 $CellContext`Omega[{3, 1, 1}, 1] - $CellContext`Omega[{3, 3, 2}, 
          Complex[0, 1]]) - 6 $CellContext`Omega[{2, 2, 2}, 
         Complex[0, 1]] Sin[$CellContext`phi]^2)) + 
    Rational[-1, 2] $CellContext`Omega[{2, 1}, 1] (
      2 (1 + 6 $CellContext`lambda^2 + 
        11 $CellContext`lambda^4 + (-7 - 
          6 $CellContext`lambda^2 + $CellContext`lambda^4) 
         Cos[2 $CellContext`phi] - 6 
        Cos[4 $CellContext`phi]) $CellContext`Omega[{3, 1}, 
          Complex[0, 1]]^2 + 
      Complex[0, 2] (1 + $CellContext`lambda^2) 
       Pi (2 (2 (1 + $CellContext`lambda^2) + (3 + $CellContext`lambda^2) 
           Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 1, 1}, 1] - (
         3 + $CellContext`lambda^2) (
         6 Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 3, 3}, 1] + 
         2 (2 $CellContext`Omega[{2, 1, 1}, 
              Complex[0, 1]] + $CellContext`Omega[{2, 2, 3}, 1] - 
           2 $CellContext`Omega[{3, 3, 2}, 
             Complex[0, 1]]) Sin[$CellContext`phi]^2))))],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.92858229256994*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"80a84d63-83c4-45a3-83c1-d4f860215cac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[2,\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"Cos", "[", "phi", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              SuperscriptBox["lambda", "2"]}], ")"}], "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "+", 
              RowBox[{"6", " ", 
               SuperscriptBox["lambda", "2"]}]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "3"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["lambda", "2"], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["lambda", "4"]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              SuperscriptBox["lambda", "2"]}], ")"}], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"8", " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "+", 
        RowBox[{
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "phi"}], "]"}]}], ")"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}],
              "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["lambda", "2"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["lambda", "4"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["lambda", "2"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["lambda", "4"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["lambda", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "-", 
           RowBox[{
            SuperscriptBox["lambda", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
            "]"}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}],
              "]"}]}], "-", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}],
              "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["lambda", "2"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["lambda", "4"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["lambda", "2"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["lambda", "4"], " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}],
              "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["lambda", "2"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["lambda", "4"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["lambda", "2"]}], "+", 
              SuperscriptBox["lambda", "4"], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
           RowBox[{"8", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}],
              "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "4"]}]}], ")"}]}], "-", 
        RowBox[{
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["lambda", "2"]}], "+", 
              RowBox[{"7", " ", 
               SuperscriptBox["lambda", "4"]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 SuperscriptBox["lambda", "4"]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"6", " ", 
                  SuperscriptBox["lambda", "2"]}]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"4", " ", "phi"}], "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Omega", "[", 
              RowBox[{
               RowBox[{"{", 
                RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}],
              "2"]}], "-", 
           RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["lambda", "2"]}], "+", 
                 SuperscriptBox["lambda", "4"], "+", 
                 RowBox[{"2", " ", 
                  RowBox[{"Cos", "[", 
                   RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
               RowBox[{"Omega", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                 "\[ImaginaryI]"}], "]"}]}], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "phi"}], "]"}], " ", 
               RowBox[{"Omega", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
                "]"}]}], "+", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
                "\[ImaginaryI]"}], "]"}], "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["lambda", "2"], " ", 
               RowBox[{"Omega", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
                 "\[ImaginaryI]"}], "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["lambda", "4"], " ", 
               RowBox[{"Omega", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
                 "\[ImaginaryI]"}], "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "phi"}], "]"}], " ", 
               RowBox[{"Omega", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
                 "\[ImaginaryI]"}], "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"Omega", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
                "]"}]}], "-", 
              RowBox[{"3", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "phi"}], "]"}], " ", 
               RowBox[{"Omega", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
                "]"}]}], "-", 
              RowBox[{"2", " ", 
               RowBox[{"Omega", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}],
                " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}]}], 
          ")"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"3", "-", 
              RowBox[{"2", " ", 
               SuperscriptBox["lambda", "4"]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["lambda", "2"]}], "+", 
                 SuperscriptBox["lambda", "4"]}], ")"}], " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"4", " ", "phi"}], "]"}]}], ")"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["lambda", "2"]}], "+", 
              SuperscriptBox["lambda", "4"], "+", 
              RowBox[{"2", " ", 
               RowBox[{"Cos", "[", 
                RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["lambda", "2"]}], "+", 
                   SuperscriptBox["lambda", "4"], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
                 RowBox[{"Omega", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
                   "\[ImaginaryI]"}], "]"}]}], ")"}]}], "+", 
              RowBox[{"8", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"Omega", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
                   "]"}]}], "+", 
                 RowBox[{"Omega", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
                  "]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}]}], 
          ")"}]}]}], ")"}]}]}]}]}],
  SequenceForm["x[2,", 3, "] = ", Complex[0, 
     Rational[-1, 2]] Pi^(-3) 
   Cos[$CellContext`phi] ((-2) 
     Cos[$CellContext`phi]^2 ((-1 + $CellContext`lambda^2)^2 + (2 + 
        6 $CellContext`lambda^2) 
       Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^3 + 
    4 (1 + $CellContext`lambda^2 - 2 $CellContext`lambda^4 + 
      3 (1 + $CellContext`lambda^2) 
       Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 - 
    8 $CellContext`Omega[{2, 1}, 1]^3 Sin[$CellContext`phi]^4 + 
    Pi^2 ((-1 + Cos[4 $CellContext`phi]) $CellContext`Omega[{2, 1, 3, 3}, 1] + 
      2 $CellContext`Omega[{3, 1, 1, 1}, 
         Complex[0, 1]] + 
      4 $CellContext`lambda^2 $CellContext`Omega[{3, 1, 1, 1}, 
         Complex[0, 1]] - 
      2 $CellContext`lambda^4 $CellContext`Omega[{3, 1, 1, 1}, 
        Complex[0, 1]] + 
      4 Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 1, 1}, 
         Complex[0, 1]] - 2 $CellContext`Omega[{3, 1, 2, 2}, 
        Complex[0, 1]] + 
      2 $CellContext`lambda^2 $CellContext`Omega[{3, 1, 2, 2}, 
         Complex[0, 1]] + $CellContext`lambda^4 $CellContext`Omega[{3, 1, 2, 
         2}, 
         Complex[0, 1]] + 
      3 Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 2}, 
         Complex[0, 1]] - 2 $CellContext`lambda^2 
      Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 2}, 
        Complex[0, 1]] - $CellContext`lambda^4 
      Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 2}, 
        Complex[0, 1]] - 
      Cos[4 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 2}, 
        Complex[0, 1]] + $CellContext`Omega[{3, 1, 2, 3}, 1] - 
      Cos[4 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 3}, 
        1] - $CellContext`Omega[{3, 3, 2, 1}, 1] + 
      Cos[4 $CellContext`phi] $CellContext`Omega[{3, 3, 2, 1}, 1] + 
      2 $CellContext`lambda^2 $CellContext`Omega[{3, 3, 3, 1}, 
         Complex[0, 1]] + $CellContext`lambda^4 $CellContext`Omega[{3, 3, 3, 
         1}, 
         Complex[0, 1]] + 
      Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
         Complex[0, 1]] + 
      2 $CellContext`lambda^2 
       Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
         Complex[0, 1]] + $CellContext`lambda^4 
       Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
         Complex[0, 1]] + 
      Cos[4 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
         Complex[0, 1]] - 8 $CellContext`Omega[{2, 1, 1, 1}, 1] 
      Sin[$CellContext`phi]^2 + 2 $CellContext`Omega[{2, 1, 3, 2}, 
         Complex[0, 1]] Sin[$CellContext`phi]^2 - 
      4 $CellContext`lambda^2 $CellContext`Omega[{2, 1, 3, 2}, 
        Complex[0, 1]] Sin[$CellContext`phi]^2 - 
      2 $CellContext`lambda^4 $CellContext`Omega[{2, 1, 3, 2}, 
        Complex[0, 1]] Sin[$CellContext`phi]^2 - 4 
      Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1, 3, 2}, 
        Complex[0, 1]] Sin[$CellContext`phi]^2 + 
      2 (-1 + 2 $CellContext`lambda^2 + $CellContext`lambda^4 + 
        2 Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 2, 3, 1}, 
         Complex[0, 1]] Sin[$CellContext`phi]^2 - 
      8 $CellContext`Omega[{2, 2, 2, 1}, 1] 
      Sin[$CellContext`phi]^4) - $CellContext`Omega[{2, 1}, 
      1] ((-2 + 2 $CellContext`lambda^2 + 7 $CellContext`lambda^4 - 
       3 (-1 + $CellContext`lambda^4) 
       Cos[2 $CellContext`phi] + (3 + 6 $CellContext`lambda^2) 
        Cos[4 $CellContext`phi]) $CellContext`Omega[{3, 1}, 
         Complex[0, 1]]^2 + 
     Complex[0, -4] Pi 
      Sin[$CellContext`phi]^2 ((-1 + 
         2 $CellContext`lambda^2 + $CellContext`lambda^4 + 
         2 Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1, 1}, 
          Complex[0, 1]] + 
       2 Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 1}, 
          1] + $CellContext`Omega[{3, 3, 2}, 
         Complex[0, 1]] - 
       2 $CellContext`lambda^2 $CellContext`Omega[{3, 3, 2}, 
         Complex[0, 1]] - $CellContext`lambda^4 $CellContext`Omega[{3, 3, 2}, 
         
         Complex[0, 1]] - 2 
       Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 2}, 
         Complex[0, 1]] - 3 $CellContext`Omega[{3, 3, 3}, 1] - 3 
       Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 3}, 1] - 
       2 $CellContext`Omega[{2, 2, 3}, 1] Sin[$CellContext`phi]^2)) + 
    Complex[0, -1] Pi $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] (
      2 (3 - 2 $CellContext`lambda^4 + (-1 + 
          2 $CellContext`lambda^2 + $CellContext`lambda^4) 
         Cos[2 $CellContext`phi] + 
        Cos[4 $CellContext`phi]) $CellContext`Omega[{2, 1, 1}, 
         Complex[0, 1]] + 
      6 (-1 + 2 $CellContext`lambda^2 + $CellContext`lambda^4 + 
        2 Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 2, 2}, 
         Complex[0, 1]] Sin[$CellContext`phi]^2 - 2 
      Cos[$CellContext`phi]^2 (-(-1 + 
         2 $CellContext`lambda^2 + $CellContext`lambda^4 + 
         2 Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 3, 2}, 
          Complex[0, 1]] + 
       8 (-$CellContext`Omega[{2, 2, 3}, 1] + $CellContext`Omega[{3, 1, 1}, 
           1]) Sin[$CellContext`phi]^2)))],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.9285823127275743`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"c3860f49-d95e-4e9c-b39f-e1da58f0f2dd"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"x[3,\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"2", " ", 
      SuperscriptBox["\[Pi]", "3"]}]], 
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"Sin", "[", "phi", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["lambda", "2"]}], "+", 
          RowBox[{"7", " ", 
           SuperscriptBox["lambda", "4"]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["lambda", "4"]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"6", " ", 
              SuperscriptBox["lambda", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "phi"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
       "+", 
       RowBox[{"8", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         "3"]}], "+", 
       RowBox[{
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["lambda", "2"]}], "+", 
             SuperscriptBox["lambda", "4"], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"4", " ", "phi"}], "]"}]}], ")"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["lambda", "4"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["lambda", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["lambda", "4"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["lambda", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
            "\[ImaginaryI]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "+", 
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
            "\[ImaginaryI]"}], "]"}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "-", 
          RowBox[{"2", " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["lambda", "4"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{
           SuperscriptBox["lambda", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{"2", " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["lambda", "4"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "-", 
          RowBox[{
           SuperscriptBox["lambda", "4"], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}]}], "+", 
          RowBox[{"3", " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "+", 
          RowBox[{"4", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}]}], ")"}]}], "+", 
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["lambda", "2"]}], ")"}], "2"], "-", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", 
              SuperscriptBox["lambda", "2"]}]}], ")"}], " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
       RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["lambda", "2"]}], "+", 
             SuperscriptBox["lambda", "4"], "-", 
             RowBox[{"2", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
          "+", 
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["lambda", "2"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          "-", 
          RowBox[{
           SuperscriptBox["lambda", "4"], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          "+", 
          RowBox[{"2", " ", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
          "+", 
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}],
            "]"}], "+", 
          RowBox[{
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}], " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}]}], "+", 
          RowBox[{"6", " ", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}], "+", 
       RowBox[{
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"4", " ", 
           SuperscriptBox[
            RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             SuperscriptBox["lambda", "2"], "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["lambda", "4"]}], "+", 
             RowBox[{"3", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["lambda", "2"]}], ")"}], " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
            "2"]}], "+", 
          RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", 
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"2", " ", 
                 SuperscriptBox["lambda", "4"]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "+", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["lambda", "2"]}], "+", 
                   SuperscriptBox["lambda", "4"]}], ")"}], " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
                RowBox[{"Cos", "[", 
                 RowBox[{"4", " ", "phi"}], "]"}]}], ")"}], " ", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
               "]"}]}], "-", 
             RowBox[{"6", " ", 
              SuperscriptBox[
               RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["lambda", "2"]}], "+", 
                SuperscriptBox["lambda", "4"], "-", 
                RowBox[{"2", " ", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
               "]"}]}], "+", 
             RowBox[{"2", " ", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["lambda", "2"], " ", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["lambda", "4"], " ", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "phi"}], "]"}], " ", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], 
              " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
             RowBox[{"4", " ", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                "\[ImaginaryI]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "phi"}], "]"}], "2"]}], "-", 
             RowBox[{"4", " ", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
                "\[ImaginaryI]"}], "]"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", 
                RowBox[{"2", " ", "phi"}], "]"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}]}]}],
  SequenceForm["x[3,", 3, "] = ", Complex[0, 
     Rational[1, 2]] Pi^(-3) 
   Sin[$CellContext`phi] ((-2 + 2 $CellContext`lambda^2 + 
      7 $CellContext`lambda^4 + 
      3 (-1 + $CellContext`lambda^4) 
       Cos[2 $CellContext`phi] + (3 + 6 $CellContext`lambda^2) 
       Cos[4 $CellContext`phi]) $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] + 8 Cos[$CellContext`phi]^4 $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^3 + 
    Pi^2 (2 (-1 - 2 $CellContext`lambda^2 + $CellContext`lambda^4 + 
        2 Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1, 1, 1}, 1] + (-1 + 
        Cos[4 $CellContext`phi]) $CellContext`Omega[{2, 1, 3, 2}, 
         Complex[0, 1]] + 2 $CellContext`Omega[{2, 1, 3, 3}, 1] - 
      2 $CellContext`lambda^2 $CellContext`Omega[{2, 1, 3, 3}, 
        1] - $CellContext`lambda^4 $CellContext`Omega[{2, 1, 3, 3}, 1] + 
      3 Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1, 3, 3}, 1] - 
      2 $CellContext`lambda^2 
      Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1, 3, 3}, 
        1] - $CellContext`lambda^4 
      Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1, 3, 3}, 1] + 
      Cos[4 $CellContext`phi] $CellContext`Omega[{2, 1, 3, 3}, 1] - 
      2 $CellContext`lambda^2 $CellContext`Omega[{2, 2, 2, 1}, 
        1] - $CellContext`lambda^4 $CellContext`Omega[{2, 2, 2, 1}, 1] + 
      Cos[2 $CellContext`phi] $CellContext`Omega[{2, 2, 2, 1}, 1] + 
      2 $CellContext`lambda^2 
       Cos[2 $CellContext`phi] $CellContext`Omega[{2, 2, 2, 1}, 
         1] + $CellContext`lambda^4 
       Cos[2 $CellContext`phi] $CellContext`Omega[{2, 2, 2, 1}, 1] - 
      Cos[4 $CellContext`phi] $CellContext`Omega[{2, 2, 2, 1}, 
        1] + $CellContext`Omega[{2, 2, 3, 1}, 
        Complex[0, 1]] - 
      Cos[4 $CellContext`phi] $CellContext`Omega[{2, 2, 3, 1}, 
        Complex[0, 1]] + 4 $CellContext`Omega[{3, 1, 1, 1}, 
         Complex[0, 1]] + 
      4 Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 1, 1}, 
         Complex[0, 1]] + $CellContext`Omega[{3, 1, 2, 2}, 
        Complex[0, 1]] - 
      Cos[4 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 2}, 
        Complex[0, 1]] - 2 $CellContext`Omega[{3, 1, 2, 3}, 1] + 
      2 $CellContext`lambda^2 $CellContext`Omega[{3, 1, 2, 3}, 
         1] + $CellContext`lambda^4 $CellContext`Omega[{3, 1, 2, 3}, 1] - 3 
      Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 3}, 1] + 
      2 $CellContext`lambda^2 
       Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 3}, 
         1] + $CellContext`lambda^4 
       Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 3}, 1] - 
      Cos[4 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 3}, 1] + 
      2 $CellContext`Omega[{3, 3, 2, 1}, 1] - 
      2 $CellContext`lambda^2 $CellContext`Omega[{3, 3, 2, 1}, 
        1] - $CellContext`lambda^4 $CellContext`Omega[{3, 3, 2, 1}, 1] + 
      3 Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 2, 1}, 1] - 
      2 $CellContext`lambda^2 
      Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 2, 1}, 
        1] - $CellContext`lambda^4 
      Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 2, 1}, 1] + 
      Cos[4 $CellContext`phi] $CellContext`Omega[{3, 3, 2, 1}, 1] + 
      3 $CellContext`Omega[{3, 3, 3, 1}, 
         Complex[0, 1]] + 
      4 Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
         Complex[0, 1]] + 
      Cos[4 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
         Complex[0, 1]]) + 
    2 ((-1 + $CellContext`lambda^2)^2 - 2 (1 + 3 $CellContext`lambda^2) 
      Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1}, 1]^3 
     Sin[$CellContext`phi]^2 + 
    Complex[0, -4] Pi Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] (2 Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1, 1}, 
         Complex[0, 1]] + (-1 + 
        2 $CellContext`lambda^2 + $CellContext`lambda^4 - 2 
        Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 2, 3}, 
         1] + $CellContext`Omega[{3, 1, 1}, 1] - 
      2 $CellContext`lambda^2 $CellContext`Omega[{3, 1, 1}, 
        1] - $CellContext`lambda^4 $CellContext`Omega[{3, 1, 1}, 1] + 
      2 Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 1}, 
         1] + $CellContext`Omega[{3, 3, 2}, 
        Complex[0, 1]] + Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 2}, 
         Complex[0, 1]] + 6 $CellContext`Omega[{2, 2, 2}, 
         Complex[0, 1]] Sin[$CellContext`phi]^2) + $CellContext`Omega[{2, 1}, 
       1] (4 Cos[$CellContext`phi]^2 (-1 - $CellContext`lambda^2 + 
        2 $CellContext`lambda^4 + 
        3 (1 + $CellContext`lambda^2) 
         Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 1}, 
          Complex[0, 1]]^2 + 
      Complex[0, 1] 
       Pi ((-2) (3 - 
          2 $CellContext`lambda^4 - (-1 + 
           2 $CellContext`lambda^2 + $CellContext`lambda^4) 
          Cos[2 $CellContext`phi] + 
          Cos[4 $CellContext`phi]) $CellContext`Omega[{3, 1, 1}, 1] - 6 
        Cos[$CellContext`phi]^2 (-1 + 
         2 $CellContext`lambda^2 + $CellContext`lambda^4 - 2 
         Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 3, 3}, 1] + 
        2 $CellContext`Omega[{2, 2, 3}, 1] Sin[$CellContext`phi]^2 - 
        4 $CellContext`lambda^2 $CellContext`Omega[{2, 2, 3}, 1] 
        Sin[$CellContext`phi]^2 - 
        2 $CellContext`lambda^4 $CellContext`Omega[{2, 2, 3}, 1] 
        Sin[$CellContext`phi]^2 + 
        4 Cos[2 $CellContext`phi] $CellContext`Omega[{2, 2, 3}, 1] 
         Sin[$CellContext`phi]^2 + 4 $CellContext`Omega[{2, 1, 1}, 
           Complex[0, 1]] Sin[2 $CellContext`phi]^2 - 
        4 $CellContext`Omega[{3, 3, 2}, 
          Complex[0, 1]] Sin[2 $CellContext`phi]^2)))],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.928582327133342*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"0c17abed-d5d3-4e11-9310-e03affaaa03d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"theta[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     RowBox[{"\[ImaginaryI]", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"3", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"5", "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "3"]}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"6", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
           "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
           "+", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", "\[Pi]", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
           "-", 
           RowBox[{"6", " ", "\[Pi]", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "\[ImaginaryI]"}], " ", 
               RowBox[{"(", 
                RowBox[{"3", "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "phi"}], "]"}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Omega", "[", 
                 RowBox[{
                  RowBox[{"{", 
                   RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
                 "]"}], "2"]}], "-", 
              RowBox[{"2", " ", "\[Pi]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"2", " ", 
                  RowBox[{"Omega", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                    "\[ImaginaryI]"}], "]"}]}], "+", 
                 RowBox[{"Omega", "[", 
                  RowBox[{
                   RowBox[{"{", 
                    RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
                  "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"Omega", "[", 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
                    "\[ImaginaryI]"}], "]"}]}]}], ")"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}], "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}],
              "]"}]}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}],
              "]"}]}], "+", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}],
              "]"}]}], "+", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "-", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
            "]"}], "-", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}],
              "]"}]}], "+", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
            "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}],
              "]"}]}], "+", 
           RowBox[{"Omega", "[", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
             "\[ImaginaryI]"}], "]"}], "+", 
           RowBox[{
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}]}], ")"}], 
      " ", 
      RowBox[{"Sin", "[", 
       RowBox[{"2", " ", "phi"}], "]"}]}]}]}]}],
  SequenceForm["theta[", 3, "] = ", Complex[0, 
     Rational[-1, 3]] 
   Pi^(-3) (3 
     Cos[$CellContext`phi]^2 (-3 + 
      Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] + 
    Cos[$CellContext`phi]^2 (5 + 
      Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^3 - (-5 + 
     Cos[2 $CellContext`phi]) $CellContext`Omega[{2, 1}, 1]^3 
    Sin[$CellContext`phi]^2 + Complex[0, -6] Pi $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] (Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1, 1}, 
         Complex[0, 1]] - 2 
      Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 2, 3}, 1] + 
      2 Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1, 1}, 1] + 
      Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 3, 2}, 
         Complex[0, 1]] + 3 $CellContext`Omega[{2, 2, 2}, 
         Complex[0, 1]] Sin[$CellContext`phi]^2) + 
    Complex[0, -3] $CellContext`Omega[{2, 1}, 1] (
      2 Pi Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 1}, 1] - 6 Pi 
      Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 3, 3}, 1] + (
        Complex[0, -1] (3 + 
          Cos[2 $CellContext`phi]) $CellContext`Omega[{3, 1}, 
            Complex[0, 1]]^2 - 2 Pi (2 $CellContext`Omega[{2, 1, 1}, 
            Complex[0, 1]] + $CellContext`Omega[{2, 2, 3}, 1] - 
         2 $CellContext`Omega[{3, 3, 2}, 
           Complex[0, 1]])) Sin[$CellContext`phi]^2) + 
    3 Pi^2 (2 $CellContext`Omega[{2, 1, 1, 1}, 1] + 
      2 Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1, 3, 3}, 
         1] + $CellContext`Omega[{2, 2, 2, 1}, 1] - 
      Cos[2 $CellContext`phi] $CellContext`Omega[{2, 2, 2, 1}, 
        1] + $CellContext`Omega[{2, 2, 3, 1}, 
        Complex[0, 1]] - 
      Cos[2 $CellContext`phi] $CellContext`Omega[{2, 2, 3, 1}, 
        Complex[0, 1]] + 2 $CellContext`Omega[{3, 1, 1, 1}, 
         Complex[0, 1]] + $CellContext`Omega[{3, 1, 2, 2}, 
        Complex[0, 1]] - 
      Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 2}, 
        Complex[0, 1]] - $CellContext`Omega[{3, 1, 2, 3}, 1] - 
      Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 3}, 
        1] + $CellContext`Omega[{3, 3, 2, 1}, 1] + 
      Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 2, 1}, 
         1] + $CellContext`Omega[{3, 3, 3, 1}, 
        Complex[0, 1]] + 
      Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
         Complex[0, 1]] - 2 $CellContext`Omega[{2, 1, 3, 2}, 
        Complex[0, 1]] Sin[$CellContext`phi]^2)) Sin[2 $CellContext`phi]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.928582327147303*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"cce3e735-ec15-4dbb-82c3-9f39ad33768d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["K[", 3, "] = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008681702673*^9, 3.927008929801991*^9, 
  3.928582327154599*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[337]:=",ExpressionUUID->"f00e0939-8814-4cdf-859e-902efa07a232"]
}, Open  ]]
}, Open  ]],

Cell["\<\
The following function checks that the equations are solved up to o(t^n)\
\>", "Text",
 CellChangeTimes->{{3.918823801902133*^9, 
  3.9188238416360683`*^9}},ExpressionUUID->"b441d7f2-792a-486f-b0ae-\
0f067d64087a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Clear", "[", "verify", "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.926940504459564*^9, 3.926940510451194*^9}},
 CellLabel->
  "In[338]:=",ExpressionUUID->"fce5261d-18ec-40c6-a198-fe631e54896f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"verify", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "pp", ",", "qq", ",", "H1", ",", "H2", ",", "KK", ",", "k", ",", "i"}], 
     "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"pp", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "^", "k"}], " ", 
            RowBox[{"p", "[", "k", "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "[", "i_", "]"}], "->", 
             RowBox[{"expandx", "[", 
              RowBox[{"i", ",", 
               RowBox[{"n", "-", "k"}]}], "]"}]}], "}"}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}], "//", 
       "Simplify"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<p - p*: \>\"", ",", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"pp", "-", 
           RowBox[{"star", "[", "pp", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"qq", "=", 
      RowBox[{
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"t", "^", "k"}], " ", 
            RowBox[{"q", "[", "k", "]"}]}], "/.", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"x", "[", "i_", "]"}], "->", 
             RowBox[{"expandx", "[", 
              RowBox[{"i", ",", 
               RowBox[{"n", "-", "k"}]}], "]"}]}], "}"}]}], ")"}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}], "//", 
       "Simplify"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<q - q* = \>\"", ",", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"qq", "-", 
           RowBox[{"star", "[", "qq", "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"H1", "=", 
      RowBox[{"(", 
       RowBox[{"pp", "/.", 
        RowBox[{"{", 
         RowBox[{"lambda", "\[Rule]", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"expandtheta", "[", "n", "]"}]}], "]"}]}], "}"}]}], 
       ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<H1 = \>\"", ",", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{"H1", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"H2", "=", 
      RowBox[{"(", 
       RowBox[{"qq", "/.", 
        RowBox[{"{", 
         RowBox[{"lambda", "\[Rule]", 
          RowBox[{"Exp", "[", 
           RowBox[{"I", " ", 
            RowBox[{"expandtheta", "[", "n", "]"}]}], "]"}]}], "}"}]}], 
       ")"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<H2 = \>\"", ",", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{"H2", ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], "]"}], 
     ";", "\[IndentingNewLine]", 
     RowBox[{"KK", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"expandx", "[", 
          RowBox[{"i", ",", "n"}], "]"}], "^", "2"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "1", ",", "3"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"Print", "[", 
      RowBox[{"\"\<K-K0 = \>\"", ",", 
       RowBox[{"Simplify", "[", 
        RowBox[{"Series", "[", 
         RowBox[{
          RowBox[{"K", "-", 
           RowBox[{"Coefficient", "[", 
            RowBox[{"K", ",", "lambda", ",", "0"}], "]"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], 
      "]"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.918986128990855*^9, 3.918986135136291*^9}, {
  3.9189861700585403`*^9, 3.918986176052009*^9}, {3.918986226400702*^9, 
  3.9189862501208687`*^9}, {3.918986299289834*^9, 3.918986330615981*^9}, {
  3.9189863721192083`*^9, 3.918986515101098*^9}, {3.9189865544608307`*^9, 
  3.918986555084117*^9}, {3.918986926185906*^9, 3.9189871521283817`*^9}, {
  3.919678434431541*^9, 3.9196784355616426`*^9}, {3.919678486142901*^9, 
  3.919678661874567*^9}, {3.920711593142446*^9, 3.92071165859062*^9}, {
  3.9269404830271463`*^9, 3.9269404878180017`*^9}, {3.926940526874201*^9, 
  3.926940549147386*^9}},
 CellLabel->
  "In[339]:=",ExpressionUUID->"0692ba7d-f440-48d4-aac8-e40661d32177"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"verify", "[", "1", "]"}]], "Input",
 CellChangeTimes->{{3.918823903234473*^9, 3.9188239050754747`*^9}, 
   3.9188748702528048`*^9, {3.918986220822872*^9, 3.9189862229248734`*^9}, {
   3.919077439644566*^9, 3.919077440687364*^9}, 3.919079360748043*^9, 
   3.919079421097891*^9, {3.919143085686311*^9, 3.919143090854104*^9}, {
   3.9193350184194717`*^9, 3.9193350249606524`*^9}, {3.9196786689810123`*^9, 
   3.9196786692400618`*^9}},
 CellLabel->
  "In[340]:=",ExpressionUUID->"ef94f660-a1d4-4aff-83e0-3f80ce0e648d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"p - p*: \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "2"],
    SeriesData[$CellContext`t, 0, {}, 2, 2, 1],
    Editable->False]}],
  SequenceForm["p - p*: ", 
   SeriesData[$CellContext`t, 0, {}, 2, 2, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9193350217590733`*^9, 3.919335028430994*^9}, 
   3.9196786698669147`*^9, 3.9197667327689867`*^9, 3.924060805342278*^9, 
   3.926940515182056*^9, 3.926940553862509*^9, 3.926940961096957*^9, 
   3.927008624733327*^9, {3.9270086608503647`*^9, 3.927008683201603*^9}, 
   3.92700898175039*^9, 3.9285823275164433`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[340]:=",ExpressionUUID->"87ba3704-db53-45f7-9467-3d2aea292a7c"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"q - q* = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "2"],
    SeriesData[$CellContext`t, 0, {}, 2, 2, 1],
    Editable->False]}],
  SequenceForm["q - q* = ", 
   SeriesData[$CellContext`t, 0, {}, 2, 2, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9193350217590733`*^9, 3.919335028430994*^9}, 
   3.9196786698669147`*^9, 3.9197667327689867`*^9, 3.924060805342278*^9, 
   3.926940515182056*^9, 3.926940553862509*^9, 3.926940961096957*^9, 
   3.927008624733327*^9, {3.9270086608503647`*^9, 3.927008683201603*^9}, 
   3.92700898175039*^9, 3.9285823278020067`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[340]:=",ExpressionUUID->"eba55cbb-0977-4303-94c6-656aa7898947"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H1 = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "2"],
    SeriesData[$CellContext`t, 0, {}, 2, 2, 1],
    Editable->False]}],
  SequenceForm["H1 = ", 
   SeriesData[$CellContext`t, 0, {}, 2, 2, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9193350217590733`*^9, 3.919335028430994*^9}, 
   3.9196786698669147`*^9, 3.9197667327689867`*^9, 3.924060805342278*^9, 
   3.926940515182056*^9, 3.926940553862509*^9, 3.926940961096957*^9, 
   3.927008624733327*^9, {3.9270086608503647`*^9, 3.927008683201603*^9}, 
   3.92700898175039*^9, 3.928582327829382*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[340]:=",ExpressionUUID->"64f855d7-859e-43fe-b34c-9269a7069d77"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H2 = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "2"],
    SeriesData[$CellContext`t, 0, {}, 2, 2, 1],
    Editable->False]}],
  SequenceForm["H2 = ", 
   SeriesData[$CellContext`t, 0, {}, 2, 2, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9193350217590733`*^9, 3.919335028430994*^9}, 
   3.9196786698669147`*^9, 3.9197667327689867`*^9, 3.924060805342278*^9, 
   3.926940515182056*^9, 3.926940553862509*^9, 3.926940961096957*^9, 
   3.927008624733327*^9, {3.9270086608503647`*^9, 3.927008683201603*^9}, 
   3.92700898175039*^9, 3.928582327851131*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[340]:=",ExpressionUUID->"76699cf8-b23c-46ed-9f2b-1475e37eeb16"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K-K0 = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["K-K0 = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{{3.9193350217590733`*^9, 3.919335028430994*^9}, 
   3.9196786698669147`*^9, 3.9197667327689867`*^9, 3.924060805342278*^9, 
   3.926940515182056*^9, 3.926940553862509*^9, 3.926940961096957*^9, 
   3.927008624733327*^9, {3.9270086608503647`*^9, 3.927008683201603*^9}, 
   3.92700898175039*^9, 3.928582327854249*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[340]:=",ExpressionUUID->"414b3421-856d-4570-912c-f145ac7722bf"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"verify", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.919678758903327*^9, 3.919678760846992*^9}},
 CellLabel->
  "In[341]:=",ExpressionUUID->"10d56a1d-fa35-4634-923d-b9910350efed"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"p - p*: \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "3"],
    SeriesData[$CellContext`t, 0, {}, 3, 3, 1],
    Editable->False]}],
  SequenceForm["p - p*: ", 
   SeriesData[$CellContext`t, 0, {}, 3, 3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.919678764132481*^9, 3.919766739458934*^9, 3.924060807365715*^9, 
   3.926940519708062*^9, 3.926940556518396*^9, 3.92694096291721*^9, 
   3.927008628202468*^9, {3.9270086642171164`*^9, 3.927008685655307*^9}, 
   3.92700898387586*^9, 3.928582329661948*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[341]:=",ExpressionUUID->"28ebe611-3cdc-4d25-93b7-9a0b2701a357"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"q - q* = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "3"],
    SeriesData[$CellContext`t, 0, {}, 3, 3, 1],
    Editable->False]}],
  SequenceForm["q - q* = ", 
   SeriesData[$CellContext`t, 0, {}, 3, 3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.919678764132481*^9, 3.919766739458934*^9, 3.924060807365715*^9, 
   3.926940519708062*^9, 3.926940556518396*^9, 3.92694096291721*^9, 
   3.927008628202468*^9, {3.9270086642171164`*^9, 3.927008685655307*^9}, 
   3.92700898387586*^9, 3.92858233147503*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[341]:=",ExpressionUUID->"6e266a8c-e7f8-44ac-972a-ade1cfe0fae0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H1 = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "3"],
    SeriesData[$CellContext`t, 0, {}, 3, 3, 1],
    Editable->False]}],
  SequenceForm["H1 = ", 
   SeriesData[$CellContext`t, 0, {}, 3, 3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.919678764132481*^9, 3.919766739458934*^9, 3.924060807365715*^9, 
   3.926940519708062*^9, 3.926940556518396*^9, 3.92694096291721*^9, 
   3.927008628202468*^9, {3.9270086642171164`*^9, 3.927008685655307*^9}, 
   3.92700898387586*^9, 3.928582331534184*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[341]:=",ExpressionUUID->"2dc908f8-b1de-4bac-9f47-1715571d7358"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H2 = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "3"],
    SeriesData[$CellContext`t, 0, {}, 3, 3, 1],
    Editable->False]}],
  SequenceForm["H2 = ", 
   SeriesData[$CellContext`t, 0, {}, 3, 3, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.919678764132481*^9, 3.919766739458934*^9, 3.924060807365715*^9, 
   3.926940519708062*^9, 3.926940556518396*^9, 3.92694096291721*^9, 
   3.927008628202468*^9, {3.9270086642171164`*^9, 3.927008685655307*^9}, 
   3.92700898387586*^9, 3.9285823315734987`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[341]:=",ExpressionUUID->"98f721db-c6ce-4de7-869a-4fe3d1723e97"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K-K0 = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["K-K0 = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{
  3.919678764132481*^9, 3.919766739458934*^9, 3.924060807365715*^9, 
   3.926940519708062*^9, 3.926940556518396*^9, 3.92694096291721*^9, 
   3.927008628202468*^9, {3.9270086642171164`*^9, 3.927008685655307*^9}, 
   3.92700898387586*^9, 3.928582331576153*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[341]:=",ExpressionUUID->"c7c548e2-2b94-4201-aa8e-e7e73a735e20"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"verify", "[", "3", "]"}]], "Input",
 CellChangeTimes->{{3.919766756073098*^9, 3.91976676171812*^9}},
 CellLabel->
  "In[342]:=",ExpressionUUID->"20a4e866-16f3-4323-97db-cd71dc57d7ba"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"p - p*: \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, 4, 4, 1],
    Editable->False]}],
  SequenceForm["p - p*: ", 
   SeriesData[$CellContext`t, 0, {}, 4, 4, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008735483254*^9, 3.927009009457923*^9, 
  3.928582353488007*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[342]:=",ExpressionUUID->"d4e8421d-2a90-4a79-902f-5717924038eb"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"q - q* = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, 4, 4, 1],
    Editable->False]}],
  SequenceForm["q - q* = ", 
   SeriesData[$CellContext`t, 0, {}, 4, 4, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008735483254*^9, 3.927009009457923*^9, 
  3.928582384305805*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[342]:=",ExpressionUUID->"7dbca232-9307-41c7-8c49-3dad7d01895f"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H1 = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, 4, 4, 1],
    Editable->False]}],
  SequenceForm["H1 = ", 
   SeriesData[$CellContext`t, 0, {}, 4, 4, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008735483254*^9, 3.927009009457923*^9, 
  3.928582386572987*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[342]:=",ExpressionUUID->"f0356afc-20ab-4745-82fd-42a515c0bfac"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H2 = \"\>", "\[InvisibleSpace]", 
   InterpretationBox[
    SuperscriptBox[
     RowBox[{"O", "[", "t", "]"}], "4"],
    SeriesData[$CellContext`t, 0, {}, 4, 4, 1],
    Editable->False]}],
  SequenceForm["H2 = ", 
   SeriesData[$CellContext`t, 0, {}, 4, 4, 1]],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008735483254*^9, 3.927009009457923*^9, 
  3.928582388015926*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[342]:=",ExpressionUUID->"f1b6f984-b144-4255-913e-e36f105aeb3d"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"K-K0 = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["K-K0 = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.927008735483254*^9, 3.927009009457923*^9, 
  3.9285823880190773`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[342]:=",ExpressionUUID->"e86e72d7-2219-48c3-81a8-ca12d4ef6f66"]
}, Open  ]]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Conversion to s parameter, s=1/(2g+2)", "Subsection",
 CellChangeTimes->{{3.919767409053981*^9, 
  3.91976742715239*^9}},ExpressionUUID->"a0edeca5-bcf2-4c0b-a9b0-\
8562b268d401"],

Cell[BoxData[
 RowBox[{
  RowBox[{"convert", "[", 
   RowBox[{"a_", ",", "n_"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "KK", ",", "i", ",", "S", ",", "alpha", ",", "eqs", ",", "vars", ",", 
      "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KK", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"K", "[", "i", "]"}], 
         RowBox[{"t", "^", "i"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"S", "=", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"alpha", "[", "i", "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", " ", 
              RowBox[{"Sqrt", "[", "KK", "]"}]}], ")"}], "^", "i"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"S", ",", "t", ",", "i"}], "]"}], "==", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"a", ",", "t", ",", "i"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vars", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"alpha", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"eqs", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"alpha", "[", "i", "]"}], " ", 
         RowBox[{"s", "^", "i"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}], "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.919767495962583*^9, 3.919767893366383*^9}, 
   3.919767998751276*^9, {3.9197680869460297`*^9, 3.919768087976247*^9}, 
   3.927008568741288*^9},
 CellLabel->
  "In[343]:=",ExpressionUUID->"d0f28f77-ecf6-4ff5-8aef-aab8b8380185"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Willmore energy expansion", "Subsection",
 CellChangeTimes->{{3.919149015142129*^9, 3.919149019796383*^9}, {
  3.926993713095482*^9, 
  3.9269937141080027`*^9}},ExpressionUUID->"2a651107-35e1-4853-81d1-\
fb7219746128"],

Cell["Willmore(f_{g,phi}) = sum W[n] s^n,   s=1/(2g+2)", "Text",
 CellChangeTimes->{{3.9191492782840853`*^9, 3.919149337440877*^9}, {
  3.919149558646006*^9, 3.919149566105424*^9}, {3.926993452410524*^9, 
  3.926993475327159*^9}, {3.926996443030994*^9, 
  3.926996447378373*^9}},ExpressionUUID->"6f7b293e-dffd-4862-a700-\
83e3d8d77e38"],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeWillmore", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "KK", ",", "WW", ",", "i", ",", "k", ",", "S1", ",", "S2", ",", "a", ",",
       "eqs", ",", "vars", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KK", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"K", "[", "i", "]"}], 
         RowBox[{"t", "^", "i"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"WW", "=", 
      RowBox[{"8", " ", "Pi", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Coefficient", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "phi", "]"}], 
                RowBox[{"x", "[", 
                 RowBox[{"2", ",", "k"}], "]"}], 
                RowBox[{"t", "^", "k"}]}], "-", 
               RowBox[{
                RowBox[{"Sin", "[", "phi", "]"}], 
                RowBox[{"x", "[", 
                 RowBox[{"3", ",", "k"}], "]"}], 
                RowBox[{"t", "^", "k"}]}]}], ",", "lambda", ",", "0"}], "]"}],
             ",", 
            RowBox[{"{", 
             RowBox[{"k", ",", "1", ",", "maxn"}], "}"}]}], "]"}], "/", 
          RowBox[{"Sqrt", "[", "KK", "]"}]}]}], ")"}]}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"S1", "=", 
      RowBox[{"Series", "[", 
       RowBox[{"WW", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"S2", "=", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", "k", "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", " ", 
              RowBox[{"Sqrt", "[", "KK", "]"}]}], ")"}], "^", "k"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"S1", ",", "t", ",", "i"}], "]"}], "==", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"S2", ",", "t", ",", "i"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vars", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"a", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"eqs", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"W", "[", "k", "]"}], "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", "[", "k", "]"}], "/.", 
            RowBox[{"sol", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<W[\>\"", ",", "k", ",", "\"\<] = \>\"", ",", 
           RowBox[{"W", "[", "k", "]"}]}], "]"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.926994031587508*^9, 3.9269942746296053`*^9}, {
   3.9269943377206306`*^9, 3.926994386962646*^9}, {3.926994422048292*^9, 
   3.9269944959857893`*^9}, {3.926995239167656*^9, 3.926995241246357*^9}, {
   3.9269963745816917`*^9, 3.926996374899045*^9}, {3.926996449677033*^9, 
   3.926996463942135*^9}, {3.926996579145606*^9, 3.9269965797918367`*^9}, 
   3.928582271951144*^9, {3.928583385862883*^9, 3.9285833867925167`*^9}},
 CellLabel->
  "In[376]:=",ExpressionUUID->"5dd29777-3803-4886-98c1-ec2db505f552"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computeWillmore", "[", "maxn", "]"}]], "Input",
 CellChangeTimes->{{3.926996521591104*^9, 3.926996526097168*^9}},
 CellLabel->
  "In[377]:=",ExpressionUUID->"98e31f51-16a8-43b1-8fd2-3ab39378b61d"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"8", " ", "\[Pi]"}]}],
  SequenceForm["W[", 0, "] = ", 8 Pi],
  Editable->False]], "Print",
 CellChangeTimes->{3.926996526730722*^9, 3.926996591742741*^9, 
  3.926996769346571*^9, 3.927008779123172*^9, 3.927009046866679*^9, 
  3.928582388307623*^9, 3.9285833956501293`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[377]:=",ExpressionUUID->"bca015df-4e0b-4d86-9fb0-e2ab7a31e254"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"8", " ", "\[ImaginaryI]", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox[
        RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "phi"}], "]"}], " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}]}], 
      "-", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
      RowBox[{
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "phi"}], "]"}], " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
       SuperscriptBox[
        RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
       
       SuperscriptBox[
        RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}]}],
  SequenceForm[
  "W[", 1, "] = ", 
   Complex[0, 8] (
    Cos[$CellContext`phi]^2 Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] - 2 
    Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 1] 
    Sin[$CellContext`phi]^2 + 
    Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 1] 
     Sin[$CellContext`phi]^2 + 
    2 Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.926996526730722*^9, 3.926996591742741*^9, 
  3.926996769346571*^9, 3.927008779123172*^9, 3.927009046866679*^9, 
  3.928582388307623*^9, 3.9285833956540623`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[377]:=",ExpressionUUID->"97b93204-1d3d-472b-bfbd-0f9c4d3c597a"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["W[", 2, "] = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926996526730722*^9, 3.926996591742741*^9, 
  3.926996769346571*^9, 3.927008779123172*^9, 3.927009046866679*^9, 
  3.928582388307623*^9, 3.928583395658196*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[377]:=",ExpressionUUID->"dadd33c9-5deb-4230-a5c7-3ead3dd81544"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"W[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      SuperscriptBox["\[Pi]", "2"]], 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "2"}], " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "2"]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "2"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "phi"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "2"]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "3"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "3"]}], "-", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "phi"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "3"]}], "-", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}]}], "-", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "3"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"12", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"16", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"16", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"6", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"3", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
        RowBox[{"2", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "-", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "phi"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "+", 
        RowBox[{"12", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "phi"}], "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "+", 
        RowBox[{"24", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "-", 
        RowBox[{"24", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "+", 
        RowBox[{"2", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "-", 
        RowBox[{"8", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "+", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
         
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "+", 
        RowBox[{"8", " ", "\[ImaginaryI]", " ", 
         SuperscriptBox["\[Pi]", "2"], " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "+", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "phi"}], "]"}], "2"]}], "-", 
        RowBox[{"4", " ", "\[Pi]", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", 
           RowBox[{"2", " ", "phi"}], "]"}], "2"]}]}], ")"}]}]}]}]}],
  SequenceForm[
  "W[", 3, "] = ", (-4) 
   Pi^(-2) (Complex[0, -2] 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 + 
    Complex[0, 3] Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 + 
    Complex[0, 4] Cos[$CellContext`phi]^4 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 + 
    Complex[0, -12] Cos[$CellContext`phi]^4 
     Cos[2 $CellContext`phi]^2 $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 + 
    Complex[0, 3] Cos[$CellContext`phi]^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 + 
    Complex[0, 2] Cos[$CellContext`phi]^4 $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^3 + 
    Complex[0, 8] Cos[$CellContext`phi]^4 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^3 + 
    Complex[0, -12] Cos[$CellContext`phi]^4 
     Cos[2 $CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^3 - 6 Pi 
    Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{2, 1, 1}, 
      Complex[0, 1]] + 
    2 Pi Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] $CellContext`Omega[{2, 1, 1}, 
       Complex[0, 1]] - 2 Pi Cos[$CellContext`phi]^2 
    Cos[4 $CellContext`phi] $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{2, 1, 1}, 
      Complex[0, 1]] + 2 Pi Cos[$CellContext`phi]^4 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] $CellContext`Omega[{3, 3, 2}, 
       Complex[0, 1]] - 4 Pi Cos[$CellContext`phi]^4 
    Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{3, 3, 2}, 
      Complex[0, 1]] + 
    Complex[0, 1] Pi^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1, 3, 3}, 1] + 
    Complex[0, -1] Pi^2 Cos[$CellContext`phi]^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{2, 1, 3, 3}, 1] + 
    Complex[0, -2] Pi^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1, 1, 1}, 
       Complex[0, 1]] + 
    Complex[0, -4] Pi^2 Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 1, 1}, 
       Complex[0, 1]] + 
    Complex[0, 2] Pi^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1, 2, 2}, 
       Complex[0, 1]] + 
    Complex[0, -3] Pi^2 Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 2}, 
       Complex[0, 1]] + 
    Complex[0, 1] Pi^2 Cos[$CellContext`phi]^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 2}, 
       Complex[0, 1]] + 
    Complex[0, -1] Pi^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1, 2, 3}, 1] + 
    Complex[0, 1] Pi^2 Cos[$CellContext`phi]^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 3}, 1] + 
    Complex[0, 1] Pi^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 3, 2, 1}, 1] + 
    Complex[0, -1] Pi^2 Cos[$CellContext`phi]^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{3, 3, 2, 1}, 1] + 
    Complex[0, -1] Pi^2 Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
       Complex[0, 1]] + 
    Complex[0, -1] Pi^2 Cos[$CellContext`phi]^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
       Complex[0, 1]] + 
    Complex[0, 2] $CellContext`Omega[{2, 1}, 1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -4] 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -8] 
     Cos[$CellContext`phi]^4 $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, 3] 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -4] Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, 24] Cos[$CellContext`phi]^4 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -3] 
     Cos[4 $CellContext`phi] $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, 4] 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 Sin[$CellContext`phi]^2 + 
    Complex[0, -4] Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 Sin[$CellContext`phi]^2 + 
    Complex[0, -24] Cos[$CellContext`phi]^4 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^3 Sin[$CellContext`phi]^2 - 4 Pi 
    Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{
      2, 1, 1}, 
      Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    8 Pi Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{2, 1, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 - 8 Pi Cos[$CellContext`phi]^2 
    Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{2, 1, 1}, 
      Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    6 Pi Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] $CellContext`Omega[{2, 2, 2}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 - 12 Pi Cos[$CellContext`phi]^2 
    Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{2, 2, 2}, 
      Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    4 Pi Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] $CellContext`Omega[{2, 2, 3}, 1] 
     Sin[$CellContext`phi]^2 - 16 Pi 
    Cos[$CellContext`phi]^4 $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{2, 2, 3}, 1] Sin[$CellContext`phi]^2 + 
    8 Pi Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] $CellContext`Omega[{2, 2, 3}, 1] 
     Sin[$CellContext`phi]^2 - 6 
    Pi $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{3, 1, 1}, 1] 
    Sin[$CellContext`phi]^2 - 2 Pi 
    Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{
      3, 1, 1}, 1] Sin[$CellContext`phi]^2 + 
    8 Pi Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1, 1}, 1] Sin[$CellContext`phi]^2 - 2 Pi 
    Cos[4 $CellContext`phi] $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{
      3, 1, 1}, 1] Sin[$CellContext`phi]^2 - 4 Pi 
    Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{3, 1, 1}, 1] Sin[$CellContext`phi]^2 + 
    16 Pi Cos[$CellContext`phi]^4 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] $CellContext`Omega[{3, 1, 1}, 1] 
     Sin[$CellContext`phi]^2 - 8 Pi Cos[$CellContext`phi]^2 
    Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{3, 1, 1}, 1] Sin[$CellContext`phi]^2 + 
    4 Pi Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 3, 2}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 - 8 Pi Cos[$CellContext`phi]^2 
    Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{
      3, 3, 2}, 
      Complex[0, 1]] Sin[$CellContext`phi]^2 - 4 Pi 
    Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{3, 3, 2}, 
      Complex[0, 1]] Sin[$CellContext`phi]^2 - 4 Pi Cos[$CellContext`phi]^2 
    Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{3, 3, 2}, 
      Complex[0, 1]] Sin[$CellContext`phi]^2 - 6 Pi 
    Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{
      3, 3, 3}, 1] Sin[$CellContext`phi]^2 + 
    Complex[0, 2] Pi^2 $CellContext`Omega[{2, 1, 1, 1}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, 8] Pi^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1, 1, 1}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, -4] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1, 1, 1}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, 1] Pi^2 $CellContext`Omega[{2, 1, 3, 2}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -2] Pi^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1, 3, 2}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, 4] Pi^2 Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1, 3, 2}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -1] Pi^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{2, 1, 3, 2}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -2] Pi^2 $CellContext`Omega[{2, 1, 3, 3}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, -3] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1, 3, 3}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, -1] Pi^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{2, 1, 3, 3}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, -1] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 2, 2, 1}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, 1] Pi^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{2, 2, 2, 1}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, -1] Pi^2 $CellContext`Omega[{2, 2, 3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, 2] Pi^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 2, 3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -4] Pi^2 Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 2, 3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, 1] Pi^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{2, 2, 3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -4] Pi^2 $CellContext`Omega[{3, 1, 1, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -4] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 1, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -1] Pi^2 $CellContext`Omega[{3, 1, 2, 2}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, 1] Pi^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 2}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, 2] Pi^2 $CellContext`Omega[{3, 1, 2, 3}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, 3] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 3}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, 1] Pi^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 3}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, -2] Pi^2 $CellContext`Omega[{3, 3, 2, 1}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, -3] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 2, 1}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, -1] Pi^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{3, 3, 2, 1}, 1] 
     Sin[$CellContext`phi]^2 + 
    Complex[0, -3] Pi^2 $CellContext`Omega[{3, 3, 3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -4] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -1] Pi^2 
     Cos[4 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 + 
    Complex[0, -2] $CellContext`Omega[{2, 1}, 1]^3 Sin[$CellContext`phi]^4 + 
    Complex[0, 8] Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 1]^3 
     Sin[$CellContext`phi]^4 + 
    Complex[0, -24] Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 1]^3 
     Sin[$CellContext`phi]^4 + 
    Complex[0, 12] Cos[2 $CellContext`phi]^2 $CellContext`Omega[{2, 1}, 1]^3 
     Sin[$CellContext`phi]^4 + 
    Complex[0, 4] 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^4 + 
    Complex[0, 12] 
     Cos[2 $CellContext`phi]^2 $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^4 + 
    Complex[0, 8] 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 Sin[$CellContext`phi]^4 + 
    Complex[0, 24] Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 Sin[$CellContext`phi]^4 - 24 Pi 
    Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{2, 2, 2}, 
      Complex[0, 1]] Sin[$CellContext`phi]^4 + 
    2 Pi $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{2, 2, 3}, 1] 
     Sin[$CellContext`phi]^4 - 8 Pi 
    Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{
      2, 2, 3}, 1] Sin[$CellContext`phi]^4 + 
    4 Pi Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{2, 2, 3}, 1] Sin[$CellContext`phi]^4 + 
    Complex[0, 8] Pi^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 2, 2, 1}, 1] 
     Sin[$CellContext`phi]^4 + 
    4 Pi $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{2, 1, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi]^2 - 4 
    Pi $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{3, 3, 2}, 
      Complex[0, 1]] Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi]^2)],
  Editable->False]], "Print",
 CellChangeTimes->{3.926996526730722*^9, 3.926996591742741*^9, 
  3.926996769346571*^9, 3.927008779123172*^9, 3.927009046866679*^9, 
  3.928582388307623*^9, 3.928583395675864*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[377]:=",ExpressionUUID->"e221a8e5-58b4-461d-b576-7a937c559a13"]
}, Open  ]]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.9191492871294403`*^9, 3.9191492908356867`*^9}, {
   3.919149339917852*^9, 3.91914948197081*^9}, 3.919149568989686*^9, {
   3.919149636894698*^9, 3.919149639295837*^9}, {3.919149702009218*^9, 
   3.91914970801692*^9}, {3.9191602257544928`*^9, 3.919160235342024*^9}, 
   3.9196808192459707`*^9, {3.9207147838458347`*^9, 3.920714794874146*^9}, 
   3.926994303323304*^9},
 CellLabel->
  "In[346]:=",ExpressionUUID->"744b90a3-4124-4597-8cf3-77164ea5fd00"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "1", "]"}], "/.", "knownOmega"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.919160238385275*^9, 3.919160239324305*^9}, {
  3.9269945909787083`*^9, 3.9269945984482183`*^9}, {3.926995265390008*^9, 
  3.926995265916912*^9}, {3.926995304783115*^9, 3.926995312047801*^9}, {
  3.928583402299961*^9, 3.928583443993396*^9}},
 CellLabel->
  "In[379]:=",ExpressionUUID->"15fe29f3-7716-4bbb-83dc-3d5044d84324"],

Cell[BoxData[
 RowBox[{"8", " ", "\[Pi]", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"Cos", "[", "phi", "]"}], "]"}], "+", 
    RowBox[{
     RowBox[{"Cos", "[", 
      RowBox[{"2", " ", "phi"}], "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Log", "[", 
        RowBox[{"Cos", "[", "phi", "]"}], "]"}], "-", 
       RowBox[{"Log", "[", 
        RowBox[{"Sin", "[", "phi", "]"}], "]"}]}], ")"}]}], "+", 
    RowBox[{"Log", "[", 
     RowBox[{"Sin", "[", "phi", "]"}], "]"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.919160239642828*^9, 3.919333783308992*^9, 3.9196808058915777`*^9, 
   3.919766929890292*^9, {3.920714719400052*^9, 3.920714727005368*^9}, 
   3.9207147973006477`*^9, 3.924060903807478*^9, 3.9269410476324377`*^9, {
   3.926994595317239*^9, 3.926994598841749*^9}, {3.926995249555409*^9, 
   3.926995266330599*^9}, {3.926995305215557*^9, 3.926995312482751*^9}, 
   3.9269965334166*^9, 3.926996600826213*^9, 3.927008779202505*^9, 
   3.927009046959025*^9, 3.928582388386355*^9, {3.928583414659894*^9, 
   3.928583444629011*^9}},
 CellLabel->
  "Out[379]=",ExpressionUUID->"447b309c-c826-4083-ac90-62da8e552336"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"8", " ", "Pi", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"Cos", "[", "phi", "]"}], "^", "2"}], 
       RowBox[{"Log", "[", 
        RowBox[{"Cos", "[", "phi", "]"}], "]"}]}], "+", 
      RowBox[{"2", " ", 
       RowBox[{
        RowBox[{"Sin", "[", "phi", "]"}], "^", "2"}], 
       RowBox[{"Log", "[", 
        RowBox[{"Sin", "[", "phi", "]"}], "]"}]}]}], ")"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"W", "[", "1", "]"}], "/.", "knownOmega"}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.919149474391162*^9, 3.919149507149283*^9}, {
  3.9191496477837973`*^9, 3.919149650050804*^9}, {3.9269953179203157`*^9, 
  3.926995367728181*^9}},
 CellLabel->
  "In[380]:=",ExpressionUUID->"1a4a2392-3152-4877-a2f3-34a04488628d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9191494761469517`*^9, 3.9191495075214643`*^9}, 
   3.9191496503839273`*^9, 3.919152997240837*^9, 3.919160243120523*^9, 
   3.9193337833719473`*^9, {3.91968080741162*^9, 3.919680822316565*^9}, 
   3.919766931781443*^9, {3.92071471942251*^9, 3.920714727022695*^9}, 
   3.9207147992217903`*^9, 3.924060903860458*^9, 3.9269410476696577`*^9, 
   3.926995368189445*^9, 3.9269965353093243`*^9, 3.92699660504712*^9, 
   3.9270087792247*^9, 3.927009046974819*^9, 3.928582388415247*^9, 
   3.9285834485287867`*^9},
 CellLabel->
  "Out[380]=",ExpressionUUID->"b2efaca5-e94b-4a54-afc8-ca76cb6f8fc6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"W3", "=", 
  RowBox[{
   RowBox[{"W", "[", "3", "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9191496646297617`*^9, 3.9191496727902107`*^9}, {
  3.9269951020636587`*^9, 3.926995102485366*^9}, {3.926995402490869*^9, 
  3.926995409095965*^9}, {3.926998854473064*^9, 3.92699885504315*^9}},
 CellLabel->
  "In[381]:=",ExpressionUUID->"7516424a-9a62-4ecc-970b-ccf513f26481"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Pi]", "2"]], 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"8", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "phi", "]"}], "4"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
       "3"]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"4", "+", 
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "+", 
     RowBox[{"8", " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "phi", "]"}], "4"]}], "-", 
     RowBox[{"8", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "phi"}], "]"}]}], ")"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}]}], "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"3", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
             "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "phi"}], "]"}]}], ")"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"Cos", "[", 
            RowBox[{"4", " ", "phi"}], "]"}]}], ")"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"3", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{"12", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
         "]"}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
          "]"}]}], "-", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
         "]"}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"4", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "-", 
        RowBox[{"24", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"4", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{"4", "-", 
           RowBox[{"3", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"4", " ", "phi"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "2"]}], "+", 
        RowBox[{"4", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "2"}], "+", 
              RowBox[{"Cos", "[", 
               RowBox[{"2", " ", "phi"}], "]"}]}], ")"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "-", 
           RowBox[{"2", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
              "\[ImaginaryI]"}], "]"}]}], "-", 
           RowBox[{"3", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
           "-", 
           RowBox[{"3", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
           "-", 
           RowBox[{"2", " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], 
            " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}],
     ")"}]}]}]], "Output",
 CellChangeTimes->{{3.919149668279697*^9, 3.9191496731664543`*^9}, 
   3.9191529972815533`*^9, 3.919333783431239*^9, {3.919680812335*^9, 
   3.9196808267842216`*^9}, 3.919766935173819*^9, {3.920714719454135*^9, 
   3.920714727051608*^9}, 3.920714804211458*^9, 3.92406090390166*^9, 
   3.926941047699304*^9, 3.9269951027949457`*^9, 3.926995415484541*^9, 
   3.9269965369178867`*^9, 3.926996607316615*^9, 3.926998858835279*^9, 
   3.9270087886422873`*^9, 3.927009053747607*^9, 3.928582394984641*^9, 
   3.928583457460059*^9},
 CellLabel->
  "Out[381]=",ExpressionUUID->"412c9294-a600-4bf1-8286-f4cf6c969f40"]
}, Open  ]],

Cell[TextData[{
 "Comparison with the formula in ",
 StyleBox["Appendix",
  FontColor->GrayLevel[0]],
 StyleBox[" D",
  FontColor->RGBColor[0, 1, 0]]
}], "Text",
 CellChangeTimes->{
  3.927006400596856*^9, {3.928583464293552*^9, 
   3.928583465233481*^9}},ExpressionUUID->"a37a35c1-52ee-4644-9c8c-\
26b4aa3f6eb1"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"8", " ", 
    RowBox[{"I", "/", 
     RowBox[{"Pi", "^", "2"}]}], " ", 
    RowBox[{
     RowBox[{"Sin", "[", "phi", "]"}], "^", "4"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", "phi"}], "]"}]}], "+", "1"}], ")"}], 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "^", "3"}]}], "-", 
   
   RowBox[{"4", " ", 
    RowBox[{"I", "/", 
     RowBox[{"Pi", "^", "2"}]}], " ", 
    RowBox[{
     RowBox[{"Sin", "[", "phi", "]"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "phi"}], "]"}]}], "+", "4"}], ")"}], 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "^", "2"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}]}], "+", 
   RowBox[{"8", " ", 
    RowBox[{"I", "/", 
     RowBox[{"Pi", "^", "2"}]}], " ", 
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], "^", "4"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "phi"}], "]"}]}], "-", "1"}], ")"}], 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], "^", "3"}]}], "+", 
   
   RowBox[{"4", " ", 
    RowBox[{"I", "/", 
     RowBox[{"Pi", "^", "2"}]}], 
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "3"}], " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"4", " ", "phi"}], "]"}]}], "+", "4"}], ")"}], 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], "^", "2"}]}], "+", 
   
   RowBox[{
    RowBox[{"2", "/", "Pi"}], " ", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "phi"}], "]"}], "^", "2"}], 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], "]"}]}], "-", 
      
      RowBox[{"2", " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "I"}], "]"}]}], "+", 
      
      RowBox[{"2", " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "I"}], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"2", "/", "Pi"}], " ", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "phi"}], "]"}], "^", "2"}], 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "I"}], "]"}]}], "-", 
      
      RowBox[{"2", " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], "+", 
      
      RowBox[{"2", " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}]}], 
     ")"}]}], "-", 
   RowBox[{
    RowBox[{"8", "/", "Pi"}], " ", 
    RowBox[{
     RowBox[{"Sin", "[", "phi", "]"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "phi"}], "]"}], "-", "2"}], ")"}], 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"8", "/", "Pi"}], " ", 
    RowBox[{
     RowBox[{"Sin", "[", "phi", "]"}], "^", "4"}], 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"8", "/", "Pi"}], " ", 
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "phi"}], "]"}], "+", "2"}], ")"}], 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "I"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"8", "/", "Pi"}], " ", 
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], "^", "4"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "I"}], "]"}]}], "-", 
   RowBox[{"2", "I", " ", 
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"2", " ", "phi"}], "]"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", "I"}], 
       "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
       "]"}], "-", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", "I"}], 
       "]"}], "-", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", "I"}], 
       "]"}], "-", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
       "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
       "]"}]}], ")"}]}], "-", 
   RowBox[{"8", " ", "I", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "phi", "]"}], "^", "4"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
     "]"}]}], "-", 
   RowBox[{"24", " ", "I", " ", 
    RowBox[{
     RowBox[{"Sin", "[", "phi", "]"}], "^", "2"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
     "]"}]}], "+", 
   RowBox[{"8", " ", "I", " ", 
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], "^", "4"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", "I"}], 
     "]"}]}], "+", 
   RowBox[{"24", " ", "I", " ", 
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], "^", "2"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "I"}], 
     "]"}]}], "-", "W3"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.927006409782155*^9, 3.927006527953382*^9}, {
   3.9270068415236*^9, 3.927006909534356*^9}, {3.927006965272524*^9, 
   3.9270069660318213`*^9}, {3.927007047157935*^9, 3.9270073229828978`*^9}, {
   3.927007681866287*^9, 3.927007829161377*^9}, 3.928583349359305*^9, 
   3.928583483727189*^9},
 CellLabel->
  "In[383]:=",ExpressionUUID->"878c1e24-f9ea-4f1a-be66-fdad9637072d"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.9270065327078953`*^9, {3.9270068920685587`*^9, 3.927006912531157*^9}, 
   3.927007023568041*^9, 3.9270071871258183`*^9, 3.9270073285267153`*^9, 
   3.927007578106666*^9, 3.927007683914255*^9, 3.927007757218363*^9, 
   3.927007831527648*^9, 3.9270087887223663`*^9, 3.927009053947198*^9, 
   3.928582398014064*^9, {3.9285834722453814`*^9, 3.92858348442854*^9}},
 CellLabel->
  "Out[383]=",ExpressionUUID->"a5a723a1-34f1-463d-adf1-bd397beb11b4"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Mean curvature expansion", "Subsection",
 CellChangeTimes->{{3.919152776586532*^9, 3.91915277841119*^9}, {
  3.927008580916864*^9, 
  3.927008582075893*^9}},ExpressionUUID->"b9fbf594-9862-49e6-bac9-\
ca21fd91d7c5"],

Cell["H(f_{g,phi})  =  Sum H[n] s^n,   s=1/(2g+2)", "Text",
 CellChangeTimes->{{3.919152792926111*^9, 3.919152798636649*^9}, {
  3.92699617141772*^9, 
  3.926996186042053*^9}},ExpressionUUID->"312cfd3c-458b-487e-b6ad-\
9d9dc7441ca0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"computeH", "[", "n_", "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
     "KK", ",", "HH", ",", "i", ",", "k", ",", "S1", ",", "S2", ",", "a", ",",
       "eqs", ",", "vars", ",", "sol"}], "}"}], ",", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{"KK", "=", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"K", "[", "i", "]"}], 
         RowBox[{"t", "^", "i"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"HH", "=", 
      RowBox[{"Cot", "[", 
       RowBox[{"Sum", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"theta", "[", "k", "]"}], " ", 
          RowBox[{"t", "^", "k"}]}], ",", 
         RowBox[{"{", 
          RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"S1", "=", 
      RowBox[{"Series", "[", 
       RowBox[{"HH", ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "maxn"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"S2", "=", 
      RowBox[{"Series", "[", 
       RowBox[{
        RowBox[{"Sum", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"a", "[", "k", "]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"t", " ", 
              RowBox[{"Sqrt", "[", "KK", "]"}]}], ")"}], "^", "k"}]}], ",", 
          RowBox[{"{", 
           RowBox[{"k", ",", "0", ",", "n"}], "}"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"t", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"eqs", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"Coefficient", "[", 
          RowBox[{"S1", ",", "t", ",", "i"}], "]"}], "==", 
         RowBox[{"Coefficient", "[", 
          RowBox[{"S2", ",", "t", ",", "i"}], "]"}]}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"vars", "=", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"a", "[", "i", "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"i", ",", "0", ",", "n"}], "}"}]}], "]"}]}], ";", 
     "\[IndentingNewLine]", 
     RowBox[{"sol", "=", 
      RowBox[{"Solve", "[", 
       RowBox[{"eqs", ",", "vars"}], "]"}]}], ";", "\[IndentingNewLine]", 
     RowBox[{"Do", "[", 
      RowBox[{
       RowBox[{"(", "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{
          RowBox[{"H", "[", "k", "]"}], "=", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"a", "[", "k", "]"}], "/.", 
            RowBox[{"sol", "[", 
             RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], ";", 
         "\[IndentingNewLine]", 
         RowBox[{"Print", "[", 
          RowBox[{"\"\<H[\>\"", ",", "k", ",", "\"\<] = \>\"", ",", 
           RowBox[{"H", "[", "k", "]"}]}], "]"}]}], ")"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "0", ",", "maxn"}], "}"}]}], "]"}], ";"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",
 CellChangeTimes->{{3.926994031587508*^9, 3.9269942746296053`*^9}, {
  3.9269943377206306`*^9, 3.926994386962646*^9}, {3.926994422048292*^9, 
  3.9269944959857893`*^9}, {3.926995239167656*^9, 3.926995241246357*^9}, {
  3.9269962595345716`*^9, 3.9269962766740217`*^9}, {3.926996311779797*^9, 
  3.926996352732449*^9}, {3.926996391302444*^9, 3.926996391588004*^9}, {
  3.926996558246545*^9, 3.926996561835177*^9}, {3.926996756485949*^9, 
  3.92699676272618*^9}},
 CellLabel->
  "In[351]:=",ExpressionUUID->"dac52605-1ee0-4ed3-87c3-e109086b4633"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"computeH", "[", "maxn", "]"}]], "Input",
 CellChangeTimes->{{3.926996743267871*^9, 3.926996746068865*^9}},
 CellLabel->
  "In[352]:=",ExpressionUUID->"0dbacbed-bf8e-44d1-be05-69df0728467f"],

Cell[CellGroupData[{

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H[\"\>", "\[InvisibleSpace]", "0", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["H[", 0, "] = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926996746587543*^9, 3.926996784056999*^9, 
  3.927008788792746*^9, 3.927009054016389*^9, 3.928582398118046*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[352]:=",ExpressionUUID->"59d2cf30-fc45-4205-8e51-ff9a3ff060e0"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H[\"\>", "\[InvisibleSpace]", "1", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   FractionBox[
    RowBox[{"\[ImaginaryI]", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}]}], "\[Pi]"]}],
  SequenceForm[
  "H[", 1, "] = ", Complex[0, 1] 
   Pi^(-1) ($CellContext`Omega[{2, 1}, 1] 
     Sin[2 $CellContext`phi] + $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[2 $CellContext`phi])],
  Editable->False]], "Print",
 CellChangeTimes->{3.926996746587543*^9, 3.926996784056999*^9, 
  3.927008788792746*^9, 3.927009054016389*^9, 3.9285823981215*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[352]:=",ExpressionUUID->"fa263d3b-5993-472a-bb64-48fc51012769"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H[\"\>", "\[InvisibleSpace]", "2", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", "0"}],
  SequenceForm["H[", 2, "] = ", 0],
  Editable->False]], "Print",
 CellChangeTimes->{3.926996746587543*^9, 3.926996784056999*^9, 
  3.927008788792746*^9, 3.927009054016389*^9, 3.9285823981289387`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[352]:=",ExpressionUUID->"63c76081-e3d7-4bfd-8a78-b8bd35422d5e"],

Cell[BoxData[
 InterpretationBox[
  RowBox[{"\<\"H[\"\>", "\[InvisibleSpace]", "3", 
   "\[InvisibleSpace]", "\<\"] = \"\>", "\[InvisibleSpace]", 
   RowBox[{"-", 
    RowBox[{
     FractionBox["1", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Pi]", "3"]}]], 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"12", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"12", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"18", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"10", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         "3"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[Pi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
         "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"12", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[Pi]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"12", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
         "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"18", " ", "\[Pi]", " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
         "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
         "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
         "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
         "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
         "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
         "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
         "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
         "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"2", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"10", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"18", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"12", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"12", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "phi"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"12", " ", "\[Pi]", " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
         "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"18", " ", "\[Pi]", " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
         "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"6", " ", "\[Pi]", " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "-", 
       RowBox[{"12", " ", "\[Pi]", " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
         "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"6", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox["\[Pi]", "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "phi", "]"}], "2"], " ", 
        RowBox[{"Sin", "[", 
         RowBox[{"2", " ", "phi"}], "]"}]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], "3"]}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], "3"]}], "+", 
       RowBox[{"3", " ", "\[ImaginaryI]", " ", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], "3"]}], "+", 
       RowBox[{"\[ImaginaryI]", " ", 
        SuperscriptBox[
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
         "3"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], "3"]}]}], ")"}]}]}]}],
  SequenceForm[
  "H[", 3, "] = ", Rational[-1, 3] 
   Pi^(-3) (Complex[0, 12] 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[2 $CellContext`phi] + 
    Complex[0, -12] Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[2 $CellContext`phi] + 
    Complex[0, 6] 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 Sin[2 $CellContext`phi] + 
    Complex[0, -18] Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 Sin[2 $CellContext`phi] + 
    Complex[0, -2] Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^3 Sin[2 $CellContext`phi] + 
    Complex[0, -10] Cos[$CellContext`phi]^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^3 Sin[2 $CellContext`phi] - 6 Pi 
    Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{2, 1, 1}, 
      Complex[0, 1]] Sin[2 $CellContext`phi] + 
    12 Pi Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] $CellContext`Omega[{2, 2, 3}, 1] 
     Sin[2 $CellContext`phi] - 6 Pi 
    Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{
      3, 1, 1}, 1] Sin[2 $CellContext`phi] - 12 Pi 
    Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{3, 1, 1}, 1] Sin[2 $CellContext`phi] - 
    6 Pi Cos[$CellContext`phi]^2 $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{3, 3, 2}, 
      Complex[0, 1]] Sin[2 $CellContext`phi] + 
    18 Pi Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 3, 3}, 1] Sin[2 $CellContext`phi] + 
    Complex[0, -6] Pi^2 $CellContext`Omega[{2, 1, 1, 1}, 1] 
     Sin[2 $CellContext`phi] + 
    Complex[0, -6] Pi^2 
     Cos[$CellContext`phi]^2 $CellContext`Omega[{2, 1, 3, 3}, 1] 
     Sin[2 $CellContext`phi] + 
    Complex[0, -3] Pi^2 $CellContext`Omega[{2, 2, 2, 1}, 1] 
     Sin[2 $CellContext`phi] + 
    Complex[0, 3] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 2, 2, 1}, 1] 
     Sin[2 $CellContext`phi] + 
    Complex[0, -3] Pi^2 $CellContext`Omega[{2, 2, 3, 1}, 
       Complex[0, 1]] Sin[2 $CellContext`phi] + 
    Complex[0, 3] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 2, 3, 1}, 
       Complex[0, 1]] Sin[2 $CellContext`phi] + 
    Complex[0, -6] Pi^2 $CellContext`Omega[{3, 1, 1, 1}, 
       Complex[0, 1]] Sin[2 $CellContext`phi] + 
    Complex[0, -3] Pi^2 $CellContext`Omega[{3, 1, 2, 2}, 
       Complex[0, 1]] Sin[2 $CellContext`phi] + 
    Complex[0, 3] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 2}, 
       Complex[0, 1]] Sin[2 $CellContext`phi] + 
    Complex[0, 3] Pi^2 $CellContext`Omega[{3, 1, 2, 3}, 1] 
     Sin[2 $CellContext`phi] + 
    Complex[0, 3] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 1, 2, 3}, 1] 
     Sin[2 $CellContext`phi] + 
    Complex[0, -3] Pi^2 $CellContext`Omega[{3, 3, 2, 1}, 1] 
     Sin[2 $CellContext`phi] + 
    Complex[0, -3] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 2, 1}, 1] 
     Sin[2 $CellContext`phi] + 
    Complex[0, -3] Pi^2 $CellContext`Omega[{3, 3, 3, 1}, 
       Complex[0, 1]] Sin[2 $CellContext`phi] + 
    Complex[0, -3] Pi^2 
     Cos[2 $CellContext`phi] $CellContext`Omega[{3, 3, 3, 1}, 
       Complex[0, 1]] Sin[2 $CellContext`phi] + 
    Complex[0, -2] $CellContext`Omega[{2, 1}, 1]^3 Sin[$CellContext`phi]^2 
     Sin[2 $CellContext`phi] + 
    Complex[0, 10] Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 1]^3 
     Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi] + 
    Complex[0, 6] $CellContext`Omega[{2, 1}, 1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi] + 
    Complex[0, 18] 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
        1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi] + 
    Complex[0, 12] $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi] + 
    Complex[0, 12] 
     Cos[2 $CellContext`phi] $CellContext`Omega[{2, 1}, 
       1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi] + 
    12 Pi $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{2, 1, 1}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi] - 18 
    Pi $CellContext`Omega[{3, 1}, 
      Complex[0, 1]] $CellContext`Omega[{2, 2, 2}, 
      Complex[0, 1]] Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi] + 
    6 Pi $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{2, 2, 3}, 1] 
     Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi] - 12 
    Pi $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{3, 3, 2}, 
      Complex[0, 1]] Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi] + 
    Complex[0, 6] Pi^2 $CellContext`Omega[{2, 1, 3, 2}, 
       Complex[0, 1]] Sin[$CellContext`phi]^2 Sin[2 $CellContext`phi] + 
    Complex[0, 1] $CellContext`Omega[{2, 1}, 1]^3 Sin[2 $CellContext`phi]^3 + 
    Complex[0, 3] $CellContext`Omega[{2, 1}, 1]^2 $CellContext`Omega[{3, 1}, 
       Complex[0, 1]] Sin[2 $CellContext`phi]^3 + 
    Complex[0, 3] $CellContext`Omega[{2, 1}, 1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^2 Sin[2 $CellContext`phi]^3 + 
    Complex[0, 1] $CellContext`Omega[{3, 1}, 
        Complex[0, 1]]^3 Sin[2 $CellContext`phi]^3)],
  Editable->False]], "Print",
 CellChangeTimes->{3.926996746587543*^9, 3.926996784056999*^9, 
  3.927008788792746*^9, 3.927009054016389*^9, 3.9285823981391153`*^9},
 CellLabel->
  "Lors de l\[CloseCurlyQuote]\[EAcute]valuation de \
In[352]:=",ExpressionUUID->"ce36beb7-0b24-4c84-befc-7c27f6ca3c05"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"H", "[", "1", "]"}], "/.", "knownOmega"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.919153068144373*^9, 3.919153086323964*^9}, {
  3.919153147978456*^9, 3.919153159412566*^9}},
 CellLabel->
  "In[353]:=",ExpressionUUID->"fd144792-71a3-4f6f-abd1-ea50ca60d727"],

Cell[BoxData[
 RowBox[{"2", " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"Log", "[", 
     RowBox[{"Cos", "[", "phi", "]"}], "]"}], "-", 
    RowBox[{"Log", "[", 
     RowBox[{"Sin", "[", "phi", "]"}], "]"}]}], ")"}], " ", 
  RowBox[{"Sin", "[", 
   RowBox[{"2", " ", "phi"}], "]"}]}]], "Output",
 CellChangeTimes->{{3.9191530699405813`*^9, 3.919153086808877*^9}, {
   3.919153155598331*^9, 3.919153159809956*^9}, 3.919333791485291*^9, 
   3.9207197609493027`*^9, 3.924060959276133*^9, 3.926941150878372*^9, 
   3.9269967899650717`*^9, 3.9270087888555717`*^9, 3.927009054065363*^9, 
   3.9285823982056313`*^9},
 CellLabel->
  "Out[353]=",ExpressionUUID->"bb372c76-f95f-4e92-ab29-b9ccf42af7e8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H", "[", "2", "]"}]], "Input",
 CellChangeTimes->{{3.919153172204323*^9, 3.9191531733221073`*^9}},
 CellLabel->
  "In[354]:=",ExpressionUUID->"693069e1-f6f3-4dc0-a8b8-99599741e5c4"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919153173800187*^9, 3.9193337915256987`*^9, 
  3.920719762675989*^9, 3.9240609592909203`*^9, 3.9269411509053707`*^9, 
  3.927008788871264*^9, 3.927009054095346*^9, 3.928582398224386*^9},
 CellLabel->
  "Out[354]=",ExpressionUUID->"19f4d1df-c02f-4cbb-b884-b1fa0ff4991c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"H3", "=", 
  RowBox[{
   RowBox[{"H", "[", "3", "]"}], "//", "Simplify"}]}]], "Input",
 CellChangeTimes->{{3.9269969327763453`*^9, 3.9269969391496277`*^9}, {
   3.9269973452962027`*^9, 3.926997345846116*^9}, 3.926997506997095*^9, {
   3.926997540157826*^9, 3.926997570674382*^9}, {3.926997732578063*^9, 
   3.926997733127941*^9}},
 CellLabel->
  "In[355]:=",ExpressionUUID->"51284a50-60eb-486f-9395-f01e5ef1e58a"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   SuperscriptBox["\[Pi]", "3"]], 
  RowBox[{"\[ImaginaryI]", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "phi"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
       "3"]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "phi"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "3"], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
     RowBox[{"4", " ", 
      RowBox[{"(", 
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
      SuperscriptBox[
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "2"], " ", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
      SuperscriptBox[
       RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "-", 
     RowBox[{"2", " ", "\[ImaginaryI]", " ", "\[Pi]", " ", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}]}], "-", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
        "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
        "+", 
        RowBox[{
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}]}], "+", 
        RowBox[{"3", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "\[ImaginaryI]"}], 
          "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{
      SuperscriptBox["\[Pi]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
         "]"}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "+", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "-", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
         "]"}], "-", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
         "]"}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
          "]"}]}], "+", 
        RowBox[{"Omega", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
          "\[ImaginaryI]"}], "]"}], "+", 
        RowBox[{
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "phi"}], "]"}], " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}]}], "-", 
        RowBox[{"2", " ", 
         RowBox[{"Omega", "[", 
          RowBox[{
           RowBox[{"{", 
            RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", 
           "\[ImaginaryI]"}], "]"}], " ", 
         SuperscriptBox[
          RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", " ", 
         SuperscriptBox[
          RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"3", " ", 
            RowBox[{"Cos", "[", 
             RowBox[{"2", " ", "phi"}], "]"}]}]}], ")"}], " ", 
         SuperscriptBox[
          RowBox[{"Omega", "[", 
           RowBox[{
            RowBox[{"{", 
             RowBox[{"3", ",", "1"}], "}"}], ",", "\[ImaginaryI]"}], "]"}], 
          "2"]}], "+", 
        RowBox[{"\[ImaginaryI]", " ", "\[Pi]", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "phi"}], "]"}]}], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], 
           "+", 
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
            RowBox[{"Omega", "[", 
             RowBox[{
              RowBox[{"{", 
               RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"2", " ", 
               RowBox[{"Omega", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", 
                 "\[ImaginaryI]"}], "]"}]}], "+", 
              RowBox[{"Omega", "[", 
               RowBox[{
                RowBox[{"{", 
                 RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}], 
              "-", 
              RowBox[{"2", " ", 
               RowBox[{"Omega", "[", 
                RowBox[{
                 RowBox[{"{", 
                  RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", 
                 "\[ImaginaryI]"}], "]"}]}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "phi", "]"}], "2"]}]}], ")"}]}]}], ")"}]}]}],
     ")"}], " ", 
   RowBox[{"Sin", "[", 
    RowBox[{"2", " ", "phi"}], "]"}]}]}]], "Output",
 CellChangeTimes->{
  3.926996943847093*^9, 3.926997367773307*^9, {3.9269975475769663`*^9, 
   3.9269975728322783`*^9}, 3.9269977340488663`*^9, 3.9269980463178177`*^9, 
   3.9270087937790613`*^9, 3.9270090584111*^9, 3.928582403046851*^9},
 CellLabel->
  "Out[355]=",ExpressionUUID->"ea5aa889-e6c1-4591-8b71-964dd68a9ff3"]
}, Open  ]],

Cell[TextData[{
 "Comparison with the formula in ",
 StyleBox["Appendix",
  FontColor->GrayLevel[0]],
 StyleBox[" D",
  FontColor->RGBColor[0, 1, 0]]
}], "Text",
 CellChangeTimes->{{3.9269987425249367`*^9, 
  3.926998756993226*^9}},ExpressionUUID->"d53037a9-016f-4b5c-a276-\
8aff7a1678e4"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], 
    RowBox[{"I", "/", 
     RowBox[{"Pi", "^", "3"}]}], " ", 
    RowBox[{
     RowBox[{"Sin", "[", "phi", "]"}], "^", "2"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"4", " ", "phi"}], "]"}], 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "^", "3"}]}], " ", 
   "+", " ", 
   RowBox[{"8", " ", 
    RowBox[{"I", "/", 
     RowBox[{"Pi", "^", "3"}]}], " ", 
    RowBox[{"Sin", "[", "phi", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "phi"}], "]"}]}], "-", "2"}], ")"}], 
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], "^", "3"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], "^", "2"}]}], "+", 
   
   RowBox[{"2", " ", 
    RowBox[{"I", " ", "/", " ", 
     RowBox[{"Pi", "^", "3"}]}], " ", 
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], "^", "2"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"4", " ", "phi"}], "]"}], 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], "^", "3"}]}], "-", 
   
   RowBox[{"8", " ", 
    RowBox[{"I", "/", 
     RowBox[{"Pi", "^", "3"}]}], " ", 
    RowBox[{
     RowBox[{"Sin", "[", "phi", "]"}], "^", "3"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "phi"}], "]"}]}], "+", "2"}], ")"}], 
    RowBox[{"Cos", "[", "phi", "]"}], " ", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], "^", "2"}], 
    RowBox[{"Omega", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}]}], "+", 
   RowBox[{
    RowBox[{"4", "/", 
     RowBox[{"Pi", "^", "2"}]}], " ", 
    RowBox[{"Sin", "[", "phi", "]"}], " ", 
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], "^", "3"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}], "-", 
      
      RowBox[{"2", " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], "+", 
      
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "I"}], "]"}]}], "-", 
      
      RowBox[{"3", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "3"}], "}"}], ",", "1"}], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{"4", "/", 
     RowBox[{"Pi", "^", "2"}]}], " ", 
    RowBox[{
     RowBox[{"Sin", "[", "phi", "]"}], "^", "3"}], " ", 
    RowBox[{"Cos", "[", "phi", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "3", ",", "2"}], "}"}], ",", "I"}], "]"}]}], "-", 
      
      RowBox[{"2", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "I"}], "]"}]}], "-", 
      
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "3"}], "}"}], ",", "1"}], "]"}]}], "+", 
      
      RowBox[{"3", " ", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2", ",", "2"}], "}"}], ",", "I"}], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{
    RowBox[{
     RowBox[{"Sin", "[", 
      RowBox[{"4", "phi"}], "]"}], "/", 
     RowBox[{"Pi", "^", "2"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1"}], "}"}], ",", "I"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "1"}], "}"}], ",", "I"}], "]"}]}], "+", 
      
      RowBox[{
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}], ",", "1"}], "]"}], 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "1", ",", "1"}], "}"}], ",", "1"}], "]"}]}]}], 
     ")"}]}], "+", 
   RowBox[{"2", " ", 
    RowBox[{"I", " ", "/", " ", "Pi"}], " ", 
    RowBox[{"Sin", "[", 
     RowBox[{"2", " ", "phi"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "1"}], 
       "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "1", ",", "1"}], "}"}], ",", "I"}], 
       "]"}]}], ")"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"I", "/", "Pi"}], " ", 
    RowBox[{"Sin", "[", "phi", "]"}], 
    RowBox[{
     RowBox[{"Cos", "[", "phi", "]"}], "^", "3"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], ",", "1"}], 
       "]"}], "-", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], ",", "1"}], 
       "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
       "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3", ",", "1"}], "}"}], ",", "I"}], 
       "]"}]}], ")"}]}], "+", 
   RowBox[{"4", " ", 
    RowBox[{"I", " ", "/", " ", "Pi"}], " ", 
    RowBox[{
     RowBox[{"Sin", "[", "phi", "]"}], "^", "3"}], " ", 
    RowBox[{"Cos", "[", "phi", "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Omega", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "1", ",", "3", ",", "2"}], "}"}], ",", "I"}], 
        "]"}]}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], ",", "1"}], 
       "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"2", ",", "2", ",", "3", ",", "1"}], "}"}], ",", "I"}], 
       "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", "I"}], 
       "]"}]}], ")"}]}], "-", "H3"}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.9269975810825653`*^9, 3.926997740252887*^9}, {
  3.92699812993008*^9, 3.926998129933426*^9}, {3.926998308032055*^9, 
  3.926998735218713*^9}},
 CellLabel->
  "In[356]:=",ExpressionUUID->"aac5e9d8-f6f0-4dc1-9211-04f33aae21c5"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.926998619954357*^9, 3.9269986801276484`*^9, 
  3.9269987361221*^9, 3.927008793867002*^9, 3.927009058506022*^9, 
  3.928582403134506*^9},
 CellLabel->
  "Out[356]=",ExpressionUUID->"e8a3c86c-0517-4819-9254-acbc2f01e8e0"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Specialization to the  minimal case (phi=pi/4)", "Subsection",
 CellChangeTimes->{{3.9190849064988213`*^9, 3.919084922447074*^9}, {
  3.9191431131713343`*^9, 3.9191431155736628`*^9}, {3.919678929228856*^9, 
  3.91967893116185*^9}},ExpressionUUID->"1bdbee34-6271-431e-9832-\
2712350ff7bc"],

Cell[BoxData[
 RowBox[{"Clear", "[", "evalOmega", "]"}]], "Input",
 CellChangeTimes->{{3.919767058213562*^9, 3.9197670603910637`*^9}, {
  3.92699585373481*^9, 3.926995856133094*^9}},
 CellLabel->
  "In[357]:=",ExpressionUUID->"7e045268-fc98-4be2-93cf-22dab3254fe2"],

Cell["\<\
The following computes Omega integral at z=i in term of Omega integral at z=1 \
(for phi=pi/4)\
\>", "Text",
 CellChangeTimes->{{3.919139741836938*^9, 3.919139770355693*^9}, {
  3.9191431218632107`*^9, 3.91914312564536*^9}, {3.9191431591244497`*^9, 
  3.9191431697188396`*^9}, {3.9270084037194357`*^9, 
  3.927008404008651*^9}},ExpressionUUID->"ff51fce0-fd90-4dc7-ace0-\
2a1563d90ac9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"tau", "[", "i_", "]"}], ":=", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"1", ",", "3", ",", "2"}], "}"}], "[", 
   RowBox[{"[", "i", "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.919085379362091*^9, 3.919085419723733*^9}},
 CellLabel->
  "In[358]:=",ExpressionUUID->"9fd7a8b6-e39d-4bcd-aca2-e2f767257de0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"evalOmega", "[", 
   RowBox[{"l_", ",", "I"}], "]"}], ":=", 
  RowBox[{"Module", "[", 
   RowBox[{
    RowBox[{"{", "k", "}"}], ",", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"-", "1"}], ")"}], "^", 
      RowBox[{"Sum", "[", 
       RowBox[{
        RowBox[{"tau", "[", 
         RowBox[{"l", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}]}], 
     RowBox[{"Omega", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{"tau", "[", 
         RowBox[{"l", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"k", ",", "1", ",", 
          RowBox[{"Length", "[", "l", "]"}]}], "}"}]}], "]"}], "]"}]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.919085420920588*^9, 3.919085621353445*^9}, {
   3.9190856527782717`*^9, 3.919085747419631*^9}, 3.9190857929766607`*^9, {
   3.919139559350209*^9, 3.919139613026271*^9}, {3.926995814645767*^9, 
   3.926995817305388*^9}},
 CellLabel->
  "In[359]:=",ExpressionUUID->"29f42eae-82a7-47bd-8f78-592f276273e2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"evalOmega", "[", 
   RowBox[{"l_", ",", "1"}], "]"}], ":=", 
  RowBox[{"Omega", "[", "l", "]"}]}]], "Input",
 CellChangeTimes->{{3.9191396096338997`*^9, 3.919139627805894*^9}, {
  3.926995831451623*^9, 3.926995834330388*^9}},
 CellLabel->
  "In[360]:=",ExpressionUUID->"3bb44e77-61f9-4a0f-a8af-1e2963afe6c1"],

Cell[BoxData[
 RowBox[{"minimal", ":=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"a_", ",", "b_"}], "]"}], "\[Rule]", 
     RowBox[{"evalOmega", "[", 
      RowBox[{"a", ",", "b"}], "]"}]}], ",", 
    RowBox[{"phi", "\[Rule]", 
     RowBox[{"Pi", "/", "4"}]}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.9190855538810873`*^9, 3.9190855602264557`*^9}, {
   3.9190857620309353`*^9, 3.919085830966489*^9}, {3.919138914266367*^9, 
   3.91913900409816*^9}, {3.919139075272067*^9, 3.9191390892196617`*^9}, {
   3.919139183755466*^9, 3.919139279073324*^9}, {3.919139322347787*^9, 
   3.91913933947711*^9}, {3.919139375409842*^9, 3.919139384392*^9}, {
   3.919139427965303*^9, 3.919139460979244*^9}, {3.919139519556321*^9, 
   3.9191395283540697`*^9}, 3.919139589943819*^9, {3.919139667813918*^9, 
   3.9191396681347313`*^9}, {3.919139704611244*^9, 3.919139707231934*^9}, {
   3.919139975192792*^9, 3.919139977832046*^9}, {3.919149765031715*^9, 
   3.919149766691622*^9}, {3.92699584553946*^9, 3.9269958478272133`*^9}},
 CellLabel->
  "In[361]:=",ExpressionUUID->"4cbc8e01-c1a3-43ec-a9cf-01c3bf9d6c52"],

Cell[TextData[{
 "Omega-values computed in Section ",
 StyleBox["8.",
  FontColor->RGBColor[0, 1, 0]]
}], "Text",
 CellChangeTimes->{{3.9270084468611917`*^9, 
  3.9270084769365396`*^9}},ExpressionUUID->"9f087a80-9f41-4bc4-abe4-\
5a140d0ce4cc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"knownOmega2", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", "3", "}"}], "]"}], "\[Rule]", " ", 
      RowBox[{"I", " ", "Pi"}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", " ", "I"}], " ", "Pi", " ", 
       RowBox[{"Log", "[", "2", "]"}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "\[Rule]", " ", 
      RowBox[{"I", " ", 
       RowBox[{
        RowBox[{"Pi", "^", "3"}], "/", "12"}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], "\[Rule]", " ", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{"Pi", "/", "2"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "2"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "12"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"I", " ", "Pi"}], ")"}], "^", "3"}], "/", "6"}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "12"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{"I", " ", 
        RowBox[{"Pi", "/", "6"}], " ", 
        RowBox[{
         RowBox[{"Log", "[", "2", "]"}], "^", "3"}]}], "-", " ", 
       RowBox[{"I", " ", 
        RowBox[{"Pi", "/", "4"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], "]"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "4"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{"I", " ", "Pi", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "I"}], " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "12"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{"I", " ", 
        RowBox[{"Pi", "/", "4"}], " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{
        RowBox[{"-", " ", "I"}], " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "4"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "+", 
       RowBox[{
        RowBox[{"13", "/", "8"}], " ", "I", " ", "Pi", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}], ",", " ", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], "]"}], "\[Rule]", 
      " ", 
      RowBox[{
       RowBox[{"I", " ", 
        RowBox[{
         RowBox[{"Pi", "^", "3"}], "/", "6"}], " ", 
        RowBox[{"Log", "[", "2", "]"}]}], "-", 
       RowBox[{
        RowBox[{"5", "/", "8"}], "I", " ", "Pi", " ", 
        RowBox[{"Zeta", "[", "3", "]"}]}]}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.919149985903026*^9, 3.919150006182041*^9}, 
   3.919766990298813*^9, 3.9197672306969147`*^9},
 CellLabel->
  "In[362]:=",ExpressionUUID->"526bdefc-c626-4a05-88a9-86edbcb7dc1e"],

Cell["W_k = - 8 Pi alpha_k", "Text",
 CellChangeTimes->{{3.9270084958587723`*^9, 
  3.927008517239924*^9}},ExpressionUUID->"ccd2ae57-2667-455d-9a5c-\
4f8ba5d50990"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"W", "[", "1", "]"}], "/.", "minimal"}], "/.", 
  "knownOmega2"}]], "Input",
 CellChangeTimes->{{3.926997044908024*^9, 3.9269970691604567`*^9}},
 CellLabel->
  "In[363]:=",ExpressionUUID->"d58d5ecb-47d0-443c-bb1f-4ef3d62634a6"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"Log", "[", "2", "]"}]}]], "Output",
 CellChangeTimes->{{3.926997048192709*^9, 3.9269970900460787`*^9}, 
   3.927008793943012*^9, 3.927009058586678*^9, 3.928582403211177*^9},
 CellLabel->
  "Out[363]=",ExpressionUUID->"d7116965-5db2-4c88-9031-87dcbabac006"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"W", "[", "3", "]"}], "/.", "minimal"}], "/.", "knownOmega2"}], "//",
   "Simplify"}]], "Input",
 CellChangeTimes->{{3.926997048758754*^9, 3.9269970516663933`*^9}, {
  3.926997092725617*^9, 3.92699710401851*^9}},
 CellLabel->
  "In[364]:=",ExpressionUUID->"e304fe9e-f231-4c26-80f3-642f9733d8f0"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"9", " ", 
    RowBox[{"Zeta", "[", "3", "]"}]}], "4"]}]], "Output",
 CellChangeTimes->{
  3.926997052094326*^9, {3.9269970969677877`*^9, 3.926997104423369*^9}, 
   3.927008793971973*^9, 3.9270090586163797`*^9, 3.92858240323899*^9},
 CellLabel->
  "Out[364]=",ExpressionUUID->"7e6054b7-5f2f-4cba-ac2f-899a62640c4a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", "1", "]"}], "/.", "minimal"}]], "Input",
 CellChangeTimes->{{3.9269971090133247`*^9, 3.9269971361742496`*^9}},
 CellLabel->
  "In[365]:=",ExpressionUUID->"92e2fe7f-4e31-484d-ac98-9d7675baa8a7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.926997117377123*^9, 3.926997136497143*^9}, 
   3.927008793988101*^9, 3.927009058633194*^9, 3.928582403251388*^9},
 CellLabel->
  "Out[365]=",ExpressionUUID->"89f7fd76-4028-48b9-b444-460cc6ce04a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"H", "[", "3", "]"}], "/.", "minimal"}]], "Input",
 CellChangeTimes->{{3.926997118171245*^9, 3.9269971387822027`*^9}},
 CellLabel->
  "In[366]:=",ExpressionUUID->"22bbfbfe-8a79-4c49-9356-3798646469f2"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.926997131102092*^9, 3.926997139168509*^9}, 
   3.9270087940165052`*^9, 3.9270090586630077`*^9, 3.9285824032788486`*^9},
 CellLabel->
  "Out[366]=",ExpressionUUID->"0068a25d-2a1e-4e16-9a5f-7d0837357ddc"]
}, Open  ]],

Cell["Comparison with human computations", "Text",
 CellChangeTimes->{{3.92699715463137*^9, 
  3.926997182833859*^9}},ExpressionUUID->"1ad3e395-3e92-47cf-9b2e-\
f84fe0065eb5"],

Cell["n=1", "Text",
 CellChangeTimes->{{3.919140099272625*^9, 
  3.9191400997393007`*^9}},ExpressionUUID->"66bc6f7e-53e9-41a9-8984-\
c2116e74825b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "1"}], "]"}], "/.", "minimal"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.919139355279262*^9, 3.919139362132537*^9}, {
  3.919139816391368*^9, 3.9191398394436407`*^9}, {3.919149778740443*^9, 
  3.919149781778138*^9}},
 CellLabel->
  "In[367]:=",ExpressionUUID->"2c03299f-6776-4e67-a433-df3060c8e7b1"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.919139362475666*^9, 3.919139839849133*^9, {3.919149779881111*^9, 
   3.919149782114398*^9}, 3.919152996807333*^9, 3.919333782694457*^9, 
   3.9193350782757177`*^9, 3.9196789093069067`*^9, 3.91976701168198*^9, 
   3.919767188365391*^9, 3.920715869236155*^9, 3.9240609034494953`*^9, 
   3.926941047382432*^9, 3.926995902833118*^9, 3.927008794034297*^9, 
   3.927009058680539*^9, 3.928582403291808*^9},
 CellLabel->
  "Out[367]=",ExpressionUUID->"d81f8d51-e01f-43e2-9ded-70252a941755"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"I", "/", 
     RowBox[{"(", 
      RowBox[{"Pi", " ", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"lambda", "^", "2"}], "+", "1"}], ")"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"2", ",", "1"}], "]"}], "/.", "minimal"}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9191398408927107`*^9, 3.91913984682124*^9}, {
  3.919139922514773*^9, 3.919139948151002*^9}, {3.9191497863329773`*^9, 
  3.919149787790104*^9}},
 CellLabel->
  "In[368]:=",ExpressionUUID->"8a41f2f6-384f-41ac-a5c8-e95a891196d9"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{
  3.91913984723971*^9, {3.919139943861377*^9, 3.91913994868537*^9}, 
   3.9191399810791492`*^9, 3.919149788171124*^9, 3.919152996845442*^9, 
   3.9193337827472353`*^9, 3.919335078322403*^9, 3.919678909363065*^9, 
   3.9197670203966427`*^9, 3.9197671903355703`*^9, 3.9207158692483673`*^9, 
   3.9240609034821997`*^9, 3.926941047410048*^9, 3.9269959045100527`*^9, 
   3.927008794062944*^9, 3.9270090587127028`*^9, 3.9285824033191423`*^9},
 CellLabel->
  "Out[368]=",ExpressionUUID->"df4d28d9-c0ee-4b51-a8db-ff55082277ee"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", "I"}], "/", 
     RowBox[{"(", 
      RowBox[{"Pi", " ", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"lambda", "^", "2"}], "+", "1"}], ")"}]}], "-", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"x", "[", 
      RowBox[{"3", ",", "1"}], "]"}], "/.", "minimal"}], ")"}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9191398502577553`*^9, 3.919139854596973*^9}, {
  3.919139987824839*^9, 3.919139992310915*^9}, {3.919149795946937*^9, 
  3.9191497977208014`*^9}},
 CellLabel->
  "In[369]:=",ExpressionUUID->"bd9096aa-058c-487d-a126-e982bd289079"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919139855051396*^9, 3.919139992937483*^9, 
  3.919149798152215*^9, 3.919152996866963*^9, 3.919333782786468*^9, 
  3.919335078347929*^9, 3.9196789093877153`*^9, 3.919767028777664*^9, 
  3.919767191939519*^9, 3.920715869272155*^9, 3.924060903505899*^9, 
  3.926941047421821*^9, 3.926995906554925*^9, 3.9270087940805683`*^9, 
  3.927009058730936*^9, 3.928582403331728*^9},
 CellLabel->
  "Out[369]=",ExpressionUUID->"3bf9f6bc-fa89-415a-a4c9-e4ac525247b2"]
}, Open  ]],

Cell["n=2", "Text",
 CellChangeTimes->{{3.919140111373602*^9, 
  3.919140111805999*^9}},ExpressionUUID->"0d3ac99b-166e-4cc0-b2d7-\
075d200a4ced"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "2"}], "]"}], "/.", "minimal"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.919143049260109*^9, 3.919143056277589*^9}, 
   3.9191498092108297`*^9},
 CellLabel->
  "In[370]:=",ExpressionUUID->"af5aff56-280b-468e-9ca0-1654b47da7fd"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919143056917334*^9, 3.9191498167742043`*^9, 
  3.919152996927949*^9, 3.919333782876099*^9, 3.919335078419753*^9, 
  3.919678909456462*^9, 3.919767031584786*^9, 3.91976719663412*^9, 
  3.920715869306724*^9, 3.924060903558889*^9, 3.9269410474596367`*^9, 
  3.92699591099269*^9, 3.927008794110629*^9, 3.927009058760705*^9, 
  3.928582403360484*^9},
 CellLabel->
  "Out[370]=",ExpressionUUID->"d22e9e29-6e61-4902-bc18-97dffd8e2e6c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "/", 
     RowBox[{"Pi", "^", "2"}]}], " ", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"lambda", "^", "3"}], "+", "lambda"}], ")"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"2", ",", "2"}], "]"}], "/.", "minimal"}], ")"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9191401053150063`*^9, 3.91914010672106*^9}, {
   3.919142990929133*^9, 3.919143028553585*^9}, 3.91914980921354*^9},
 CellLabel->
  "In[371]:=",ExpressionUUID->"4eb1c583-99c7-4474-a376-4919db687fe7"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919143028959374*^9, 3.919149819261319*^9, 
  3.9191529969667807`*^9, 3.91933378294407*^9, 3.9193350784624033`*^9, 
  3.919678909517582*^9, 3.919767039822351*^9, 3.919767199506023*^9, 
  3.920715869317556*^9, 3.924060903592105*^9, 3.926941047486248*^9, 
  3.92699591268442*^9, 3.9270087941283283`*^9, 3.927009058779006*^9, 
  3.928582403377019*^9},
 CellLabel->
  "Out[371]=",ExpressionUUID->"81e08edd-8b58-4440-ba8d-78198cfdee3a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], "/", 
     RowBox[{"Pi", "^", "2"}]}], " ", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}], "^", "2"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"lambda", "^", "3"}], "+", "lambda"}], ")"}]}], "-", 
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "2"}], "]"}], "/.", "minimal"}], ")"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.91914303854213*^9, 3.919143038751068*^9}, 
   3.919149809215789*^9},
 CellLabel->
  "In[372]:=",ExpressionUUID->"0c14a4d4-06a8-410e-96d6-6206f8669f14"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9191430389975367`*^9, 3.9191498208008423`*^9, 
  3.9191529969908648`*^9, 3.9193337829836617`*^9, 3.919335078489114*^9, 
  3.9196789095600033`*^9, 3.9197672011593103`*^9, 3.9207158693423357`*^9, 
  3.924060903613859*^9, 3.926941047499538*^9, 3.926995914852909*^9, 
  3.9270087941571703`*^9, 3.9270090588107758`*^9, 3.9285824034204693`*^9},
 CellLabel->
  "Out[372]=",ExpressionUUID->"d21c593a-f4c4-466c-be79-faeb7e8ea038"]
}, Open  ]],

Cell["n=3", "Text",
 CellChangeTimes->{{3.919143079906266*^9, 
  3.919143080484248*^9}},ExpressionUUID->"38f0ba89-fe23-4538-aa13-\
913ae7245f7a"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"x", "[", 
    RowBox[{"1", ",", "3"}], "]"}], "/.", "minimal"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.919143173289156*^9, 3.919143178348702*^9}, 
   3.919149809220151*^9},
 CellLabel->
  "In[373]:=",ExpressionUUID->"891e841b-ac71-4021-80de-4f544208a203"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.919143178730208*^9, 3.919152997051506*^9, 
  3.919333783076149*^9, 3.919335078561468*^9, 3.919678909667432*^9, 
  3.919680774802774*^9, 3.919767208140245*^9, 3.9207158693526993`*^9, 
  3.924060903645693*^9, 3.9269410475246143`*^9, 3.926995919324045*^9, 
  3.9270087941872873`*^9, 3.927009058829033*^9, 3.9285824034397497`*^9},
 CellLabel->
  "Out[373]=",ExpressionUUID->"fd4518d4-919d-4f4f-a124-c19b999e21fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"x", "[", 
     RowBox[{"2", ",", "3"}], "]"}], "+", 
    RowBox[{"x", "[", 
     RowBox[{"3", ",", "3"}], "]"}]}], "/.", "minimal"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9191431807279387`*^9, 3.9191432138348*^9}, 
   3.919149809222217*^9},
 CellLabel->
  "In[374]:=",ExpressionUUID->"2c052ed5-a4a7-416d-a514-d3874c430746"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.9191432142517023`*^9, 3.919152997093523*^9, 
  3.9193337831282167`*^9, 3.919335078610136*^9, 3.919678909731217*^9, 
  3.9196807769689817`*^9, 3.91976721001189*^9, 3.920715869378557*^9, 
  3.924060903686345*^9, 3.9269410475515203`*^9, 3.9269959215388203`*^9, 
  3.9270087942199697`*^9, 3.9270090588595324`*^9, 3.928582403501236*^9},
 CellLabel->
  "Out[374]=",ExpressionUUID->"efd9419a-0e95-42bb-a75e-9a14cb0015a6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"-", "3"}], " ", "I", " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "/", 
     RowBox[{"Pi", "^", "3"}]}], " ", 
    RowBox[{
     RowBox[{"Omega", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "1"}], "}"}], "]"}], "^", "3"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"lambda", "^", "4"}], "-", "1"}], ")"}]}], " ", "-", 
   RowBox[{"3", " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "/", 
     RowBox[{"Pi", "^", "2"}]}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"3", ",", "1", ",", "1"}], "}"}], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"lambda", "^", "4"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"lambda", "^", "2"}]}], "-", "3"}], ")"}]}], "-", 
   RowBox[{"3", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "/", 
     RowBox[{"(", 
      RowBox[{"2", " ", 
       RowBox[{"Pi", "^", "2"}]}], ")"}]}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1"}], "}"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "3"}], "}"}], "]"}], "-", 
      RowBox[{"3", 
       RowBox[{"Omega", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", "3"}], "}"}], "]"}]}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lambda", "^", "2"}], "+", "1"}], ")"}], "^", "2"}]}], "+", 
   RowBox[{"3", " ", "I", " ", 
    RowBox[{
     RowBox[{"Sqrt", "[", "2", "]"}], "/", "Pi"}], " ", 
    RowBox[{"Omega", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"lambda", "^", "4"}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"lambda", "^", "2"}]}], "-", "3"}], ")"}]}], "-", 
   RowBox[{"3", " ", 
    RowBox[{"I", "/", 
     RowBox[{"(", 
      RowBox[{"Pi", " ", 
       RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}]}], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "2", ",", "2", ",", "1"}], "}"}], "]"}], "-", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"2", ",", "1", ",", "3", ",", "3"}], "}"}], "]"}], "+", 
      RowBox[{"Omega", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "3", ",", "2", ",", "1"}], "}"}], "]"}]}], ")"}], 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"lambda", "^", "2"}], "+", "1"}], ")"}], "^", "2"}]}], " ", 
   "-", 
   RowBox[{"6", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"x", "[", 
       RowBox[{"3", ",", "3"}], "]"}], "/.", "minimal"}], ")"}]}]}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.9191432153922377`*^9, 3.9191432541644707`*^9}, {
   3.919143727835925*^9, 3.9191439193490553`*^9}, {3.9191441077347383`*^9, 
   3.919144139837965*^9}, 3.919149809224502*^9},
 CellLabel->
  "In[375]:=",ExpressionUUID->"2a951419-3aee-4fdf-9580-f3e88d285710"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{{3.9191439060242233`*^9, 3.919143919982655*^9}, {
   3.919144109233589*^9, 3.9191441402255917`*^9}, 3.9191529971327963`*^9, 
   3.919333783185678*^9, 3.9193350786695547`*^9, 3.919678909864551*^9, 
   3.91968079301027*^9, 3.91976721154359*^9, 3.920715869408016*^9, 
   3.924060903719881*^9, 3.926941047579886*^9, 3.926995924618155*^9, 
   3.927008794252092*^9, 3.927009058893176*^9, 3.9285824035571537`*^9},
 CellLabel->
  "Out[375]=",ExpressionUUID->"fbf6eb34-bb4a-4e76-ae33-f223b1fd53b5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"Coefficient", "[", 
    RowBox[{"W3", ",", 
     RowBox[{"Omega", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "2", ",", "2"}], "}"}], ",", "I"}], 
      "]"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "8"}], " ", "Pi"}], ")"}]}], "//", "Simplify"}]], "Input",
 CellChangeTimes->{{3.928593850315741*^9, 3.928593930828833*^9}, {
  3.928593961393321*^9, 3.928594008498341*^9}},
 CellLabel->
  "In[398]:=",ExpressionUUID->"091cf890-a146-4955-9c65-3bca68dbaa8a"],

Cell[BoxData[
 RowBox[{"-", 
  FractionBox[
   RowBox[{"\[ImaginaryI]", " ", 
    SuperscriptBox[
     RowBox[{"Cos", "[", "phi", "]"}], "2"], " ", 
    SuperscriptBox[
     RowBox[{"Sin", "[", "phi", "]"}], "2"]}], "\[Pi]"]}]], "Output",
 CellChangeTimes->{{3.928593862768792*^9, 3.928593932259571*^9}, {
  3.928593963039768*^9, 3.928594009068557*^9}},
 CellLabel->
  "Out[398]=",ExpressionUUID->"45794ae5-c5b5-4a8c-8a05-cf2cc054df4d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1210, 302},
WindowMargins->{{8, Automatic}, {Automatic, 20}},
TaggingRules->{"TryRealOnly" -> False},
FrontEndVersion->"12.2 pour Mac OS X x86 (64-bit) (December 12, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2cc87502-9bf6-4812-aec1-2f717f6d1785"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 498, 9, 238, "Title",ExpressionUUID->"9fb1e006-ab0d-45a5-a45d-a184ab4a269b"],
Cell[1081, 33, 503, 11, 88, "Text",ExpressionUUID->"c8907cc0-3191-4006-a383-28904bd8b066"],
Cell[1587, 46, 287, 6, 46, "Input",ExpressionUUID->"22f16d1b-26dc-4796-8932-c602585381ba"],
Cell[1877, 54, 515, 16, 46, "Input",ExpressionUUID->"5d3295f7-315e-4799-8b34-a9bedb4faca0"],
Cell[2395, 72, 393, 13, 53, "Text",ExpressionUUID->"92357163-56a1-4557-bd74-675340ee0624"],
Cell[CellGroupData[{
Cell[2813, 89, 2101, 63, 140, "Input",ExpressionUUID->"2dc849a5-627f-4453-b9ee-7633b541a2b9"],
Cell[4917, 154, 3206, 77, 173, "Output",ExpressionUUID->"d575d54c-179a-4b64-9127-9b151648e955"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8160, 236, 458, 9, 81, "Subsection",ExpressionUUID->"e27d4919-8524-4d6a-8f74-eed7825e5af5"],
Cell[8621, 247, 733, 21, 78, "Input",ExpressionUUID->"5454ec99-31c9-4a87-a94a-295c18a40495"],
Cell[9357, 270, 284, 7, 46, "Input",ExpressionUUID->"f25263c4-08eb-4a7c-9168-c73a3db84772"],
Cell[9644, 279, 877, 26, 109, "Input",ExpressionUUID->"9721a3f0-a851-49d9-90b7-efca6cd75703"],
Cell[10524, 307, 744, 22, 78, "Input",ExpressionUUID->"58f73905-433a-4d01-88e6-2c92af1c1741"],
Cell[11271, 331, 304, 8, 46, "Input",ExpressionUUID->"8bc190c0-e5f5-447b-ae96-244276849461"]
}, Open  ]],
Cell[CellGroupData[{
Cell[11612, 344, 270, 4, 81, "Subsection",ExpressionUUID->"e2831ab3-cd7d-4e65-ade8-4d33a5c60272"],
Cell[11885, 350, 346, 7, 46, "Input",ExpressionUUID->"52f77667-ba71-4f1e-8d9e-ac3b3054577e"],
Cell[CellGroupData[{
Cell[12256, 361, 522, 13, 46, "Input",ExpressionUUID->"0ee62703-88d7-4254-b903-43cd9c260b12"],
Cell[12781, 376, 1558, 26, 71, "Output",ExpressionUUID->"fddc44aa-393c-4336-869b-5166dc0c69f8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[14376, 407, 639, 16, 46, "Input",ExpressionUUID->"097f96ad-825a-4781-9394-f4f1234e23e8"],
Cell[15018, 425, 1602, 28, 71, "Output",ExpressionUUID->"05ce56cf-774e-4445-ad54-78ff9f61524a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16657, 458, 633, 16, 46, "Input",ExpressionUUID->"07587976-fa57-4b2c-be71-5ef0f3e37239"],
Cell[17293, 476, 1600, 28, 71, "Output",ExpressionUUID->"d19e7bee-800d-4cba-860d-2deca16f0c32"]
}, Open  ]],
Cell[CellGroupData[{
Cell[18930, 509, 254, 6, 46, "Input",ExpressionUUID->"29549420-fc53-4c44-9aad-fdfdc0715bc8"],
Cell[19187, 517, 510, 9, 64, "Output",ExpressionUUID->"65866d85-81ed-437a-a84f-1f7a66a0fb8e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19734, 531, 227, 5, 46, "Input",ExpressionUUID->"8754df6c-317c-4248-beb3-5004ac60ddb6"],
Cell[19964, 538, 446, 8, 52, "Output",ExpressionUUID->"e2411a4c-afa2-403f-b6b5-d891049fe581"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[20459, 552, 637, 9, 81, "Subsection",ExpressionUUID->"3a3416b5-527b-4b38-b849-501bf48dcce4"],
Cell[21099, 563, 198, 8, 53, "Text",ExpressionUUID->"88fb8a35-db36-42fc-b041-03258a881860"],
Cell[21300, 573, 357, 8, 88, "Text",ExpressionUUID->"8681caf6-0dbe-46cb-9796-2a074675dd7f"],
Cell[CellGroupData[{
Cell[21682, 585, 731, 19, 46, "Input",ExpressionUUID->"df5ba776-2209-40aa-9543-2765dc9a5c4f"],
Cell[22416, 606, 1814, 34, 52, "Output",ExpressionUUID->"3ab55b1d-3850-453c-a089-53a77eaed9c0"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24267, 645, 540, 16, 46, "Input",ExpressionUUID->"b931dad6-0e7c-429d-9189-9011c09a7ced"],
Cell[24810, 663, 1372, 28, 52, "Output",ExpressionUUID->"970b06ff-a69b-4a2e-922c-1d45d6a8ef55"]
}, Open  ]],
Cell[CellGroupData[{
Cell[26219, 696, 542, 17, 46, "Input",ExpressionUUID->"814631b8-45c6-4488-b41a-9581b63bda49"],
Cell[26764, 715, 1366, 28, 52, "Output",ExpressionUUID->"34ee3296-1623-4af2-bc1c-1b5544cd3ba6"]
}, Open  ]],
Cell[28145, 746, 213, 4, 46, "Input",ExpressionUUID->"594b9921-d489-4edc-a6f4-e868ac61d4f1"],
Cell[28361, 752, 981, 25, 46, "Input",ExpressionUUID->"2c1e67ee-4ef0-45c0-a76a-a58a7cb7f7e4"],
Cell[29345, 779, 215, 4, 46, "Input",ExpressionUUID->"6e051a22-6f8b-47b4-aa32-d86ed38aac99"],
Cell[29563, 785, 605, 18, 46, "Input",ExpressionUUID->"b6da5cb5-6258-421c-a5db-8f450b2a5aaa"],
Cell[30171, 805, 232, 5, 46, "Input",ExpressionUUID->"2728de2c-7939-4eac-adfd-32f43e2ac4db"],
Cell[30406, 812, 1336, 38, 109, "Input",ExpressionUUID->"f5600c52-c480-418e-a4e3-d4c3e2c30b73"],
Cell[31745, 852, 1286, 37, 109, "Input",ExpressionUUID->"3d419db0-bf5c-4cd9-bddf-f49a3400b3d3"],
Cell[CellGroupData[{
Cell[33056, 893, 351, 6, 46, "Input",ExpressionUUID->"78e6b042-0685-4cdc-a4bf-136becea1491"],
Cell[33410, 901, 1465, 26, 52, "Output",ExpressionUUID->"a1b03eb1-0a79-4e5e-85ee-31283994a39b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[34912, 932, 303, 6, 46, "Input",ExpressionUUID->"6d06ba36-7881-42d9-a88e-0a44f4c024f5"],
Cell[35218, 940, 1969, 42, 84, "Output",ExpressionUUID->"9ab7776e-7949-4e97-a62f-74bcb298e314"]
}, Open  ]],
Cell[CellGroupData[{
Cell[37224, 987, 203, 4, 46, "Input",ExpressionUUID->"54b0ddee-eed6-43f6-9cb3-9aecd72b480e"],
Cell[37430, 993, 1978, 57, 115, "Output",ExpressionUUID->"fe144a1e-015a-4d49-a597-9d52d1a0c3a8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[39445, 1055, 207, 4, 46, "Input",ExpressionUUID->"92179fba-fdfa-40cb-858e-778015da6da0"],
Cell[39655, 1061, 4209, 120, 208, "Output",ExpressionUUID->"2d6b1a94-2402-47e5-8dbd-fc4ffe49aa15"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[43913, 1187, 194, 3, 81, "Subsection",ExpressionUUID->"1662635f-22aa-46ed-b0d8-0d7440e5d78a"],
Cell[44110, 1192, 459, 9, 88, "Text",ExpressionUUID->"074ead24-1925-4a08-a440-7c7f74b2dd4f"],
Cell[44572, 1203, 474, 9, 46, "Input",ExpressionUUID->"388821b5-d85e-4c08-9352-751a05070e28"],
Cell[45049, 1214, 1063, 25, 46, "Input",ExpressionUUID->"7392d535-d646-41b0-904d-ef00f893d505"],
Cell[46115, 1241, 534, 16, 46, "Input",ExpressionUUID->"3ee2a40f-2fd5-430b-b779-6378d29a1759"],
Cell[46652, 1259, 16309, 390, 1380, "Input",ExpressionUUID->"c4cd08c3-7939-4d0b-877b-f9692e1eb2bf"],
Cell[CellGroupData[{
Cell[62986, 1653, 201, 4, 46, "Input",ExpressionUUID->"49ead7da-c24d-4d69-bcf6-5219bd377dc6"],
Cell[63190, 1659, 276, 5, 52, "Output",ExpressionUUID->"6be48237-7525-4cd8-b0a1-b896ad2bcb2f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[63503, 1669, 363, 9, 46, "Input",ExpressionUUID->"e02eac1b-42f4-4ec7-bd16-3c1a1b81258f"],
Cell[CellGroupData[{
Cell[63891, 1682, 1174, 32, 61, "Print",ExpressionUUID->"c6f818f0-6c03-4de3-ae2d-e670d12beabc"],
Cell[65068, 1716, 1457, 39, 61, "Print",ExpressionUUID->"ea6d72a7-75a9-4828-ae36-dcb0b6f51ba8"],
Cell[66528, 1757, 1439, 39, 61, "Print",ExpressionUUID->"686e8495-1191-4dda-bb29-2d2901a7b8ee"],
Cell[67970, 1798, 1081, 29, 55, "Print",ExpressionUUID->"e0c9a198-f0b0-4bdb-b7c8-177da7013c05"],
Cell[69054, 1829, 441, 10, 36, "Print",ExpressionUUID->"78f896e9-bf75-45da-8868-7b69c372fb4f"],
Cell[69498, 1841, 2330, 64, 122, "Print",ExpressionUUID->"d88e9932-4dfd-4b75-b613-e140c5ed5baa"],
Cell[71831, 1907, 2140, 60, 90, "Print",ExpressionUUID->"28f10bff-585f-41ce-86d3-a4c5ac434a3e"],
Cell[73974, 1969, 2138, 58, 120, "Print",ExpressionUUID->"763cc331-bd55-4f75-bf52-568107dd3332"],
Cell[76115, 2029, 449, 10, 36, "Print",ExpressionUUID->"54321ec1-c01d-43b7-ae58-4c88c71f6b79"],
Cell[76567, 2041, 2126, 62, 90, "Print",ExpressionUUID->"e7900c98-eb6e-4034-992f-7778f773ff56"],
Cell[78696, 2105, 18926, 475, 672, "Print",ExpressionUUID->"80a84d63-83c4-45a3-83c1-d4f860215cac"],
Cell[97625, 2582, 25103, 613, 817, "Print",ExpressionUUID->"c3860f49-d95e-4e9c-b39f-e1da58f0f2dd"],
Cell[122731, 3197, 27652, 689, 985, "Print",ExpressionUUID->"0c17abed-d5d3-4e11-9310-e03affaaa03d"],
Cell[150386, 3888, 13127, 330, 457, "Print",ExpressionUUID->"cce3e735-ec15-4dbb-82c3-9f39ad33768d"],
Cell[163516, 4220, 441, 10, 36, "Print",ExpressionUUID->"f00e0939-8814-4cdf-859e-902efa07a232"]
}, Open  ]]
}, Open  ]],
Cell[163984, 4234, 224, 5, 53, "Text",ExpressionUUID->"b441d7f2-792a-486f-b0ae-0f067d64087a"],
Cell[164211, 4241, 230, 5, 46, "Input",ExpressionUUID->"fce5261d-18ec-40c6-a198-fe631e54896f"],
Cell[164444, 4248, 4891, 130, 357, "Input",ExpressionUUID->"0692ba7d-f440-48d4-aac8-e40661d32177"],
Cell[CellGroupData[{
Cell[169360, 4382, 538, 9, 46, "Input",ExpressionUUID->"ef94f660-a1d4-4aff-83e0-3f80ce0e648d"],
Cell[CellGroupData[{
Cell[169923, 4395, 815, 18, 36, "Print",ExpressionUUID->"87ba3704-db53-45f7-9467-3d2aea292a7c"],
Cell[170741, 4415, 817, 18, 36, "Print",ExpressionUUID->"eba55cbb-0977-4303-94c6-656aa7898947"],
Cell[171561, 4435, 807, 18, 36, "Print",ExpressionUUID->"64f855d7-859e-43fe-b34c-9269a7069d77"],
Cell[172371, 4455, 807, 18, 36, "Print",ExpressionUUID->"76699cf8-b23c-46ed-9f2b-1475e37eeb16"],
Cell[173181, 4475, 617, 12, 36, "Print",ExpressionUUID->"414b3421-856d-4570-912c-f145ac7722bf"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[173847, 4493, 208, 4, 46, "Input",ExpressionUUID->"10d56a1d-fa35-4634-923d-b9910350efed"],
Cell[CellGroupData[{
Cell[174080, 4501, 759, 18, 36, "Print",ExpressionUUID->"28ebe611-3cdc-4d25-93b7-9a0b2701a357"],
Cell[174842, 4521, 760, 18, 36, "Print",ExpressionUUID->"6e266a8c-e7f8-44ac-972a-ade1cfe0fae0"],
Cell[175605, 4541, 753, 18, 36, "Print",ExpressionUUID->"2dc908f8-b1de-4bac-9f47-1715571d7358"],
Cell[176361, 4561, 755, 18, 36, "Print",ExpressionUUID->"98f721db-c6ce-4de7-869a-4fe3d1723e97"],
Cell[177119, 4581, 563, 12, 36, "Print",ExpressionUUID->"c7c548e2-2b94-4201-aa8e-e7e73a735e20"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[177731, 4599, 207, 4, 46, "Input",ExpressionUUID->"20a4e866-16f3-4323-97db-cd71dc57d7ba"],
Cell[CellGroupData[{
Cell[177963, 4607, 569, 15, 36, "Print",ExpressionUUID->"d4e8421d-2a90-4a79-902f-5717924038eb"],
Cell[178535, 4624, 571, 15, 36, "Print",ExpressionUUID->"7dbca232-9307-41c7-8c49-3dad7d01895f"],
Cell[179109, 4641, 563, 15, 36, "Print",ExpressionUUID->"f0356afc-20ab-4745-82fd-42a515c0bfac"],
Cell[179675, 4658, 563, 15, 36, "Print",ExpressionUUID->"f1b6f984-b144-4255-913e-e36f105aeb3d"],
Cell[180241, 4675, 375, 9, 36, "Print",ExpressionUUID->"e86e72d7-2219-48c3-81a8-ca12d4ef6f66"]
}, Open  ]]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[180677, 4691, 184, 3, 81, "Subsection",ExpressionUUID->"a0edeca5-bcf2-4c0b-a9b0-8562b268d401"],
Cell[180864, 4696, 2503, 71, 233, "Input",ExpressionUUID->"d0f28f77-ecf6-4ff5-8aef-aab8b8380185"]
}, Open  ]],
Cell[CellGroupData[{
Cell[183404, 4772, 224, 4, 81, "Subsection",ExpressionUUID->"2a651107-35e1-4853-81d1-fb7219746128"],
Cell[183631, 4778, 336, 5, 53, "Text",ExpressionUUID->"6f7b293e-dffd-4862-a700-83e3d8d77e38"],
Cell[183970, 4785, 4248, 112, 481, "Input",ExpressionUUID->"5dd29777-3803-4886-98c1-ec2db505f552"],
Cell[CellGroupData[{
Cell[188243, 4901, 220, 4, 46, "Input",ExpressionUUID->"98e31f51-16a8-43b1-8fd2-3ab39378b61d"],
Cell[CellGroupData[{
Cell[188488, 4909, 565, 12, 36, "Print",ExpressionUUID->"bca015df-4e0b-4d86-9fb0-e2ab7a31e254"],
Cell[189056, 4923, 2314, 62, 71, "Print",ExpressionUUID->"97b93204-1d3d-472b-bfbd-0f9c4d3c597a"],
Cell[191373, 4987, 532, 11, 36, "Print",ExpressionUUID->"dadd33c9-5deb-4230-a5c7-3ead3dd81544"],
Cell[191908, 5000, 62895, 1578, 2121, "Print",ExpressionUUID->"e221a8e5-58b4-461d-b576-7a937c559a13"]
}, Open  ]]
}, Open  ]],
Cell[254830, 6582, 499, 8, 46, "Input",ExpressionUUID->"744b90a3-4124-4597-8cf3-77164ea5fd00"],
Cell[CellGroupData[{
Cell[255354, 6594, 468, 10, 46, "Input",ExpressionUUID->"15fe29f3-7716-4bbb-83dc-3d5044d84324"],
Cell[255825, 6606, 1173, 27, 52, "Output",ExpressionUUID->"447b309c-c826-4083-ac90-62da8e552336"]
}, Open  ]],
Cell[CellGroupData[{
Cell[257035, 6638, 847, 24, 78, "Input",ExpressionUUID->"1a4a2392-3152-4877-a2f3-34a04488628d"],
Cell[257885, 6664, 638, 10, 52, "Output",ExpressionUUID->"b2efaca5-e94b-4a54-afc8-ca76cb6f8fc6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[258560, 6679, 408, 8, 46, "Input",ExpressionUUID->"7516424a-9a62-4ecc-970b-ccf513f26481"],
Cell[258971, 6689, 12224, 343, 594, "Output",ExpressionUUID->"412c9294-a600-4bf1-8286-f4cf6c969f40"]
}, Open  ]],
Cell[271210, 7035, 313, 10, 53, "Text",ExpressionUUID->"a37a35c1-52ee-4644-9c8c-26b4aa3f6eb1"],
Cell[CellGroupData[{
Cell[271548, 7049, 8313, 269, 574, "Input",ExpressionUUID->"878c1e24-f9ea-4f1a-be66-fdad9637072d"],
Cell[279864, 7320, 495, 8, 52, "Output",ExpressionUUID->"a5a723a1-34f1-463d-adf1-bd397beb11b4"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[280408, 7334, 220, 4, 81, "Subsection",ExpressionUUID->"b9fbf594-9862-49e6-bac9-ca21fd91d7c5"],
Cell[280631, 7340, 233, 4, 53, "Text",ExpressionUUID->"312cfd3c-458b-487e-b6ad-9d9dc7441ca0"],
Cell[280867, 7346, 3683, 98, 388, "Input",ExpressionUUID->"dac52605-1ee0-4ed3-87c3-e109086b4633"],
Cell[CellGroupData[{
Cell[284575, 7448, 213, 4, 46, "Input",ExpressionUUID->"0dbacbed-bf8e-44d1-be05-69df0728467f"],
Cell[CellGroupData[{
Cell[284813, 7456, 485, 10, 36, "Print",ExpressionUUID->"59d2cf30-fc45-4205-8e51-ff9a3ff060e0"],
Cell[285301, 7468, 1230, 32, 55, "Print",ExpressionUUID->"fa263d3b-5993-472a-bb64-48fc51012769"],
Cell[286534, 7502, 487, 10, 36, "Print",ExpressionUUID->"63c76081-e3d7-4bfd-8a78-b8bd35422d5e"],
Cell[287024, 7514, 25636, 636, 931, "Print",ExpressionUUID->"ce36beb7-0b24-4c84-befc-7c27f6ca3c05"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[312709, 8156, 320, 8, 46, "Input",ExpressionUUID->"fd144792-71a3-4f6f-abd1-ea50ca60d727"],
Cell[313032, 8166, 694, 16, 52, "Output",ExpressionUUID->"bb372c76-f95f-4e92-ab29-b9ccf42af7e8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[313763, 8187, 205, 4, 46, "Input",ExpressionUUID->"693069e1-f6f3-4dc0-a8b8-99599741e5c4"],
Cell[313971, 8193, 319, 5, 52, "Output",ExpressionUUID->"19f4d1df-c02f-4cbb-b884-b1fa0ff4991c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[314327, 8203, 437, 9, 46, "Input",ExpressionUUID->"51284a50-60eb-486f-9395-f01e5ef1e58a"],
Cell[314767, 8214, 9625, 274, 502, "Output",ExpressionUUID->"ea5aa889-e6c1-4591-8b71-964dd68a9ff3"]
}, Open  ]],
Cell[324407, 8491, 289, 9, 53, "Text",ExpressionUUID->"d53037a9-016f-4b5c-a276-8aff7a1678e4"],
Cell[CellGroupData[{
Cell[324721, 8504, 8288, 269, 605, "Input",ExpressionUUID->"aac5e9d8-f6f0-4dc1-9211-04f33aae21c5"],
Cell[333012, 8775, 269, 5, 52, "Output",ExpressionUUID->"e8a3c86c-0517-4819-9254-acbc2f01e8e0"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[333330, 8786, 294, 4, 81, "Subsection",ExpressionUUID->"1bdbee34-6271-431e-9832-2712350ff7bc"],
Cell[333627, 8792, 265, 5, 46, "Input",ExpressionUUID->"7e045268-fc98-4be2-93cf-22dab3254fe2"],
Cell[333895, 8799, 395, 8, 53, "Text",ExpressionUUID->"ff51fce0-fd90-4dc7-ace0-2a1563d90ac9"],
Cell[334293, 8809, 341, 9, 46, "Input",ExpressionUUID->"9fd7a8b6-e39d-4bcd-aca2-e2f767257de0"],
Cell[334637, 8820, 1203, 34, 109, "Input",ExpressionUUID->"29f42eae-82a7-47bd-8f78-592f276273e2"],
Cell[335843, 8856, 343, 8, 46, "Input",ExpressionUUID->"3bb44e77-61f9-4a0f-a8af-1e2963afe6c1"],
Cell[336189, 8866, 1137, 22, 46, "Input",ExpressionUUID->"4cbc8e01-c1a3-43ec-a9cf-01c3bf9d6c52"],
Cell[337329, 8890, 243, 7, 53, "Text",ExpressionUUID->"9f087a80-9f41-4bc4-abe4-5a140d0ce4cc"],
Cell[337575, 8899, 3937, 116, 233, "Input",ExpressionUUID->"526bdefc-c626-4a05-88a9-86edbcb7dc1e"],
Cell[341515, 9017, 164, 3, 53, "Text",ExpressionUUID->"ccd2ae57-2667-455d-9a5c-4f8ba5d50990"],
Cell[CellGroupData[{
Cell[341704, 9024, 273, 7, 46, "Input",ExpressionUUID->"d58d5ecb-47d0-443c-bb1f-4ef3d62634a6"],
Cell[341980, 9033, 296, 6, 52, "Output",ExpressionUUID->"d7116965-5db2-4c88-9031-87dcbabac006"]
}, Open  ]],
Cell[CellGroupData[{
Cell[342313, 9044, 354, 9, 46, "Input",ExpressionUUID->"e304fe9e-f231-4c26-80f3-642f9733d8f0"],
Cell[342670, 9055, 370, 9, 68, "Output",ExpressionUUID->"7e6054b7-5f2f-4cba-ac2f-899a62640c4a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343077, 9069, 237, 5, 46, "Input",ExpressionUUID->"92e2fe7f-4e31-484d-ac98-9d7675baa8a7"],
Cell[343317, 9076, 247, 4, 52, "Output",ExpressionUUID->"89f7fd76-4028-48b9-b444-460cc6ce04a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[343601, 9085, 235, 5, 46, "Input",ExpressionUUID->"22bbfbfe-8a79-4c49-9356-3798646469f2"],
Cell[343839, 9092, 253, 4, 52, "Output",ExpressionUUID->"0068a25d-2a1e-4e16-9a5f-7d0837357ddc"]
}, Open  ]],
Cell[344107, 9099, 175, 3, 53, "Text",ExpressionUUID->"1ad3e395-3e92-47cf-9b2e-f84fe0065eb5"],
Cell[344285, 9104, 147, 3, 53, "Text",ExpressionUUID->"66bc6f7e-53e9-41a9-8984-c2116e74825b"],
Cell[CellGroupData[{
Cell[344457, 9111, 393, 10, 46, "Input",ExpressionUUID->"2c03299f-6776-4e67-a433-df3060c8e7b1"],
Cell[344853, 9123, 535, 9, 52, "Output",ExpressionUUID->"d81f8d51-e01f-43e2-9ded-70252a941755"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345425, 9137, 756, 23, 46, "Input",ExpressionUUID->"8a41f2f6-384f-41ac-a5c8-e95a891196d9"],
Cell[346184, 9162, 568, 9, 52, "Output",ExpressionUUID->"df4d28d9-c0ee-4b51-a8db-ff55082277ee"]
}, Open  ]],
Cell[CellGroupData[{
Cell[346789, 9176, 778, 24, 46, "Input",ExpressionUUID->"bd9096aa-058c-487d-a126-e982bd289079"],
Cell[347570, 9202, 502, 8, 52, "Output",ExpressionUUID->"3bf9f6bc-fa89-415a-a4c9-e4ac525247b2"]
}, Open  ]],
Cell[348087, 9213, 145, 3, 53, "Text",ExpressionUUID->"0d3ac99b-166e-4cc0-b2d7-075d200a4ced"],
Cell[CellGroupData[{
Cell[348257, 9220, 321, 9, 46, "Input",ExpressionUUID->"af5aff56-280b-468e-9ca0-1654b47da7fd"],
Cell[348581, 9231, 478, 8, 52, "Output",ExpressionUUID->"d22e9e29-6e61-4902-bc18-97dffd8e2e6c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349096, 9244, 786, 24, 78, "Input",ExpressionUUID->"4eb1c583-99c7-4474-a376-4919db687fe7"],
Cell[349885, 9270, 480, 8, 52, "Output",ExpressionUUID->"81e08edd-8b58-4440-ba8d-78198cfdee3a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[350402, 9283, 739, 24, 78, "Input",ExpressionUUID->"0c14a4d4-06a8-410e-96d6-6206f8669f14"],
Cell[351144, 9309, 471, 7, 52, "Output",ExpressionUUID->"d21c593a-f4c4-466c-be79-faeb7e8ea038"]
}, Open  ]],
Cell[351630, 9319, 145, 3, 53, "Text",ExpressionUUID->"38f0ba89-fe23-4538-aa13-913ae7245f7a"],
Cell[CellGroupData[{
Cell[351800, 9326, 319, 9, 46, "Input",ExpressionUUID->"891e841b-ac71-4021-80de-4f544208a203"],
Cell[352122, 9337, 459, 7, 52, "Output",ExpressionUUID->"fd4518d4-919d-4f4f-a124-c19b999e21fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[352618, 9349, 401, 12, 46, "Input",ExpressionUUID->"2c052ed5-a4a7-416d-a514-d3874c430746"],
Cell[353022, 9363, 464, 7, 52, "Output",ExpressionUUID->"efd9419a-0e95-42bb-a75e-9a14cb0015a6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[353523, 9375, 3190, 97, 233, "Input",ExpressionUUID->"2a951419-3aee-4fdf-9580-f3e88d285710"],
Cell[356716, 9474, 537, 8, 52, "Output",ExpressionUUID->"fbf6eb34-bb4a-4e76-ae33-f223b1fd53b5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[357290, 9487, 560, 16, 46, "Input",ExpressionUUID->"091cf890-a146-4955-9c65-3bca68dbaa8a"],
Cell[357853, 9505, 436, 11, 90, "Output",ExpressionUUID->"45794ae5-c5b5-4a8c-8a05-cf2cc054df4d"]
}, Open  ]]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/README <==
The following files are included as ancillary files to the arXiv submission.

eval_mzv.nb :  [Needs Mathematica 13+, for CenteredInterval.]  Computes all (relevant) MZV's values up to (by default) weight 12, writing mzv_wt12_IntArith.txt and mzv_wt12_Real.txt (which contain CenteredInterval and Real values respectively).  Also computes the relevant values for the Data Mine generators (very small list, ~80 elements), and writes them to mzvDMNum_IntArith.txt and mzvDMNum_Real.txt.  Algorithm for evaluation described in Appendix C.

eval_omega.nb : [Needs Mathematica 13+, for CenteredInterval.]  Computes all omega values up to (by default) depth 9, writing omega_dp9_IntArith.txt and omega_dp9_Real.txt (which contain CenteredInterval and Real values respectively).  Algorithm for evaluation described in Appendix C.

Lawsoncmc-derivatives.nb : algorithm to compute derivatives of parameters in the general cmc case. Used to combute the order 3 expansion of Willmore energy and mean curvature in term of Omega-values and phi.

Lawson-derivatives-formal.nb : algorithm to compute derivatives of parameters in the minimal case. Used to compute the order 3 expansion of the area of Lawson surfaces.  Establishes ar_3 = 9/4 zeta(3).

Lawson-derivatives-mzvDM.nb : algorithm to compute derivatives of parameters in the minimal case, reading the various data files.  Can run with formal Omega, Omega as formal MZV, Omega numerical, Omega via MZV numerical, Omega via MZV DM (which can then be numerically evaluated later using numerical values for the Data Mine generators).  Can run numerically via Real values [default, and always if running in Mathematica <= 12], or via CenteredInterval arithmetic (althouh this is somewhat slower).  Used in Appendix D.2 to calculate the analytic formula for alpha_5, ..., alpha_11 (only alpha_5, alpha_7 stated), and the numerical results for alpha_5, ..., \alpha_21 given in therein. 

Lawson-proof.nb : interval arithmetic proof of the quantitative results, using omega_dp9_Real.txt. 

mzvDMNum_IntArith.txt / mzvDMNum_Real.txt : numerical values (in CenteredInterval, respectively Real arithmetic) for the Data Mine generators.  Computed with eval_mzv.nb.

mzvDMresults.txt : extract of the relevant part of the alternating MZV Data Mine. [Full version available at https://www.nikhef.nl/~form/datamine/alternating/rational/alldepth/alldepth.html]

mzvDM_to_MZV.txt : rule to rewrite datamine symbols (like h3111) back into useful alternating MZV notation.  Used to obtain analytic formulas for alpha_3, alpha_5, alpha_7 in standard notation.

mzv_wt12_IntArith.txt / mzv_wt12_Real.txt : 
numerical values (in CenteredInterval, respectively Real arithmetic) for all relevant alternating MZV's up to weight 12.  Computed with eval_mzv.nb.  NOTE: We computed and used results up to weight 21, but this file is far is too large to easily (~1.2 GB, respectively 2GB each).  

numDerivatives.txt : contains derivatives of parameters up to order 9. Computed with Lawson-derivatives.nb.

omega_dp9_IntArith.txt / omega_dp9_Real.txt : numerical values (in CenteredInterval, respectively Real arithmetic) for all Omega values up to depth 9.  Computed with eval_omega.nb.



==> anc/eval_mzv.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     61778,       1600]
NotebookOptionsPosition[     56478,       1516]
NotebookOutlinePosition[     56876,       1532]
CellTagsIndexPosition[     56833,       1529]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Routine to evaluate truncated MPL\[CloseCurlyQuote]s, with convergence \
rate \[Alpha]", "Section",
 CellChangeTimes->{{3.927290433608666*^9, 3.927290451605399*^9}, 
   3.9289890212198277`*^9},ExpressionUUID->"67a8e793-cbec-4501-90cd-\
c701b3d3159d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"memoised", " ", "for", " ", "speed"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
    "could", " ", "be", " ", "improved", " ", "as", " ", "result", " ", "vec",
      " ", "contains", " ", "evaluations", " ", "for", " ", 
     RowBox[{
      SubscriptBox["Li", 
       RowBox[{
        RowBox[{"N", ";", "a1"}], ",", "...", ",", "ai"}]], "[", 
      RowBox[{"eps1", ",", "...", ",", "epsi"}], "]"}], " ", "as", " ", 
     "well"}]}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "evalLi", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"evalLi", "[", 
       RowBox[{"alpha_", ",", " ", "NN_", ",", " ", "$pr_"}], "]"}], "[", 
      RowBox[{"a_List", ",", " ", "b_List"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"evalLi", "[", 
        RowBox[{"alpha", ",", " ", "NN", ",", " ", "$pr"}], "]"}], "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", "=", " ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "d", ",", " ", "eta", ",", " ", "vec", ",", " ", "i", ",", " ", "r", 
          ",", "bound", ",", "bev"}], "}"}], ",", 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"d", "=", " ", 
           RowBox[{"Length", "[", "a", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"eta", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Times", "@@", 
              RowBox[{"b", "[", 
               RowBox[{"[", 
                RowBox[{"i", ";;", "All"}], "]"}], "]"}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", " ", "1", ",", " ", "d"}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"0", " ", "<", " ", "alpha"}], " ", "&&", " ", 
             RowBox[{"alpha", " ", "<", " ", "1"}]}], ",", " ", "True", ",", 
            " ", 
            RowBox[{"Abort", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"VectorQ", "[", 
              RowBox[{"eta", ",", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"Abs", "[", "#", "]"}], "<=", "alpha"}], "&"}]}], 
              "]"}], "\[Equal]", "False"}], ",", " ", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<Failure on \>\"", ",", " ", 
               RowBox[{"Li", "[", 
                RowBox[{"a", ",", "b"}], "]"}]}], "]"}], ";", 
             RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"bev", " ", "=", " ", 
           RowBox[{"b", "*", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{"1.0", ",", "$pr"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"vec", " ", "=", " ", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", " ", 
             RowBox[{"Table", "[", 
              RowBox[{"0", ",", " ", "d"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
            RowBox[{"i", " ", "\[LessEqual]", " ", "NN"}], ",", " ", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"r", " ", "=", " ", "d"}], ",", " ", 
               RowBox[{"r", " ", "\[GreaterEqual]", " ", "1"}], ",", " ", 
               RowBox[{"r", "--"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"vec", "[", 
                 RowBox[{"[", 
                  RowBox[{"r", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
                RowBox[{
                 RowBox[{"vec", "[", 
                  RowBox[{"[", 
                   RowBox[{"r", "+", "1"}], "]"}], "]"}], " ", "+", " ", 
                 RowBox[{
                  RowBox[{"vec", "[", 
                   RowBox[{"[", 
                    RowBox[{"r", "-", "1", "  ", "+", "1"}], " ", "]"}], 
                   "]"}], " ", "*", " ", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"bev", "[", 
                    RowBox[{"[", "r", "]"}], "]"}], "^", "i"}], 
                   RowBox[{"i", "^", 
                    RowBox[{"a", "[", 
                    RowBox[{"[", "r", "]"}], "]"}]}]]}]}]}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"bound", " ", "=", " ", 
           RowBox[{
            RowBox[{"alpha", "^", "NN"}], "*", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"NN", "^", 
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}]}], 
                RowBox[{"NN", "^", 
                 RowBox[{"(", 
                  RowBox[{"Total", "[", 
                   RowBox[{"a", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ";;", "All"}], "]"}], "]"}], "]"}], ")"}]}]],
                "*", 
               RowBox[{
                RowBox[{"(", 
                 FractionBox["alpha", 
                  RowBox[{"1", "-", "alpha"}]], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"d", " ", "-", " ", 
                  RowBox[{"(", 
                   RowBox[{"i", "-", "1"}], ")"}]}], ")"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", "1", ",", " ", 
                RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "interval", " ", "arithmetic", " ", "for", " ", "complex", " ", 
            "numbers", " ", "in", " ", "Mathematica", " ", "13"}], " ", 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"Return", "[", "\[IndentingNewLine]", 
           RowBox[{"CenteredInterval", "[", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "I"}], ")"}], "bound"}]}], "]"}], 
           "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.913796185037622*^9, 3.913796369700019*^9}, 
   3.913796403656122*^9, {3.9137965158938026`*^9, 3.913796519222122*^9}, {
   3.913796563326646*^9, 3.9137965901657267`*^9}, {3.913796642711864*^9, 
   3.913796773664831*^9}, {3.913796886789461*^9, 3.9137969325969133`*^9}, {
   3.913797264508556*^9, 3.913797280149188*^9}, {3.926929055200445*^9, 
   3.926929060856152*^9}, {3.926929132064728*^9, 3.926929132903893*^9}, {
   3.9269292186101103`*^9, 3.926929236826694*^9}, {3.926929414489903*^9, 
   3.926929417776875*^9}, {3.926929451338003*^9, 3.9269294681776323`*^9}, {
   3.926938942013363*^9, 3.926938960316268*^9}, {3.926939931525281*^9, 
   3.926939975826256*^9}, {3.9270248771149683`*^9, 3.9270249306887703`*^9}, {
   3.927025058788459*^9, 3.927025075969079*^9}, {3.927025143939147*^9, 
   3.927025156746167*^9}, {3.927025785469845*^9, 3.927025804275008*^9}, {
   3.927026571614975*^9, 3.927026582703401*^9}, {3.9270266330352917`*^9, 
   3.9270266528925877`*^9}, {3.9270276097313137`*^9, 3.927027612408144*^9}, {
   3.927289761989571*^9, 3.927289765508806*^9}, {3.927289891824456*^9, 
   3.927289947009615*^9}, 3.927446745783106*^9},
 CellLabel->"In[1]:=",ExpressionUUID->"02f227c9-ff71-41f0-bd1a-d70f7780a037"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Routines and relations for MPL\[CloseCurlyQuote]s and Iterated \
integrals", "Section",
 CellChangeTimes->{{3.927290464480612*^9, 
  3.9272904934074183`*^9}},ExpressionUUID->"2fc37052-412c-4870-9b2c-\
94318a66b729"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rep", "[", 
    RowBox[{"a_", ",", " ", "n_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{"a", ",", 
      RowBox[{"{", "n", "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927025870405168*^9, 3.92702587713931*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4ecee388-d6a7-4e7d-a1e7-2c6c9e81f7b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Li", "[", 
     RowBox[{"inds_List", ",", "args_List"}], "]"}], "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Length", "[", "inds", "]"}], "\[Equal]", 
      RowBox[{"Length", "[", "args", "]"}]}], ")"}]}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"Length", "[", "args", "]"}]}], " ", 
    RowBox[{"II", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"Times", "@@", 
               RowBox[{"args", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ";;", "All"}], "]"}], "]"}]}], ")"}]}], ",", 
            " ", 
            RowBox[{"rep", "[", 
             RowBox[{"0", ",", " ", 
              RowBox[{
               RowBox[{"inds", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}]}], "}"}], 
          ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "1", ",", " ", 
            RowBox[{"Length", "[", "args", "]"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", "1"}], "}"}], "//", "Flatten"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.927025828829686*^9, 3.927025904316835*^9}, {
  3.92702614812228*^9, 3.927026160246221*^9}, {3.92728978959348*^9, 
  3.927289832240436*^9}, {3.927302688101664*^9, 3.927302692236528*^9}, {
  3.9273027665679073`*^9, 3.9273027700321198`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"cc80e86f-790f-4804-ae48-fe74134275f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"convertIItoLi", "[", 
     RowBox[{"arg", ":", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "l___", ",", " ", "1"}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", "l", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "=!=", " ", "0"}], " ", "&&", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "l", "}"}], "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], " ", "=!=", " ", "1"}]}]}], " ", ":=",
    " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "pos", "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pos", " ", "=", " ", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"arg", ",", " ", 
           RowBox[{"Except", "[", "0", "]"}], ",", 
           RowBox[{"{", "1", "}"}], ",", " ", 
           RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "[", "pos", "]"}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"Lix", "[", 
         RowBox[{
          RowBox[{"Differences", "[", "pos", "]"}], ",", 
          RowBox[{"Ratios", "[", 
           RowBox[{"arg", "[", 
            RowBox[{"[", "pos", "]"}], "]"}], "]"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9269383164457703`*^9, 3.9269384016201487`*^9}, {
   3.926938492859715*^9, 3.926938495348621*^9}, {3.926938624987715*^9, 
   3.926938649972303*^9}, {3.926938685860902*^9, 3.926938705004924*^9}, {
   3.926938794887809*^9, 3.9269387989496803`*^9}, {3.9270258405825567`*^9, 
   3.9270258453092833`*^9}, 3.927025934252433*^9, {3.927026137064768*^9, 
   3.927026144933399*^9}, {3.927026178218705*^9, 3.927026180334044*^9}, {
   3.927289857202343*^9, 3.927289867730839*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"685e8473-f657-49bb-9357-be3ad14c0f5a"],

Cell["\<\
This is the path decomposition 0 --> 1 into 0 --> 1/2 followed by the reverse \
of 1 to 1/2 (then rescaled to be an integral over 0 --> 1)\
\>", "Text",
 CellChangeTimes->{{3.927295030865291*^9, 
  3.927295073768326*^9}},ExpressionUUID->"0d8f718c-abed-44f2-a00b-\
b9412d2d2aa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IIdecMZV", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "bs__", ",", " ", "1"}], "}"}], "]"}], " ", ":=", 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"II", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", 
           RowBox[{"Sequence", "@@", 
            RowBox[{
             RowBox[{"{", "bs", "}"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "i"}], "]"}], "]"}]}], ",", " ", 
           RowBox[{"1", "/", "2"}]}], "}"}], "]"}], "*", 
        "\[IndentingNewLine]", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"{", "bs", "}"}], "]"}], " ", "-", " ", "i"}], ")"}]}], 
        " ", 
        RowBox[{"II", "[", 
         RowBox[{"Reverse", "@", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", " ", 
              RowBox[{"Sequence", "@@", 
               RowBox[{
                RowBox[{"{", "bs", "}"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"i", "+", "1"}], ";;", "All"}], "]"}], "]"}]}], ",",
               " ", "1"}], "}"}]}], ")"}]}], "]"}]}], "\[IndentingNewLine]", 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "0", ",", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "bs", "}"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"{", 
        RowBox[{"_", ",", "_"}], "}"}], "]"}], "\[RuleDelayed]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"II", "[", "a_", "]"}], "\[RuleDelayed]", 
     RowBox[{"II", "[", 
      RowBox[{"a", "/", 
       RowBox[{"a", "[", 
        RowBox[{"[", 
         RowBox[{"-", "1"}], "]"}], "]"}]}], "]"}]}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.913642930408392*^9, 3.913642979445929*^9}, {
  3.913643065808079*^9, 3.913643070822516*^9}, {3.913644043637616*^9, 
  3.913644086524475*^9}, {3.9136441869788237`*^9, 3.9136442344339952`*^9}, {
  3.913645077756785*^9, 3.913645078163334*^9}, {3.926931096652458*^9, 
  3.926931097617464*^9}, {3.926938835817111*^9, 3.9269388699917173`*^9}, {
  3.927026392225127*^9, 3.927026414030698*^9}, {3.927092700259925*^9, 
  3.9270927027497587`*^9}, {3.9272899976176767`*^9, 3.927290000097453*^9}, {
  3.927302775219946*^9, 3.9273027865698347`*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"a6f512e8-6209-4cd4-919a-77db6ecc2ef7"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some auxilliary routines", "Section",
 CellChangeTimes->{{3.927308982478924*^9, 
  3.927308985844789*^9}},ExpressionUUID->"e8abb902-5e72-4035-a478-\
d45ea394399f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"prog", ",", " ", "HoldFirst"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prog", "[", 
    RowBox[{"expr_", ",", " ", "var_", ",", " ", "len_"}], "]"}], " ", ":=", 
   " ", 
   RowBox[{"Monitor", "[", 
    RowBox[{"expr", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"var", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "len"}], "}"}]}], "]"}], ",", 
       RowBox[{"DisplayForm", "[", 
        RowBox[{"FractionBox", "[", 
         RowBox[{"var", ",", "len"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9273022292464867`*^9, 3.927302292588703*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"95d154c4-3410-4d34-95c8-30f77e9a8b8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{
    RowBox[{
    "because", " ", "the", " ", "precision", " ", "decreases", " ", "in", " ",
      "larger", " ", "weight"}], ",", " ", 
    RowBox[{
    "let", " ", "us", " ", "sum", " ", "more", " ", "terms", " ", "to", " ", 
     "be", " ", "more", " ", "accurate", " ", "answers"}]}], " ", "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"trunOrd", "[", 
     RowBox[{"II", "[", "a_List", "]"}], "]"}], " ", ":=", " ", 
    RowBox[{"Max", "[", 
     RowBox[{"1000", ",", " ", 
      RowBox[{
       RowBox[{"Length", "[", "a", "]"}], "*", "200"}]}], "]"}]}], 
   ";"}]}]], "Input",
 CellChangeTimes->{{3.927307606114826*^9, 3.927307742857885*^9}, {
  3.9273456985506287`*^9, 3.927345698677815*^9}, {3.927350465605566*^9, 
  3.927350495254326*^9}, {3.927446694899152*^9, 3.927446706099798*^9}, {
  3.92745945625975*^9, 3.927459457656024*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"063fe8a3-74c5-4a7b-a1bb-d799d2ba8b9f"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"genMZV", "[", "wt_", "]"}], " ", ":=", " ", 
   RowBox[{"z", "/@", 
    RowBox[{"Join", "@@", 
     RowBox[{"(", 
      RowBox[{"Tuples", "/@", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Flatten", "[", 
          RowBox[{
           RowBox[{"Permutations", "/@", 
            RowBox[{"IntegerPartitions", "[", 
             RowBox[{"wt", ",", " ", "All", ",", 
              RowBox[{"{", 
               RowBox[{"1", ",", " ", "2"}], "}"}]}], "]"}]}], ",", "1"}], 
          "]"}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"2", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"2", ",", " ", 
              RowBox[{"-", "2"}]}], "}"}]}], ",", " ", 
           RowBox[{"1", "\[Rule]", 
            RowBox[{"{", 
             RowBox[{"-", "1"}], "}"}]}]}], "}"}]}], ")"}]}], ")"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.927092345740698*^9, 3.927092449704143*^9}, {
  3.927290188985794*^9, 3.927290189768415*^9}, {3.927294991337893*^9, 
  3.9272950095928717`*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"85f36963-a568-4d47-9314-6bbf2125c360"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"genMZVlt", "[", "wt_", "]"}], " ", ":=", " ", 
   RowBox[{"Join", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{
      RowBox[{"genMZV", "[", "wt0", "]"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"wt0", ",", " ", "1", ",", " ", "wt"}], "}"}]}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.927093104724276*^9, 3.927093132308249*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"c58213aa-0708-43ee-9b61-7c8e4e37aa28"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate MZV\[CloseCurlyQuote]s for the DM Basis", "Section",
 CellChangeTimes->{{3.927454485998514*^9, 
  3.927454490371369*^9}},ExpressionUUID->"aa81f971-026f-487e-947a-\
bc3f7d8678a6"],

Cell[BoxData[
 RowBox[{
  RowBox[{"dmToMZV", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"e11", "->", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1023", " ", 
         RowBox[{"z", "[", 
          RowBox[{"{", "11", "}"}], "]"}]}], ")"}], "/", "1024"}]}], ",", 
     RowBox[{"e3", "->", 
      RowBox[{
       RowBox[{"3", "/", "4"}], " ", 
       RowBox[{"z", "[", 
        RowBox[{"{", "3", "}"}], "]"}]}]}], ",", 
     RowBox[{"e5", "->", 
      RowBox[{
       RowBox[{"15", "/", "16"}], " ", 
       RowBox[{"z", "[", 
        RowBox[{"{", "5", "}"}], "]"}]}]}], ",", 
     RowBox[{"e7", "->", 
      RowBox[{
       RowBox[{"63", "/", "64"}], " ", 
       RowBox[{"z", "[", 
        RowBox[{"{", "7", "}"}], "]"}]}]}], ",", 
     RowBox[{"e9", "->", 
      RowBox[{
       RowBox[{"255", "/", "256"}], " ", 
       RowBox[{"z", "[", 
        RowBox[{"{", "9", "}"}], "]"}]}]}], ",", 
     RowBox[{"h31", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "3"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h311", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h3111", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", 
         RowBox[{"-", "3"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h31111", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h311111", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         RowBox[{"-", "3"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h3111111", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h31111111", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         
         RowBox[{"-", "3"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h311111111", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{
         "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",",
           "1", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h3113111", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h31311", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "3", ",", "1", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h313111", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", 
         RowBox[{"-", "3"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h3131111", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h331", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h3311", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3", ",", 
         RowBox[{"-", "3"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h33111", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h331111", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", 
         RowBox[{"-", "3"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h3311111", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "3", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h33131", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "1", ",", "3", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h3331", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "3", ",", 
         RowBox[{"-", "3"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h33311", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "3", ",", "3", ",", 
          RowBox[{"-", "3"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h51", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "5"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h511", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "5"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h5111", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", 
         RowBox[{"-", "5"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h51111", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "5"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h511111", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         RowBox[{"-", "5"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h5111111", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "5"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h51113", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "5"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h5113", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", "1", ",", "1", ",", 
         RowBox[{"-", "5"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h51131", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", "1", ",", "1", ",", 
          RowBox[{"-", "5"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h513", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", 
          RowBox[{"-", "5"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h5131", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "3", ",", "1", ",", 
         RowBox[{"-", "5"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h51311", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "3", ",", "1", ",", 
          RowBox[{"-", "5"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h53", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "5"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h531", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", 
          RowBox[{"-", "5"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h5311", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "3", ",", 
         RowBox[{"-", "5"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h53111", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", 
          RowBox[{"-", "5"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h533", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "3", ",", 
          RowBox[{"-", "5"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h551", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "5", ",", 
          RowBox[{"-", "5"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h71", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "7"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h711", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "7"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h7111", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", 
         RowBox[{"-", "7"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h71111", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
          RowBox[{"-", "7"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h713", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"3", ",", "1", ",", 
          RowBox[{"-", "7"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h73", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"3", ",", 
         RowBox[{"-", "7"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h731", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "3", ",", 
          RowBox[{"-", "7"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"h91", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", 
        RowBox[{"1", ",", 
         RowBox[{"-", "9"}]}], "}"}], "]"}]}], ",", 
     RowBox[{"h911", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"1", ",", "1", ",", 
          RowBox[{"-", "9"}]}], "}"}], "]"}]}]}], ",", 
     RowBox[{"ln2", "->", 
      RowBox[{"-", 
       RowBox[{"z", "[", 
        RowBox[{"{", 
         RowBox[{"-", "1"}], "}"}], "]"}]}]}], ",", 
     RowBox[{"z2", "->", 
      RowBox[{"z", "[", 
       RowBox[{"{", "2", "}"}], "]"}]}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9274545123923893`*^9, 3.9274545123933363`*^9}},
 CellLabel->"In[64]:=",ExpressionUUID->"95cfaf00-edf4-4b80-a105-fdeb82aa18bc"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"dmBasis", " ", "=", " ", 
  RowBox[{
   RowBox[{"Reap", "[", 
    RowBox[{
     RowBox[{"dmToMZV", "[", 
      RowBox[{"[", 
       RowBox[{"All", ",", "2"}], "]"}], "]"}], "/.", 
     RowBox[{"a_z", ":>", 
      RowBox[{"Sow", "[", "a", "]"}]}]}], "]"}], "[", 
   RowBox[{"[", 
    RowBox[{"2", ",", "1"}], "]"}], "]"}]}]], "Input",
 CellChangeTimes->{{3.927454516159608*^9, 3.927454534755026*^9}},
 CellLabel->"In[66]:=",ExpressionUUID->"5ca45b40-c187-4936-ae4e-cab6f391f00c"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   RowBox[{"z", "[", 
    RowBox[{"{", "11", "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", "3", "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", "5", "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", "7", "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", "9", "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{
     "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "3", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", "1", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "3", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "3", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "1", ",", "3", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "3", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "3", ",", "3", ",", 
      RowBox[{"-", "3"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", "1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "1", ",", "1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", "1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "3", ",", "1", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "3", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "3", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "3", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "5", ",", 
      RowBox[{"-", "5"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "7"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "7"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "7"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", 
      RowBox[{"-", "7"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", "1", ",", 
      RowBox[{"-", "7"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"3", ",", 
      RowBox[{"-", "7"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "3", ",", 
      RowBox[{"-", "7"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", 
      RowBox[{"-", "9"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"1", ",", "1", ",", 
      RowBox[{"-", "9"}]}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", 
     RowBox[{"-", "1"}], "}"}], "]"}], ",", 
   RowBox[{"z", "[", 
    RowBox[{"{", "2", "}"}], "]"}]}], "}"}]], "Output",
 CellChangeTimes->{{3.927454519731943*^9, 3.927454535278092*^9}},
 CellLabel->"Out[66]=",ExpressionUUID->"8eef90db-94dc-4035-9849-768fa9bace99"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"dmBasisNum", " ", "=", " ", 
   RowBox[{"Table", "[", "\[IndentingNewLine]", 
    RowBox[{
     RowBox[{
      RowBox[{"dmBasis", "[", 
       RowBox[{"[", "i", "]"}], "]"}], " ", "->", " ", 
      RowBox[{"(", "\[IndentingNewLine]", 
       RowBox[{"Re", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"dmBasis", "[", 
             RowBox[{"[", "i", "]"}], "]"}], "/.", 
            RowBox[{"z", "->", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Li", "[", 
                RowBox[{
                 RowBox[{"Abs", "[", "#", "]"}], ",", 
                 RowBox[{"Sign", "[", "#", "]"}]}], "]"}], "&"}], ")"}]}]}], "/.", 
           RowBox[{"II", "->", "IIdecMZV"}]}], "/.", 
          RowBox[{"II", "->", "convertIItoLi"}]}], "/.", 
         RowBox[{"Lix", "->", 
          RowBox[{"evalLi", "[", 
           RowBox[{
            RowBox[{"1", "/", "2"}], ",", " ", "2000", ",", " ", "$PRECMZV"}],
            "]"}]}]}], "]"}], ")"}]}], "\[IndentingNewLine]", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", " ", "1", ",", " ", 
       RowBox[{"Length", "[", "dmBasis", "]"}]}], "}"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.927454564766698*^9, 3.927454667885054*^9}, {
  3.92745474355917*^9, 3.927454743667479*^9}, {3.9274549113881407`*^9, 
  3.927454913020424*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"3765f10b-b002-44d4-9045-d994a1fd3b2e"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Max", "[", 
   RowBox[{
    RowBox[{
     RowBox[{"Information", "[", 
      RowBox[{"#", ",", " ", "\"\<Radius\>\""}], "]"}], "&"}], "/@", 
    RowBox[{"dmBasisNum", "[", 
     RowBox[{"[", 
      RowBox[{"All", ",", "2"}], "]"}], "]"}]}], "]"}], "//", 
  RowBox[{
   RowBox[{"N", "[", 
    RowBox[{"#", ",", " ", "100"}], "]"}], "&"}]}]], "Input",
 CellChangeTimes->{{3.927454698621724*^9, 3.927454720436894*^9}, {
  3.927454751189475*^9, 3.9274547520259933`*^9}, {3.9274548926908197`*^9, 
  3.927454923962969*^9}, {3.927455348941412*^9, 3.927455354939096*^9}},
 CellLabel->"In[87]:=",ExpressionUUID->"ced346ad-c31a-4aa5-bd3e-801b9e68b2a0"],

Cell[BoxData["4.\
460328313263884771090362790651705865962183415848739055666399447936495157627930\
844611748137641703875535441583233586015557`100.*^-573"], "Output",
 CellChangeTimes->{{3.927454702266156*^9, 3.9274547207892647`*^9}, {
   3.927454900494006*^9, 3.92745492419013*^9}, {3.927455350115212*^9, 
   3.927455355144342*^9}, 3.9274594420455914`*^9},
 CellLabel->"Out[87]=",ExpressionUUID->"a8eb6c2e-a735-4c73-a695-71f9c58f622e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Floor", "[", 
   RowBox[{"-", 
    RowBox[{"Log", "[", 
     RowBox[{"10", ",", " ", "%"}], "]"}]}], "]"}], "-", "1"}]], "Input",
 CellChangeTimes->{{3.927459429344472*^9, 3.927459436670958*^9}},
 CellLabel->"In[88]:=",ExpressionUUID->"b3dacfc2-2d83-4416-aad4-a07c0680e5d9"],

Cell[BoxData["571"], "Output",
 CellChangeTimes->{3.927459442426722*^9},
 CellLabel->"Out[88]=",ExpressionUUID->"83edcc7c-d8b1-4124-996c-d8f97b035413"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"dmBasisNum", ",", " ", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<mzvDMNum_IntArith.txt\>\""}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9273090625779343`*^9, 3.927309077104763*^9}, {
  3.927357428945369*^9, 3.927357430948382*^9}, {3.927371641445858*^9, 
  3.9273716567883177`*^9}, {3.927454938758012*^9, 3.927454952178753*^9}, {
  3.92745502392417*^9, 3.9274550255066833`*^9}},
 CellLabel->"In[82]:=",ExpressionUUID->"483bf8e3-3229-4d9e-b9d4-9cc4fcd5ec4c"],

Cell["\<\
For versions what don\[CloseCurlyQuote]t support this sort of \
CenteredInterval arithmetic, convert just to floating point numbers with the \
max accuracy\
\>", "Text",
 CellChangeTimes->{{3.9274550543406277`*^9, 
  3.927455073317522*^9}},ExpressionUUID->"b56deafc-b7ba-471e-a87e-\
ea91888170af"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"dmBasisNum", "//", "Normal"}], ",", " ", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<mzvDMNum_Real.txt\>\""}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.927454958547215*^9, 3.927454963995141*^9}, {
  3.927455012572735*^9, 3.9274550380273848`*^9}},
 CellLabel->"In[83]:=",ExpressionUUID->"223567a7-29d2-46b9-8d39-afe1ed540fdf"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate MZV\[CloseCurlyQuote]s", "Section",
 CellChangeTimes->{{3.9271118076394053`*^9, 3.927111809135641*^9}, {
  3.927290011976391*^9, 
  3.927290013039607*^9}},ExpressionUUID->"e78bb5ad-0322-49d4-9f00-\
ce2242260e20"],

Cell["To parallelize or not?", "Text",
 CellChangeTimes->{{3.927305067936521*^9, 
  3.927305085970255*^9}},ExpressionUUID->"243e0600-8ad3-400c-a3aa-\
039cd6680c5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PARALLEL", " ", "=", " ", "False"}], ";"}]], "Input",
 CellChangeTimes->{{3.9273050729364147`*^9, 3.9273050779852457`*^9}, {
  3.927305400209877*^9, 3.9273054009026833`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"a7b7c6ef-6591-4d8c-8e3f-d7aba9efdd3a"],

Cell["Internal precision to calculate evalLi with", "Text",
 CellChangeTimes->{{3.927290507476173*^9, 
  3.927290520368506*^9}},ExpressionUUID->"88ab0a50-9254-4dd9-abbe-\
933adc2d24c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PRECMZV", " ", "=", " ", "1000"}], ";"}]], "Input",
 CellChangeTimes->{{3.927289050672935*^9, 3.927289067846201*^9}, {
  3.927446681434806*^9, 3.9274466817267523`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"291c20ba-8687-4198-aac9-1cd8e6e64963"],

Cell["Weight of alternating MZV\[CloseCurlyQuote]s to calculate up to", "Text",
 CellChangeTimes->{{3.927290525633602*^9, 
  3.927290534232691*^9}},ExpressionUUID->"a44fbb66-d68c-448a-8990-\
7fba88b30855"],

Cell[BoxData[
 RowBox[{
  RowBox[{"mzvWtGoal", " ", "=", " ", "12"}], ";"}]], "Input",
 CellChangeTimes->{{3.927093331542635*^9, 3.9270933327704687`*^9}, {
  3.9270934570388536`*^9, 3.927093457593767*^9}, {3.927093560931817*^9, 
  3.927093563982266*^9}, {3.9270938233744707`*^9, 3.927093823957172*^9}, {
  3.9270941363922253`*^9, 3.927094136433125*^9}, {3.927094337444809*^9, 
  3.927094337570404*^9}, {3.927112055630321*^9, 3.927112055703232*^9}, {
  3.927224585918519*^9, 3.927224586347108*^9}, {3.927290541290221*^9, 
  3.9272905417208557`*^9}, {3.927305627766733*^9, 3.927305632862917*^9}, {
  3.927308138963278*^9, 3.927308139345582*^9}, {3.927308963266581*^9, 
  3.927308965023568*^9}, {3.927547642399253*^9, 3.927547643084774*^9}, {
  3.928989044900303*^9, 3.928989044955369*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"afdac634-cfbf-44a8-bdfe-4fe81cc6228a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allMZVs", " ", "=", " ", 
   RowBox[{"genMZVlt", "[", "mzvWtGoal", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927297953732833*^9, 3.927297963365739*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"27818960-6246-439d-86e7-c76a09083c03"],

Cell["\<\
We decompose each MZV to an integral over 0 -> 1/2 or 1 -> 1/2 , and extract \
the unique ones (there is a lot of repetition)\
\>", "Text",
 CellChangeTimes->{{3.927302482684657*^9, 
  3.9273025149087343`*^9}},ExpressionUUID->"f4001994-be77-4a10-8cf5-\
4c84438580d8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allMZVsDecomp", " ", "=", " ", 
   RowBox[{"prog", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"allMZVs", "[", 
          RowBox[{"[", "$n", "]"}], "]"}], ",", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"allMZVs", "[", 
             RowBox[{"[", "$n", "]"}], "]"}], "/.", 
            RowBox[{"z", "->", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Li", "[", 
                RowBox[{
                 RowBox[{"Abs", "[", "#", "]"}], ",", 
                 RowBox[{"Sign", "[", "#", "]"}]}], "]"}], "&"}], ")"}]}]}], "/.", 
           RowBox[{"II", "->", "IIdecMZV"}]}], ")"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"$n", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "allMZVs", "]"}]}], "}"}]}], "]"}], ",", " ", 
     "$n", ",", " ", 
     RowBox[{"Length", "[", "allMZVs", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9273026373282557`*^9, 3.927302661113434*^9}, {
  3.927302705231618*^9, 3.927302726079142*^9}, {3.927302866463032*^9, 
  3.927302873332252*^9}, {3.927302980850032*^9, 3.927303060384245*^9}, {
  3.9273032374108562`*^9, 3.927303249523018*^9}, {3.9273032867058563`*^9, 
  3.927303349763155*^9}, {3.92730348383237*^9, 3.9273035076926737`*^9}, {
  3.9273060440508966`*^9, 3.927306046134284*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"1b77060e-4f3f-465a-a1a7-9925447c9805"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uniqueIntegrals", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"allMZVsDecomp", "/.", 
       RowBox[{"a_II", ":>", 
        RowBox[{"Sow", "[", "a", "]"}]}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "Union"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9273035167879333`*^9, 3.927303535108982*^9}, {
  3.9273035950798473`*^9, 3.927303598004014*^9}, {3.927303657301098*^9, 
  3.9273036643045473`*^9}, {3.9273060514881287`*^9, 3.927306051983177*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"efdf8e9e-c232-465f-9f2f-f3c534ff147f"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Length", "[", "uniqueIntegrals", "]"}]], "Input",
 CellChangeTimes->{{3.927308145576879*^9, 3.9273081486708937`*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"44fc612d-7292-4516-85f0-320316295bbf"],

Cell[BoxData["13638"], "Output",
 CellChangeTimes->{3.927308149106348*^9, 3.927311574853899*^9, 
  3.927315938292306*^9, 3.9273481506416597`*^9, 3.9273535005341*^9, 
  3.928989063334478*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"29180c1a-aaa8-4910-b15e-930f8dffd006"]
}, Open  ]],

Cell["\<\
For weight 21, this takes about ~8--10 hours running in parallel on 80 \
threads.  We know alternating MZV\[CloseCurlyQuote]s are real, so add this \
explicitly\
\>", "Text",
 CellChangeTimes->{{3.927370746693302*^9, 3.927370755154801*^9}, {
   3.927447023733942*^9, 3.927447032719431*^9}, 3.9274560640451727`*^9, {
   3.9274606687476892`*^9, 3.9274606706349287`*^9}, {3.927462394504414*^9, 
   3.927462394850943*^9}},ExpressionUUID->"cae17293-fb47-4d15-9ccf-\
71a30033ea8d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uniqueIntegralsEval", " ", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{"$PARALLEL", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"LaunchKernels", "[", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"DistributeDefinitions", "[", 
       RowBox[{"{", 
        RowBox[{"convertIItoLi", ",", " ", "evalLi", ",", " ", "trunOrd"}], 
        "}"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"uniqueIntegrals", "[", 
          RowBox[{"[", "$n", "]"}], "]"}], " ", "->", " ", 
         RowBox[{"Re", "[", 
          RowBox[{
           RowBox[{
            RowBox[{"uniqueIntegrals", "[", 
             RowBox[{"[", "$n", "]"}], "]"}], "/.", 
            RowBox[{"II", "->", "convertIItoLi"}]}], "/.", 
           RowBox[{"Lix", "->", 
            RowBox[{"evalLi", "[", 
             RowBox[{
              RowBox[{"1", "/", "2"}], ",", " ", 
              RowBox[{"trunOrd", "[", 
               RowBox[{"uniqueIntegrals", "[", 
                RowBox[{"[", "$n", "]"}], "]"}], "]"}], ",", " ", 
              "$PRECMZV"}], "]"}]}]}], "]"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"$n", ",", " ", "1", ",", " ", 
          RowBox[{"Length", "[", "uniqueIntegrals", "]"}]}], "}"}], ",", 
        RowBox[{"ProgressReporting", "\[Rule]", "True"}]}], "]"}]}], 
     "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
     RowBox[{"prog", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uniqueIntegrals", "[", 
           RowBox[{"[", "$n", "]"}], "]"}], " ", "->", 
          RowBox[{"Re", "[", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"uniqueIntegrals", "[", 
              RowBox[{"[", "$n", "]"}], "]"}], "/.", 
             RowBox[{"II", "->", "convertIItoLi"}]}], "/.", 
            RowBox[{"Lix", "->", 
             RowBox[{"evalLi", "[", 
              RowBox[{
               RowBox[{"1", "/", "2"}], ",", " ", 
               RowBox[{"trunOrd", "[", 
                RowBox[{"uniqueIntegrals", "[", 
                 RowBox[{"[", "$n", "]"}], "]"}], "]"}], ",", " ", 
               "$PRECMZV"}], "]"}]}]}], "]"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"$n", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "uniqueIntegrals", "]"}]}], "}"}]}], "]"}], 
       ",", " ", "$n", ",", " ", 
       RowBox[{"Length", "[", "uniqueIntegrals", "]"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927305313788658*^9, 3.9273053141172733`*^9}, {
  3.9273053941923847`*^9, 3.927305407223325*^9}, {3.927305559949418*^9, 
  3.927305614040374*^9}, {3.92730605566372*^9, 3.927306095928227*^9}, {
  3.927306333558544*^9, 3.927306338630164*^9}, {3.9273063944246883`*^9, 
  3.927306410750345*^9}, {3.927307563054707*^9, 3.9273076025503483`*^9}, {
  3.9273077498669662`*^9, 3.927307866581272*^9}, {3.927307901611678*^9, 
  3.9273079070817327`*^9}, {3.9273080974761877`*^9, 3.9273080977082663`*^9}, {
  3.927313580011756*^9, 3.927313581146023*^9}, {3.927313742067601*^9, 
  3.927313742815752*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"1719e00e-7f9c-460f-8716-a2dccc6311f2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"allMZVsDecompEval", " ", "=", 
   RowBox[{"Rule", "@@@", 
    RowBox[{"(", " ", 
     RowBox[{"allMZVsDecomp", "/.", 
      RowBox[{"Dispatch", "[", "uniqueIntegralsEval", "]"}]}], ")"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.927308197080871*^9, 3.9273082233319817`*^9}, {
  3.927522615918706*^9, 3.9275226193198223`*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"19b0b8fb-49c0-4d95-beeb-6f0bfff3f2ef"],

Cell["\<\
We can compute the maximum error, by taking  the maximum interval length \
which arises in the calculations\
\>", "Text",
 CellChangeTimes->{{3.927308856076859*^9, 
  3.927308873192336*^9}},ExpressionUUID->"1bfe73a1-ecb1-49e0-b1ca-\
ec82877fa014"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"err", " ", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Information", "[", 
        RowBox[{
         RowBox[{"#", "[", 
          RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<Radius\>\""}], "]"}], 
       "&"}], "/@", "allMZVsDecompEval"}], ")"}], "]"}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", " ", "50"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.9274441657828903`*^9, 3.9274441882389393`*^9}, {
  3.92744425002274*^9, 3.9274442508374977`*^9}, {3.927444339482151*^9, 
  3.927444351557304*^9}, {3.927444489128413*^9, 3.92744451958154*^9}, {
  3.927460679729212*^9, 3.9274606800645437`*^9}, {3.927520675313751*^9, 
  3.927520681081546*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"5c679482-5279-4755-8f14-9a800c35c94b"],

Cell[BoxData["9.\
3457674406075781708055913908976471400966716530720508538164992152838`50.*^-\
299"], "Output",
 CellChangeTimes->{{3.927444509849452*^9, 3.927444519974215*^9}, 
   3.92744475355923*^9, 3.9274698057468033`*^9, 3.927470514252282*^9, 
   3.927520717517832*^9, 3.927523634489156*^9, 3.9289913300835657`*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"c6969c56-6035-4d16-afc2-2c86cc5ec640"]
}, Open  ]],

Cell["\<\
Will be accurate to about this many digits (modulo rounding/truncation \
behaviour in the last few digits)\
\>", "Text",
 CellChangeTimes->{{3.927444781901834*^9, 
  3.927444801293014*^9}},ExpressionUUID->"fb0aa0ed-a648-4ac7-81ca-\
a1a45bc5ba8d"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"digits", " ", "=", " ", 
  RowBox[{
   RowBox[{"Floor", "[", 
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      RowBox[{"10", ",", "err"}], "]"}]}], "]"}], "-", "1"}]}]], "Input",
 CellChangeTimes->{{3.927308912362596*^9, 3.927308922500579*^9}, {
  3.927309022132627*^9, 3.927309030929043*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"868b31b2-ffa7-42a1-b389-25c4bbcd6cbe"],

Cell[BoxData["297"], "Output",
 CellChangeTimes->{{3.927308916313912*^9, 3.927308949223954*^9}, 
   3.927356689810973*^9, 3.927356936161777*^9, 3.927439120738118*^9, 
   3.927444759817031*^9, 3.927469806164157*^9, 3.927470515818411*^9, 
   3.927520717882639*^9, 3.9275236348876867`*^9, 3.928991330192965*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"b5596044-2f9a-4e95-a8db-bb7d6e830b11"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"allMZVsDecompEval", ",", " ", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<mzv_wt12_IntArith.txt\>\""}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9273090625779343`*^9, 3.927309077104763*^9}, 
   3.927356953674111*^9, {3.927357372114588*^9, 3.927357404386366*^9}, {
   3.9274396472885036`*^9, 3.927439650544581*^9}, {3.927455584742167*^9, 
   3.9274555876681023`*^9}, {3.9274698722399597`*^9, 3.92746987542688*^9}, {
   3.927520697977262*^9, 3.9275207075763474`*^9}, {3.927547624711897*^9, 
   3.9275476251549397`*^9}, {3.9289890936921797`*^9, 
   3.928989093828043*^9}},ExpressionUUID->"17fe383c-823d-4c74-b86a-\
8919ca6ffc8a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"Normal", "[", "allMZVsDecompEval", "]"}], ",", " ", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<mzv_wt12_Real.txt\>\""}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.927470192518437*^9, 3.927470206819944*^9}, {
  3.927520710821474*^9, 3.927520717475526*^9}, {3.927547621358775*^9, 
  3.927547621743458*^9}, {3.928989097895041*^9, 
  3.9289890979561357`*^9}},ExpressionUUID->"3d16d329-e739-40c2-9688-\
fe4eca6f95a4"]
}, Open  ]]
},
WindowSize->{960, 1052.25},
WindowMargins->{{960, Automatic}, {Automatic, 27.75}},
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"f49a9070-177d-441c-aa8c-1ac79dd55acd"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 256, 4, 67, "Section",ExpressionUUID->"67a8e793-cbec-4501-90cd-c701b3d3159d"],
Cell[839, 28, 8033, 179, 692, "Input",ExpressionUUID->"02f227c9-ff71-41f0-bd1a-d70f7780a037"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8909, 212, 221, 4, 67, "Section",ExpressionUUID->"2fc37052-412c-4870-9b2c-94318a66b729"],
Cell[9133, 218, 403, 10, 31, "Input",ExpressionUUID->"4ecee388-d6a7-4e7d-a1e7-2c6c9e81f7b6"],
Cell[9539, 230, 1694, 45, 76, "Input",ExpressionUUID->"cc80e86f-790f-4804-ae48-fe74134275f6"],
Cell[11236, 277, 2173, 55, 96, "Input",ExpressionUUID->"685e8473-f657-49bb-9357-be3ad14c0f5a"],
Cell[13412, 334, 288, 6, 35, "Text",ExpressionUUID->"0d8f718c-abed-44f2-a00b-b9412d2d2aa9"],
Cell[13703, 342, 2656, 68, 98, "Input",ExpressionUUID->"a6f512e8-6209-4cd4-919a-77db6ecc2ef7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[16396, 415, 169, 3, 67, "Section",ExpressionUUID->"e8abb902-5e72-4035-a478-d45ea394399f"],
Cell[16568, 420, 833, 23, 76, "Input",ExpressionUUID->"95d154c4-3410-4d34-95c8-30f77e9a8b8c"],
Cell[17404, 445, 1002, 24, 52, "Input",ExpressionUUID->"063fe8a3-74c5-4a7b-a1bb-d799d2ba8b9f"],
Cell[18409, 471, 1148, 31, 72, "Input",ExpressionUUID->"85f36963-a568-4d47-9314-6bbf2125c360"],
Cell[19560, 504, 474, 12, 31, "Input",ExpressionUUID->"c58213aa-0708-43ee-9b61-7c8e4e37aa28"]
}, Open  ]],
Cell[CellGroupData[{
Cell[20071, 521, 194, 3, 67, "Section",ExpressionUUID->"aa81f971-026f-487e-947a-bc3f7d8678a6"],
Cell[20268, 526, 10534, 307, 314, "Input",ExpressionUUID->"95cfaf00-edf4-4b80-a105-fdeb82aa18bc"],
Cell[CellGroupData[{
Cell[30827, 837, 502, 13, 29, "Input",ExpressionUUID->"5ca45b40-c187-4936-ae4e-cab6f391f00c"],
Cell[31332, 852, 7091, 210, 194, "Output",ExpressionUUID->"8eef90db-94dc-4035-9849-768fa9bace99"]
}, Open  ]],
Cell[38438, 1065, 1480, 37, 121, "Input",ExpressionUUID->"3765f10b-b002-44d4-9045-d994a1fd3b2e"],
Cell[CellGroupData[{
Cell[39943, 1106, 677, 16, 31, "Input",ExpressionUUID->"ced346ad-c31a-4aa5-bd3e-801b9e68b2a0"],
Cell[40623, 1124, 434, 6, 33, "Output",ExpressionUUID->"a8eb6c2e-a735-4c73-a695-71f9c58f622e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41094, 1135, 309, 7, 31, "Input",ExpressionUUID->"b3dacfc2-2d83-4416-aad4-a07c0680e5d9"],
Cell[41406, 1144, 151, 2, 33, "Output",ExpressionUUID->"83edcc7c-d8b1-4124-996c-d8f97b035413"]
}, Open  ]],
Cell[41572, 1149, 557, 11, 31, "Input",ExpressionUUID->"483bf8e3-3229-4d9e-b9d4-9cc4fcd5ec4c"],
Cell[42132, 1162, 307, 7, 35, "Text",ExpressionUUID->"b56deafc-b7ba-471e-a87e-ea91888170af"],
Cell[42442, 1171, 437, 10, 31, "Input",ExpressionUUID->"223567a7-29d2-46b9-8d39-afe1ed540fdf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[42916, 1186, 228, 4, 67, "Section",ExpressionUUID->"e78bb5ad-0322-49d4-9f00-ce2242260e20"],
Cell[43147, 1192, 164, 3, 35, "Text",ExpressionUUID->"243e0600-8ad3-400c-a3aa-039cd6680c5d"],
Cell[43314, 1197, 289, 5, 29, "Input",ExpressionUUID->"a7b7c6ef-6591-4d8c-8e3f-d7aba9efdd3a"],
Cell[43606, 1204, 185, 3, 35, "Text",ExpressionUUID->"88ab0a50-9254-4dd9-abbe-933adc2d24c7"],
Cell[43794, 1209, 283, 5, 29, "Input",ExpressionUUID->"291c20ba-8687-4198-aac9-1cd8e6e64963"],
Cell[44080, 1216, 205, 3, 35, "Text",ExpressionUUID->"a44fbb66-d68c-448a-8990-7fba88b30855"],
Cell[44288, 1221, 866, 13, 29, "Input",ExpressionUUID->"afdac634-cfbf-44a8-bdfe-4fe81cc6228a"],
Cell[45157, 1236, 272, 5, 29, "Input",ExpressionUUID->"27818960-6246-439d-86e7-c76a09083c03"],
Cell[45432, 1243, 277, 6, 35, "Text",ExpressionUUID->"f4001994-be77-4a10-8cf5-4c84438580d8"],
Cell[45712, 1251, 1510, 35, 74, "Input",ExpressionUUID->"1b77060e-4f3f-465a-a1a7-9925447c9805"],
Cell[47225, 1288, 645, 15, 29, "Input",ExpressionUUID->"efdf8e9e-c232-465f-9f2f-f3c534ff147f"],
Cell[CellGroupData[{
Cell[47895, 1307, 220, 3, 29, "Input",ExpressionUUID->"44fc612d-7292-4516-85f0-320316295bbf"],
Cell[48118, 1312, 269, 4, 33, "Output",ExpressionUUID->"29180c1a-aaa8-4910-b15e-930f8dffd006"]
}, Open  ]],
Cell[48402, 1319, 485, 9, 35, "Text",ExpressionUUID->"cae17293-fb47-4d15-9ccf-71a30033ea8d"],
Cell[48890, 1330, 3255, 71, 295, "Input",ExpressionUUID->"1719e00e-7f9c-460f-8716-a2dccc6311f2"],
Cell[52148, 1403, 444, 10, 31, "Input",ExpressionUUID->"19b0b8fb-49c0-4d95-beeb-6f0bfff3f2ef"],
Cell[52595, 1415, 257, 6, 35, "Text",ExpressionUUID->"1bfe73a1-ecb1-49e0-b1ca-ec82877fa014"],
Cell[CellGroupData[{
Cell[52877, 1425, 834, 20, 31, "Input",ExpressionUUID->"5c679482-5279-4755-8f14-9a800c35c94b"],
Cell[53714, 1447, 398, 6, 33, "Output",ExpressionUUID->"c6969c56-6035-4d16-afc2-2c86cc5ec640"]
}, Open  ]],
Cell[54127, 1456, 256, 6, 35, "Text",ExpressionUUID->"fb0aa0ed-a648-4ac7-81ca-a1a45bc5ba8d"],
Cell[CellGroupData[{
Cell[54408, 1466, 397, 9, 29, "Input",ExpressionUUID->"868b31b2-ffa7-42a1-b389-25c4bbcd6cbe"],
Cell[54808, 1477, 387, 5, 33, "Output",ExpressionUUID->"b5596044-2f9a-4e95-a8db-bb7d6e830b11"]
}, Open  ]],
Cell[55210, 1485, 725, 14, 31, "Input",ExpressionUUID->"17fe383c-823d-4c74-b86a-8919ca6ffc8a"],
Cell[55938, 1501, 524, 12, 31, "Input",ExpressionUUID->"3d16d329-e739-40c2-9688-fe4eca6f95a4"]
}, Open  ]]
}
]
*)



==> anc/eval_omega.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     72174,       1799]
NotebookOptionsPosition[     64687,       1687]
NotebookOutlinePosition[     65075,       1703]
CellTagsIndexPosition[     65032,       1700]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Routine to evaluate truncated MPL\[CloseCurlyQuote]s, with convergence \
rate \[Alpha]", "Section",
 CellChangeTimes->{{3.927290433608666*^9, 3.927290451605399*^9}, 
   3.928999627833165*^9},ExpressionUUID->"67a8e793-cbec-4501-90cd-\
c701b3d3159d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"memoised", " ", "for", " ", "speed"}], ";", 
    "\[IndentingNewLine]", 
    RowBox[{
    "could", " ", "be", " ", "improved", " ", "as", " ", "result", " ", "vec",
      " ", "contains", " ", "evaluations", " ", "for", " ", 
     RowBox[{
      SubscriptBox["Li", 
       RowBox[{
        RowBox[{"N", ";", "a1"}], ",", "...", ",", "ai"}]], "[", 
      RowBox[{"eps1", ",", "...", ",", "epsi"}], "]"}], " ", "as", " ", 
     "well"}]}], "\[IndentingNewLine]", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Clear", "[", "evalLi", "]"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"evalLi", "[", 
       RowBox[{"alpha_", ",", " ", "NN_", ",", " ", "$pr_"}], "]"}], "[", 
      RowBox[{"a_List", ",", " ", "b_List"}], "]"}], " ", ":=", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"evalLi", "[", 
        RowBox[{"alpha", ",", " ", "NN", ",", " ", "$pr"}], "]"}], "[", 
       RowBox[{"a", ",", "b"}], "]"}], " ", "=", " ", 
      RowBox[{"Module", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
         "d", ",", " ", "eta", ",", " ", "vec", ",", " ", "i", ",", " ", "r", 
          ",", "bound", ",", "bev"}], "}"}], ",", 
        RowBox[{"(", "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"d", "=", " ", 
           RowBox[{"Length", "[", "a", "]"}]}], ";", "\[IndentingNewLine]", 
          RowBox[{"eta", " ", "=", " ", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Times", "@@", 
              RowBox[{"b", "[", 
               RowBox[{"[", 
                RowBox[{"i", ";;", "All"}], "]"}], "]"}]}], ",", " ", 
             RowBox[{"{", 
              RowBox[{"i", ",", " ", "1", ",", " ", "d"}], "}"}]}], "]"}]}], 
          ";", "\[IndentingNewLine]", 
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"0", " ", "<", " ", "alpha"}], " ", "&&", " ", 
             RowBox[{"alpha", " ", "<", " ", "1"}]}], ",", " ", "True", ",", 
            " ", 
            RowBox[{"Abort", "[", "]"}]}], "]"}], ";", "\[IndentingNewLine]", 
          
          RowBox[{"If", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"VectorQ", "[", 
              RowBox[{"eta", ",", " ", 
               RowBox[{
                RowBox[{
                 RowBox[{"Abs", "[", "#", "]"}], "<=", "alpha"}], "&"}]}], 
              "]"}], "\[Equal]", "False"}], ",", " ", 
            RowBox[{
             RowBox[{"Print", "[", 
              RowBox[{"\"\<Failure on \>\"", ",", " ", 
               RowBox[{"Li", "[", 
                RowBox[{"a", ",", "b"}], "]"}]}], "]"}], ";", 
             RowBox[{"Abort", "[", "]"}]}]}], "]"}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"bev", " ", "=", " ", 
           RowBox[{"b", "*", 
            RowBox[{"SetPrecision", "[", 
             RowBox[{"1.0", ",", "$pr"}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", 
          RowBox[{"vec", " ", "=", " ", 
           RowBox[{"Join", "[", 
            RowBox[{
             RowBox[{"{", "1", "}"}], ",", " ", 
             RowBox[{"Table", "[", 
              RowBox[{"0", ",", " ", "d"}], "]"}]}], "]"}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"For", "[", 
           RowBox[{
            RowBox[{"i", " ", "=", " ", "1"}], ",", " ", 
            RowBox[{"i", " ", "\[LessEqual]", " ", "NN"}], ",", " ", 
            RowBox[{"i", "++"}], ",", "\[IndentingNewLine]", 
            RowBox[{
             RowBox[{"For", "[", 
              RowBox[{
               RowBox[{"r", " ", "=", " ", "d"}], ",", " ", 
               RowBox[{"r", " ", "\[GreaterEqual]", " ", "1"}], ",", " ", 
               RowBox[{"r", "--"}], ",", "\[IndentingNewLine]", 
               RowBox[{
                RowBox[{"vec", "[", 
                 RowBox[{"[", 
                  RowBox[{"r", "+", "1"}], "]"}], "]"}], " ", "=", " ", 
                RowBox[{
                 RowBox[{"vec", "[", 
                  RowBox[{"[", 
                   RowBox[{"r", "+", "1"}], "]"}], "]"}], " ", "+", " ", 
                 RowBox[{
                  RowBox[{"vec", "[", 
                   RowBox[{"[", 
                    RowBox[{"r", "-", "1", "  ", "+", "1"}], " ", "]"}], 
                   "]"}], " ", "*", " ", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"bev", "[", 
                    RowBox[{"[", "r", "]"}], "]"}], "^", "i"}], 
                   RowBox[{"i", "^", 
                    RowBox[{"a", "[", 
                    RowBox[{"[", "r", "]"}], "]"}]}]]}]}]}]}], 
              "\[IndentingNewLine]", "]"}], ";"}]}], "\[IndentingNewLine]", 
           "]"}], ";", "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"bound", " ", "=", " ", 
           RowBox[{
            RowBox[{"alpha", "^", "NN"}], "*", " ", 
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               FractionBox[
                RowBox[{"NN", "^", 
                 RowBox[{"(", 
                  RowBox[{"i", "-", "1"}], ")"}]}], 
                RowBox[{"NN", "^", 
                 RowBox[{"(", 
                  RowBox[{"Total", "[", 
                   RowBox[{"a", "[", 
                    RowBox[{"[", 
                    RowBox[{"i", ";;", "All"}], "]"}], "]"}], "]"}], ")"}]}]],
                "*", 
               RowBox[{
                RowBox[{"(", 
                 FractionBox["alpha", 
                  RowBox[{"1", "-", "alpha"}]], ")"}], "^", 
                RowBox[{"(", 
                 RowBox[{"d", " ", "-", " ", 
                  RowBox[{"(", 
                   RowBox[{"i", "-", "1"}], ")"}]}], ")"}]}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", " ", "1", ",", " ", 
                RowBox[{"Length", "[", "a", "]"}]}], "}"}]}], "]"}]}]}], ";", 
          "\[IndentingNewLine]", "\[IndentingNewLine]", 
          RowBox[{"(*", " ", 
           RowBox[{
           "interval", " ", "arithmetic", " ", "for", " ", "complex", " ", 
            "numbers", " ", "in", " ", "Mathematica", " ", "13"}], " ", 
           "*)"}], "\[IndentingNewLine]", 
          RowBox[{"Return", "[", "\[IndentingNewLine]", 
           RowBox[{"CenteredInterval", "[", 
            RowBox[{
             RowBox[{"vec", "[", 
              RowBox[{"[", 
               RowBox[{"-", "1"}], "]"}], "]"}], ",", " ", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", "I"}], ")"}], "bound"}]}], "]"}], 
           "\[IndentingNewLine]", "]"}], ";"}], "\[IndentingNewLine]", 
         ")"}]}], "]"}]}]}], ";"}]}]}]], "Input",
 CellChangeTimes->{{3.913796185037622*^9, 3.913796369700019*^9}, 
   3.913796403656122*^9, {3.9137965158938026`*^9, 3.913796519222122*^9}, {
   3.913796563326646*^9, 3.9137965901657267`*^9}, {3.913796642711864*^9, 
   3.913796773664831*^9}, {3.913796886789461*^9, 3.9137969325969133`*^9}, {
   3.913797264508556*^9, 3.913797280149188*^9}, {3.926929055200445*^9, 
   3.926929060856152*^9}, {3.926929132064728*^9, 3.926929132903893*^9}, {
   3.9269292186101103`*^9, 3.926929236826694*^9}, {3.926929414489903*^9, 
   3.926929417776875*^9}, {3.926929451338003*^9, 3.9269294681776323`*^9}, {
   3.926938942013363*^9, 3.926938960316268*^9}, {3.926939931525281*^9, 
   3.926939975826256*^9}, {3.9270248771149683`*^9, 3.9270249306887703`*^9}, {
   3.927025058788459*^9, 3.927025075969079*^9}, {3.927025143939147*^9, 
   3.927025156746167*^9}, {3.927025785469845*^9, 3.927025804275008*^9}, {
   3.927026571614975*^9, 3.927026582703401*^9}, {3.9270266330352917`*^9, 
   3.9270266528925877`*^9}, {3.9270276097313137`*^9, 3.927027612408144*^9}, {
   3.927289761989571*^9, 3.927289765508806*^9}, {3.927289891824456*^9, 
   3.927289947009615*^9}, {3.927443520421171*^9, 3.9274435584628897`*^9}},
 CellLabel->"In[68]:=",ExpressionUUID->"02f227c9-ff71-41f0-bd1a-d70f7780a037"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Routines and relations for MPL\[CloseCurlyQuote]s and Iterated \
integrals", "Section",
 CellChangeTimes->{{3.927290464480612*^9, 
  3.9272904934074183`*^9}},ExpressionUUID->"2fc37052-412c-4870-9b2c-\
94318a66b729"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"rep", "[", 
    RowBox[{"a_", ",", " ", "n_"}], "]"}], " ", ":=", " ", 
   RowBox[{"Sequence", "@@", 
    RowBox[{"Table", "[", 
     RowBox[{"a", ",", 
      RowBox[{"{", "n", "}"}]}], "]"}]}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927025870405168*^9, 3.92702587713931*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"4ecee388-d6a7-4e7d-a1e7-2c6c9e81f7b6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Li", "[", 
     RowBox[{"inds_List", ",", "args_List"}], "]"}], "/;", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"Length", "[", "inds", "]"}], "\[Equal]", 
      RowBox[{"Length", "[", "args", "]"}]}], ")"}]}], " ", ":=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"-", "1"}], ")"}], "^", 
     RowBox[{"Length", "[", "args", "]"}]}], " ", 
    RowBox[{"II", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "\[IndentingNewLine]", 
        RowBox[{"Table", "[", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"1", "/", 
             RowBox[{"(", 
              RowBox[{"Times", "@@", 
               RowBox[{"args", "[", 
                RowBox[{"[", 
                 RowBox[{"i", ";;", "All"}], "]"}], "]"}]}], ")"}]}], ",", 
            " ", 
            RowBox[{"rep", "[", 
             RowBox[{"0", ",", " ", 
              RowBox[{
               RowBox[{"inds", "[", 
                RowBox[{"[", "i", "]"}], "]"}], "-", "1"}]}], "]"}]}], "}"}], 
          ",", " ", 
          RowBox[{"{", 
           RowBox[{"i", ",", " ", "1", ",", " ", 
            RowBox[{"Length", "[", "args", "]"}]}], "}"}]}], "]"}], ",", 
        "\[IndentingNewLine]", "1"}], "}"}], "//", "Flatten"}], "]"}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.927025828829686*^9, 3.927025904316835*^9}, {
  3.92702614812228*^9, 3.927026160246221*^9}, {3.92728978959348*^9, 
  3.927289832240436*^9}, {3.927302688101664*^9, 3.927302692236528*^9}, {
  3.9273027665679073`*^9, 3.9273027700321198`*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"cc80e86f-790f-4804-ae48-fe74134275f6"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"convertIItoLi", "[", 
     RowBox[{"arg", ":", 
      RowBox[{"{", 
       RowBox[{"0", ",", " ", "l___", ",", " ", "1"}], "}"}]}], "]"}], "/;", 
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"{", "l", "}"}], "[", 
       RowBox[{"[", "1", "]"}], "]"}], " ", "=!=", " ", "0"}], " ", "&&", " ", 
     RowBox[{
      RowBox[{
       RowBox[{"{", "l", "}"}], "[", 
       RowBox[{"[", 
        RowBox[{"-", "1"}], "]"}], "]"}], " ", "=!=", " ", "1"}]}]}], " ", ":=",
    " ", 
   RowBox[{"Module", "[", 
    RowBox[{
     RowBox[{"{", "pos", "}"}], ",", " ", 
     RowBox[{"(", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{"pos", " ", "=", " ", 
        RowBox[{
         RowBox[{"Position", "[", 
          RowBox[{"arg", ",", " ", 
           RowBox[{"Except", "[", "0", "]"}], ",", 
           RowBox[{"{", "1", "}"}], ",", " ", 
           RowBox[{"Heads", "\[Rule]", "False"}]}], "]"}], "[", 
         RowBox[{"[", 
          RowBox[{"All", ",", "1"}], "]"}], "]"}]}], ";", 
       "\[IndentingNewLine]", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "[", "pos", "]"}], "-", "1"}], ")"}]}], " ", 
        RowBox[{"Lix", "[", 
         RowBox[{
          RowBox[{"Differences", "[", "pos", "]"}], ",", 
          RowBox[{"Ratios", "[", 
           RowBox[{"arg", "[", 
            RowBox[{"[", "pos", "]"}], "]"}], "]"}]}], "]"}]}]}], 
      "\[IndentingNewLine]", ")"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9269383164457703`*^9, 3.9269384016201487`*^9}, {
   3.926938492859715*^9, 3.926938495348621*^9}, {3.926938624987715*^9, 
   3.926938649972303*^9}, {3.926938685860902*^9, 3.926938705004924*^9}, {
   3.926938794887809*^9, 3.9269387989496803`*^9}, {3.9270258405825567`*^9, 
   3.9270258453092833`*^9}, 3.927025934252433*^9, {3.927026137064768*^9, 
   3.927026144933399*^9}, {3.927026178218705*^9, 3.927026180334044*^9}, {
   3.927289857202343*^9, 3.927289867730839*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"685e8473-f657-49bb-9357-be3ad14c0f5a"],

Cell["\<\
This is the path decomposition 0 --> 1 into 0 --> 1/3, followed by 1/3 -> \
2/3,  followed by the reverse of 1 to 1/3\
\>", "Text",
 CellChangeTimes->{{3.927295030865291*^9, 3.927295073768326*^9}, {
  3.927354216502515*^9, 3.9273542310239153`*^9}, {3.927354271352141*^9, 
  3.9273542722062883`*^9}},ExpressionUUID->"0d8f718c-abed-44f2-a00b-\
b9412d2d2aa9"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IIdecOmega4", "[", 
    RowBox[{"{", 
     RowBox[{"0", ",", " ", "bs__", ",", " ", "1"}], "}"}], "]"}], " ", ":=", 
   " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"II", "[", 
         RowBox[{"{", 
          RowBox[{"0", ",", " ", 
           RowBox[{"Sequence", "@@", 
            RowBox[{
             RowBox[{"{", "bs", "}"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "i"}], "]"}], "]"}]}], ",", " ", 
           RowBox[{"1", "/", "3"}]}], "}"}], "]"}], "\[IndentingNewLine]", 
        "*", " ", 
        RowBox[{"II", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"1", "/", "3"}], ",", " ", 
           RowBox[{"Sequence", "@@", 
            RowBox[{
             RowBox[{"{", "bs", "}"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"i", "+", "1"}], ";;", "j"}], "]"}], "]"}]}], ",", " ", 
           RowBox[{"2", "/", "3"}]}], "}"}], "]"}], "\[IndentingNewLine]", 
        "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Length", "[", 
            RowBox[{"{", "bs", "}"}], "]"}], " ", "-", " ", "j"}], ")"}]}], 
        " ", 
        RowBox[{"II", "[", 
         RowBox[{"Reverse", "@", 
          RowBox[{"(", 
           RowBox[{"1", " ", "-", " ", 
            RowBox[{"{", 
             RowBox[{
              RowBox[{"2", "/", "3"}], ",", " ", 
              RowBox[{"Sequence", "@@", 
               RowBox[{
                RowBox[{"{", "bs", "}"}], "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"j", "+", "1"}], ";;", "All"}], "]"}], "]"}]}], ",",
               " ", "1"}], "}"}]}], ")"}]}], "]"}]}], "\[IndentingNewLine]", 
       ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "0", ",", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "bs", "}"}], "]"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "i", ",", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "bs", "}"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"{", 
        RowBox[{"_", ",", "_"}], "}"}], "]"}], "\[RuleDelayed]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"II", "[", "a_", "]"}], "\[RuleDelayed]", 
     RowBox[{"II", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"a", "-", 
         RowBox[{"a", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"a", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], " ", "-", " ", 
         RowBox[{"a", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.913642930408392*^9, 3.913642979445929*^9}, {
  3.913643065808079*^9, 3.913643070822516*^9}, {3.913644043637616*^9, 
  3.913644086524475*^9}, {3.9136441869788237`*^9, 3.9136442344339952`*^9}, {
  3.913645077756785*^9, 3.913645078163334*^9}, {3.926931096652458*^9, 
  3.926931097617464*^9}, {3.926938835817111*^9, 3.9269388699917173`*^9}, {
  3.926939499539359*^9, 3.926939549148003*^9}, {3.926939581421199*^9, 
  3.926939660470186*^9}, {3.926939806666642*^9, 3.9269398068343983`*^9}, {
  3.9270263893001213`*^9, 3.927026407999527*^9}, {3.927092696860814*^9, 
  3.927092697725752*^9}, {3.9271992402870083`*^9, 3.927199246099206*^9}, {
  3.9273548007215977`*^9, 3.927354801441494*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"9aecb545-f925-4623-90a4-23892ae58223"],

Cell["\<\
This is the path decomposition -I --> -1+sqrt(2) into -I -> r1, then reverse \
of r2 -> r1, then r2 -> -1+sqrt(2),\
\>", "Text",
 CellChangeTimes->{{3.927295030865291*^9, 3.927295073768326*^9}, {
  3.927354216502515*^9, 
  3.927354268368284*^9}},ExpressionUUID->"4ee4e1db-b0e7-4f1d-8144-\
3550d7dde369"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"r1", " ", "=", " ", 
   RowBox[{
    RowBox[{"3", "/", "10"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"9", "/", "16"}], " ", "I"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"r2", " ", "=", " ", 
   RowBox[{
    RowBox[{"1", "/", "2"}], " ", "-", " ", 
    RowBox[{
     RowBox[{"5", "/", "16"}], " ", "I"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9272183838863983`*^9, 3.927218395722445*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"ee0d2049-d83d-4da8-90a0-23067b67499a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"IIdecOmega3", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"a", ":", 
       RowBox[{"-", "I"}]}], ",", " ", "bs__", ",", " ", 
      RowBox[{"b_", ":", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SqrtBox["2"]}]}]}], "}"}], "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Sum", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"II", "[", 
         RowBox[{"{", 
          RowBox[{"a", ",", " ", 
           RowBox[{"Sequence", "@@", 
            RowBox[{
             RowBox[{"{", "bs", "}"}], "[", 
             RowBox[{"[", 
              RowBox[{"1", ";;", "i"}], "]"}], "]"}]}], ",", "r1"}], "}"}], 
         "]"}], "\[IndentingNewLine]", "*", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"-", "1"}], ")"}], "^", 
         RowBox[{"(", 
          RowBox[{"j", "-", "i"}], ")"}]}], " ", 
        RowBox[{"II", "[", 
         RowBox[{"Reverse", "@", 
          RowBox[{"{", 
           RowBox[{"r1", ",", " ", 
            RowBox[{"Sequence", "@@", 
             RowBox[{
              RowBox[{"{", "bs", "}"}], "[", 
              RowBox[{"[", 
               RowBox[{
                RowBox[{"i", "+", "1"}], ";;", "j"}], "]"}], "]"}]}], ",", 
            " ", "r2"}], "}"}]}], "]"}], "\[IndentingNewLine]", " ", 
        RowBox[{"II", "[", 
         RowBox[{"{", 
          RowBox[{"r2", ",", " ", 
           RowBox[{"Sequence", "@@", 
            RowBox[{
             RowBox[{"{", "bs", "}"}], "[", 
             RowBox[{"[", 
              RowBox[{
               RowBox[{"j", "+", "1"}], ";;", "All"}], "]"}], "]"}]}], ",", 
           " ", "b"}], "}"}], "]"}]}], "\[IndentingNewLine]", ",", " ", 
       RowBox[{"{", 
        RowBox[{"i", ",", " ", "0", ",", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "bs", "}"}], "]"}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"j", ",", " ", "i", ",", " ", 
         RowBox[{"Length", "[", 
          RowBox[{"{", "bs", "}"}], "]"}]}], "}"}]}], "]"}], "/.", 
     RowBox[{
      RowBox[{"II", "[", 
       RowBox[{"{", 
        RowBox[{"_", ",", "_"}], "}"}], "]"}], "\[RuleDelayed]", "1"}]}], "/.", 
    RowBox[{
     RowBox[{"II", "[", "ll_", "]"}], "\[RuleDelayed]", 
     RowBox[{"II", "[", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"ll", "-", 
         RowBox[{"ll", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"ll", "[", 
          RowBox[{"[", 
           RowBox[{"-", "1"}], "]"}], "]"}], " ", "-", 
         RowBox[{"ll", "[", 
          RowBox[{"[", "1", "]"}], "]"}]}], ")"}]}], "]"}]}]}]}], 
  ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQAWIQ3SPoW7ZO460jr2teDYg+cduyHcwPugWmo9JLGNcD
6YYTF9hAdFtQvDCI9nrsKwmip5rvaALRHFZHwfSHByKX2ZzeOrocMgbTx1Sr
ZnEBabU9++eB6DynwrcgunDPks8guqxq7XcQfYS7n5EbSCuFXhUG0Smbb4Hp
GbNWRpkCaYU//2NA9CSD/4lWQHoOm10WiH7jEFEOoqc2FoJptkfXS+2AtO55
iyoQnfHs5UkQ/SLuM5heIss9PQxkj4XTfBD9asOJglggHZ/HXASiY2TzJoPo
tuA7U0H0n2VOMpOB9J3TbbIgWvfO1DdXgHTc3JlgGgCGGZgO
  "],
 CellLabel->"In[9]:=",ExpressionUUID->"26004c50-c951-4338-9196-47e2156d1a79"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Some auxilliary routines", "Section",
 CellChangeTimes->{{3.927308982478924*^9, 
  3.927308985844789*^9}},ExpressionUUID->"e8abb902-5e72-4035-a478-\
d45ea394399f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"SetAttributes", "[", 
   RowBox[{"prog", ",", " ", "HoldFirst"}], "]"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"prog", "[", 
    RowBox[{"expr_", ",", " ", "var_", ",", " ", "len_"}], "]"}], " ", ":=", 
   " ", 
   RowBox[{"Monitor", "[", 
    RowBox[{"expr", ",", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"ProgressIndicator", "[", 
        RowBox[{"var", ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "len"}], "}"}]}], "]"}], ",", 
       RowBox[{"DisplayForm", "[", 
        RowBox[{"FractionBox", "[", 
         RowBox[{"var", ",", "len"}], "]"}], "]"}]}], "}"}]}], "]"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.9273022292464867`*^9, 3.927302292588703*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"95d154c4-3410-4d34-95c8-30f77e9a8b8c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"p1", " ", "=", " ", 
   RowBox[{"Exp", "[", 
    RowBox[{"2", " ", "Pi", " ", 
     RowBox[{"I", "/", "8"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p2", " ", "=", " ", 
   RowBox[{"-", 
    RowBox[{"Conjugate", "[", "p1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p3", " ", "=", " ", 
   RowBox[{"-", "p1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p4", "  ", "=", " ", 
   RowBox[{"Conjugate", "[", "p1", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.926936081849948*^9, 3.9269360827930098`*^9}, {
  3.926936692345747*^9, 3.92693671226492*^9}, {3.9269367733852177`*^9, 
  3.9269367906823683`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"cb4c99d7-6c46-465f-a6ea-a4184080bf70"],

Cell["\<\
Version of Omega, which where the fourth pole is finite, having 4^n terms \
overall\
\>", "Text",
 CellChangeTimes->{{3.927092225164666*^9, 
  3.927092243009622*^9}},ExpressionUUID->"46b749fd-595d-468a-851f-\
b21c42ca15f7"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"pts4", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{"p1", ",", " ", "p2", " ", ",", "p3", " ", ",", "p4"}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"eps4", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}]}], "}"}], ",", " ", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}], ",", " ", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", " ", "1", ",", " ", 
        RowBox[{"-", "1"}], ",", " ", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OmegaII4", "[", "inds_List", " ", "]"}], ":=", " ", 
  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"eps4", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"inds", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", " ", 
          RowBox[{"jj", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "inds", "]"}]}], "}"}]}], "]"}], " ", "*", 
     " ", 
     RowBox[{"II", "[", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"pts4", "[", 
             RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", "jj"}], ")"}]}], 
        ",", " ", "1"}], "}"}], "]"}]}], "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", " ", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3", ",", "4"}], "}"}], ",", " ", 
        RowBox[{"Length", "[", "inds", "]"}]}], "]"}]}], "}"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.926937294954419*^9, 3.926937308594363*^9}, {
  3.9269375628246*^9, 3.926937563234667*^9}, {3.927091269364386*^9, 
  3.927091273594943*^9}, {3.927353144151573*^9, 3.927353169422372*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"0e365a6e-6215-4c1a-95d2-fa07996e8214"],

Cell["\<\
After a M\[ODoubleDot]bius transformation, taking the fourth pole to \
infinity, giving 3^n terms overall\
\>", "Text",
 CellChangeTimes->{{3.9270922473819513`*^9, 
  3.9270922699122543`*^9}},ExpressionUUID->"542094c2-f075-4af8-ba15-\
334732e09bf6"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"eps3", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", 
       RowBox[{"-", "1"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "1"}], ",", " ", "1", ",", " ", "1"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"1", ",", " ", "1", ",", " ", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"pts3", " ", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", "1"}], ",", " ", "0", ",", " ", "1"}], "}"}]}], ";"}], 
  "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"OmegaII3", "[", "inds_List", " ", "]"}], ":=", " ", 
  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"eps3", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"inds", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", " ", 
          RowBox[{"jj", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "inds", "]"}]}], "}"}]}], "]"}], " ", "*", 
     " ", 
     RowBox[{"II", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "I"}], ",", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"pts3", "[", 
             RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", "jj"}], ")"}]}], 
        ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}], "]"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", " ", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", " ", 
        RowBox[{"Length", "[", "inds", "]"}]}], "]"}]}], "}"}]}], 
   "\[IndentingNewLine]", "]"}]}]}], "Input",
 CellChangeTimes->{{3.927041305347139*^9, 3.927041315591514*^9}, {
  3.927091262868596*^9, 3.927091266866928*^9}, {3.9273531465198812`*^9, 
  3.927353163549994*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"029a6702-233a-4235-ad9c-3e0c92b1534c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"genOmega", "[", "wt_", "]"}], " ", ":=", " ", 
   RowBox[{"(", 
    RowBox[{"Tuples", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", " ", "wt"}], "]"}], 
    ")"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"genOmegaLt", "[", "wt_", "]"}], " ", ":=", " ", 
    RowBox[{"Join", "@@", 
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"genOmega", "[", "wt0", "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"wt0", ",", " ", "1", ",", " ", "wt"}], "}"}]}], "]"}]}]}], 
   ";"}], "\[IndentingNewLine]"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genOmega3Ints", "[", "wt_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OmegaII3", "[", 
          RowBox[{"{", 
           RowBox[{"rep", "[", 
            RowBox[{"1", ",", " ", "n"}], "]"}], "}"}], "]"}], "/.", 
         RowBox[{"a_II", "\[RuleDelayed]", 
          RowBox[{"Sow", "[", "a", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", " ", "1", ",", " ", "wt"}], "}"}]}], "]"}], "]"}], 
     "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "Union"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"genOmega4Ints", "[", "wt_", "]"}], " ", ":=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", 
      RowBox[{"Table", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"OmegaII4", "[", 
          RowBox[{"{", 
           RowBox[{"rep", "[", 
            RowBox[{"1", ",", " ", "n"}], "]"}], "}"}], "]"}], "/.", 
         RowBox[{"a_II", "\[RuleDelayed]", 
          RowBox[{"Sow", "[", "a", "]"}]}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"n", ",", " ", "1", ",", " ", "wt"}], "}"}]}], "]"}], "]"}], 
     "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "Union"}]}], 
  ";"}]}], "Input",
 CellChangeTimes->{{3.927092345740698*^9, 3.927092449704143*^9}, {
  3.927098018951873*^9, 3.9270980655268593`*^9}, {3.927102161146522*^9, 
  3.927102161327552*^9}, {3.927354535778233*^9, 3.927354552143004*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"ef6ed960-7c4d-4be1-b320-108e5f070c7e"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Calculate Omega values", "Section",
 CellChangeTimes->{{3.927356994305478*^9, 3.927356996809313*^9}, {
  3.927358118923483*^9, 
  3.9273581205762053`*^9}},ExpressionUUID->"4e1d1afe-2db4-4ff0-b7de-\
23f15d0d63a4"],

Cell["To parallelize or not?", "Text",
 CellChangeTimes->{{3.927305067936521*^9, 
  3.927305085970255*^9}},ExpressionUUID->"243e0600-8ad3-400c-a3aa-\
039cd6680c5d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PARALLEL", " ", "=", " ", "False"}], ";"}]], "Input",
 CellChangeTimes->{{3.9273050729364147`*^9, 3.9273050779852457`*^9}, {
  3.927305400209877*^9, 3.9273054009026833`*^9}},
 CellLabel->"In[28]:=",ExpressionUUID->"a7b7c6ef-6591-4d8c-8e3f-d7aba9efdd3a"],

Cell["Internal precision to calculate evalLi with", "Text",
 CellChangeTimes->{{3.927290507476173*^9, 
  3.927290520368506*^9}},ExpressionUUID->"88ab0a50-9254-4dd9-abbe-\
933adc2d24c7"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PRECOmega", " ", "=", " ", "1000"}], ";"}]], "Input",
 CellChangeTimes->{{3.927289050672935*^9, 3.927289067846201*^9}, {
  3.927353198783595*^9, 3.9273531999973927`*^9}, {3.927445055151238*^9, 
  3.927445055341077*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"291c20ba-8687-4198-aac9-1cd8e6e64963"],

Cell["\<\
Compute higher truncations in higher weight to get better accuracy overall\
\>", "Text",
 CellChangeTimes->{{3.927290525633602*^9, 3.927290534232691*^9}, {
  3.927445103984028*^9, 
  3.927445116925506*^9}},ExpressionUUID->"a44fbb66-d68c-448a-8990-\
7fba88b30855"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"trunOrd", "[", 
    RowBox[{"II", "[", "a_List", "]"}], "]"}], " ", ":=", " ", 
   RowBox[{"Max", "[", 
    RowBox[{"2000", ",", " ", 
     RowBox[{
      RowBox[{"Length", "[", "a", "]"}], "*", "400"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.927445058097742*^9, 3.9274451023896093`*^9}, {
  3.9274460530029373`*^9, 3.9274460556872387`*^9}, {3.927446398170309*^9, 
  3.9274464007193108`*^9}},
 CellLabel->"In[67]:=",ExpressionUUID->"a51f19ea-b019-4a21-a787-ab22b7250c41"],

Cell[CellGroupData[{

Cell["Via 4^n expression", "Subsection",
 CellChangeTimes->{{3.9271118076394053`*^9, 3.927111809135641*^9}, {
  3.927290011976391*^9, 3.927290013039607*^9}, {3.9273569598095827`*^9, 
  3.92735696435326*^9}, {3.927356999377385*^9, 
  3.927357001352663*^9}},ExpressionUUID->"e78bb5ad-0322-49d4-9f00-\
ce2242260e20"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"omega4WtGoal", " ", "=", " ", "5"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"omega4Inds", " ", "=", 
   RowBox[{"genOmegaLt", "[", "omega4WtGoal", "]"}]}], ";"}]}], "Input",
 CellLabel->"In[30]:=",ExpressionUUID->"af395854-9b0b-48f0-8a98-f41bc53d4f31"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generatingInts4", " ", "=", " ", 
   RowBox[{"genOmega4Ints", "[", "omega4WtGoal", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9273541459365377`*^9, 3.927354168110427*^9}, {
  3.927354556169091*^9, 3.927354565742578*^9}, {3.9273547620483007`*^9, 
  3.927354763992792*^9}, {3.92735482810428*^9, 3.927354832639264*^9}, {
  3.927357104305703*^9, 3.9273571053781424`*^9}},
 CellLabel->"In[32]:=",ExpressionUUID->"a5eeaaa7-dd13-447d-9a1b-5583752ded1e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generatingInts4Decomp", " ", "=", " ", 
   RowBox[{"prog", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"generatingInts4", "[", 
          RowBox[{"[", "$n", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"generatingInts4", "[", 
           RowBox[{"[", "$n", "]"}], "]"}], "/.", 
          RowBox[{"II", "->", "IIdecOmega4"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"$n", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "generatingInts4", "]"}]}], "}"}]}], "]"}], 
     ",", " ", "$n", ",", " ", 
     RowBox[{"Length", "[", "generatingInts4", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9273545672477407`*^9, 3.927354570830717*^9}, {
  3.927354765216751*^9, 3.9273548801996403`*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"eda911df-1f58-4f2c-88df-d1254280e902"],

Cell["\<\
Extract the unique integrals from the decomposition, as there is a lot of \
repetition\
\>", "Text",
 CellChangeTimes->{{3.92735492506387*^9, 
  3.927354935333577*^9}},ExpressionUUID->"4dc849db-20ba-4a6d-b63c-\
563819a5c995"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uniqueIntegrals4", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", " ", 
      RowBox[{
       RowBox[{"generatingInts4Decomp", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}], "/.", 
       RowBox[{"a_II", ":>", 
        RowBox[{"Sow", "[", "a", "]"}]}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "Union"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.927354892505115*^9, 3.92735492358742*^9}, {
  3.927355042615597*^9, 3.9273550440001307`*^9}},
 CellLabel->"In[34]:=",ExpressionUUID->"306484b6-a58d-49e0-be37-d7e6b7346b9a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PARALLEL", "=", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.9273080404227657`*^9, 3.927308041265932*^9}, {
  3.927308072023452*^9, 3.927308102280027*^9}, {3.927354982372326*^9, 
  3.927354982841363*^9}, {3.927446281359708*^9, 
  3.927446281846595*^9}},ExpressionUUID->"61c67f62-d569-4a6b-a66c-\
68106ad91085"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"uniqueIntegrals4Eval", " ", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{"$PARALLEL", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"LaunchKernels", "[", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"DistributeDefinitions", "[", 
       RowBox[{"{", 
        RowBox[{"convertIItoLi", ",", " ", "evalLi", ",", " ", "trunOrd"}], 
        "}"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"uniqueIntegrals4", "[", 
          RowBox[{"[", "$n", "]"}], "]"}], " ", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"uniqueIntegrals4", "[", 
             RowBox[{"[", "$n", "]"}], "]"}], "/.", 
            RowBox[{"II", "->", "convertIItoLi"}]}], "/.", 
           RowBox[{"Lix", "->", 
            RowBox[{"evalLi", "[", 
             RowBox[{
              RowBox[{"44", "/", "100"}], ",", " ", 
              RowBox[{"trunOrd", "[", 
               RowBox[{"uniqueIntegrals4", "[", 
                RowBox[{"[", "$n", "]"}], "]"}], "]"}], ",", " ", 
              "$PRECOmega"}], "]"}]}]}], ")"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"$n", ",", " ", "1", ",", " ", 
          RowBox[{"Length", "[", "uniqueIntegrals4", "]"}]}], "}"}], ",", 
        RowBox[{"ProgressReporting", "\[Rule]", "True"}]}], "]"}]}], 
     "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
     RowBox[{"prog", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uniqueIntegrals4", "[", 
           RowBox[{"[", "$n", "]"}], "]"}], " ", "->", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"uniqueIntegrals4", "[", 
              RowBox[{"[", "$n", "]"}], "]"}], "/.", 
             RowBox[{"II", "->", "convertIItoLi"}]}], "/.", 
            RowBox[{"Lix", "->", 
             RowBox[{"evalLi", "[", 
              RowBox[{
               RowBox[{"44", "/", "100"}], ",", " ", 
               RowBox[{"trunOrd", "[", 
                RowBox[{"uniqueIntegrals4", "[", 
                 RowBox[{"[", "$n", "]"}], "]"}], "]"}], ",", " ", 
               "$PRECOmega"}], "]"}]}]}], ")"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"$n", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "uniqueIntegrals4", "]"}]}], "}"}]}], "]"}],
        ",", " ", "$n", ",", " ", 
       RowBox[{"Length", "[", "uniqueIntegrals4", "]"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927305313788658*^9, 3.9273053141172733`*^9}, {
  3.9273053941923847`*^9, 3.927305407223325*^9}, {3.927305559949418*^9, 
  3.927305614040374*^9}, {3.92730605566372*^9, 3.927306095928227*^9}, {
  3.927306333558544*^9, 3.927306338630164*^9}, {3.9273063944246883`*^9, 
  3.927306410750345*^9}, {3.927307563054707*^9, 3.9273076025503483`*^9}, {
  3.9273077498669662`*^9, 3.927307866581272*^9}, {3.927307901611678*^9, 
  3.9273079070817327`*^9}, {3.9273080974761877`*^9, 3.9273080977082663`*^9}, {
  3.927313580011756*^9, 3.927313581146023*^9}, {3.927313742067601*^9, 
  3.927313742815752*^9}, {3.927354949492364*^9, 3.9273550007923517`*^9}, {
  3.927355061826417*^9, 3.927355069911777*^9}, {3.9273557169930153`*^9, 
  3.9273557313928022`*^9}, {3.9274451306113167`*^9, 3.9274451484787397`*^9}},
 CellLabel->"In[70]:=",ExpressionUUID->"1719e00e-7f9c-460f-8716-a2dccc6311f2"],

Cell[BoxData[
 TemplateBox[{
  "LaunchKernels", "nodef", 
   "\"Some subkernels are already running. Not launching default kernels \
again.\"", 2, 70, 23, 23105857783576428080, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.927446422108279*^9},
 CellLabel->
  "During evaluation of \
In[70]:=",ExpressionUUID->"2b2f9f65-910b-4478-990b-f676eadf206f"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"uniqueIntegrals4Eval", " ", "=", " ", 
   RowBox[{"Dispatch", "[", "uniqueIntegrals4Eval", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927355591189496*^9, 3.927355594295267*^9}},
 CellLabel->"In[71]:=",ExpressionUUID->"7ef23a0a-fb66-46f6-87cb-be087062f12f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generatingInts4DecompEval", " ", "=", " ", 
   RowBox[{"prog", "[", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"generatingInts4Decomp", "[", 
         RowBox[{"[", 
          RowBox[{"$n", ",", "1"}], "]"}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"generatingInts4Decomp", "[", 
            RowBox[{"[", 
             RowBox[{"$n", ",", "2"}], "]"}], "]"}], "/.", 
           "uniqueIntegrals4Eval"}], "]"}], ")"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"$n", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "generatingInts4Decomp", "]"}]}], "}"}]}], 
      "]"}], ",", " ", "$n", ",", " ", 
     RowBox[{"Length", "[", "generatingInts4Decomp", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.927308197080871*^9, 3.9273082233319817`*^9}, {
  3.927355279220038*^9, 3.927355291094582*^9}, {3.927355529022585*^9, 
  3.927355542735426*^9}, {3.9273555780053587`*^9, 3.927355703863525*^9}, {
  3.927355746079948*^9, 3.92735580483183*^9}, {3.927444115245616*^9, 
  3.927444118104123*^9}},
 CellLabel->"In[72]:=",ExpressionUUID->"19b0b8fb-49c0-4d95-beeb-6f0bfff3f2ef"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generatingInts4DecompEval", " ", "=", " ", 
   RowBox[{"Dispatch", "[", "generatingInts4DecompEval", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9273558197526627`*^9, 3.9273558207444363`*^9}},
 CellLabel->"In[73]:=",ExpressionUUID->"bf71dc88-adb0-42ae-9e3f-9239cff3839f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"omega4evals", " ", "=", " ", 
   RowBox[{"prog", "[", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"omega4Inds", "[", 
         RowBox[{"[", "$n", "]"}], "]"}], " ", "->", " ", 
        RowBox[{"(", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"OmegaII4", "[", 
            RowBox[{"omega4Inds", "[", 
             RowBox[{"[", "$n", "]"}], "]"}], "]"}], "/.", 
           "generatingInts4DecompEval"}], "]"}], ")"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"$n", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "omega4Inds", "]"}]}], "}"}]}], "]"}], ",", 
     " ", "$n", ",", " ", 
     RowBox[{"Length", "[", "omega4Inds", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9273561710013533`*^9, 3.927356172163076*^9}, {
  3.9273563923758087`*^9, 3.927356482248632*^9}, {3.927356595857252*^9, 
  3.927356607025014*^9}, {3.9274438104071712`*^9, 3.927443812918414*^9}, {
  3.9274459836876097`*^9, 3.927445992319316*^9}},
 CellLabel->"In[74]:=",ExpressionUUID->"1ace5730-5e46-43a4-8e0e-7cb34e396304"],

Cell["\<\
We can compute the maximum error, by taking  the maximum interval radius \
which arises in the calculations\
\>", "Text",
 CellChangeTimes->{{3.927308856076859*^9, 3.927308873192336*^9}, {
  3.927445258487823*^9, 
  3.927445259093993*^9}},ExpressionUUID->"1bfe73a1-ecb1-49e0-b1ca-\
ec82877fa014"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"err", " ", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"ReIm", "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Information", "[", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<Radius\>\""}], "]"}], 
        "&"}], "/@", "omega4evals"}], ")"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", " ", "50"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.9274441657828903`*^9, 3.9274441882389393`*^9}, {
  3.92744425002274*^9, 3.9274442508374977`*^9}, {3.927444339482151*^9, 
  3.927444351557304*^9}, {3.927444489128413*^9, 3.92744451958154*^9}},
 CellLabel->"In[75]:=",ExpressionUUID->"2b722202-ccee-4194-a38a-c1887b6c7f78"],

Cell[BoxData["1.\
19394645466663658723352240676636888391411938394208187227658699`50.*^-707"], \
"Output",
 CellChangeTimes->{{3.927444509849452*^9, 3.927444519974215*^9}, 
   3.92744475355923*^9, 3.927445970100628*^9, 3.927446002949999*^9, 
   3.9274463905729713`*^9, 3.927446514870455*^9},
 CellLabel->"Out[75]=",ExpressionUUID->"bfd067cf-1767-403b-9155-86c8b7069e27"]
}, Open  ]],

Cell["\<\
Will be accurate to about this many digits (modulo rounding/truncation \
behaviour in the last few digits)\
\>", "Text",
 CellChangeTimes->{{3.927444781901834*^9, 
  3.927444801293014*^9}},ExpressionUUID->"4253135f-b052-4f2c-9d21-\
2ca7bffd1331"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"digits", " ", "=", " ", 
  RowBox[{
   RowBox[{"Floor", "[", 
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      RowBox[{"10", ",", "err"}], "]"}]}], "]"}], "-", "1"}]}]], "Input",
 CellChangeTimes->{{3.927308912362596*^9, 3.927308922500579*^9}, {
  3.927309022132627*^9, 3.927309030929043*^9}},
 CellLabel->"In[76]:=",ExpressionUUID->"c5f3f506-2a46-48bd-a5d1-c96156054c26"],

Cell[BoxData["705"], "Output",
 CellChangeTimes->{{3.927308916313912*^9, 3.927308949223954*^9}, 
   3.927356689810973*^9, 3.927356936161777*^9, 3.927439120738118*^9, 
   3.927444759817031*^9, 3.927445970486864*^9, 3.92744600401191*^9, 
   3.927446390900614*^9, 3.927446515167899*^9},
 CellLabel->"Out[76]=",ExpressionUUID->"1dc2bf74-74ae-4a97-812b-bcc5b5608cdc"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"omega4evals", "[", 
  RowBox[{"[", "123", "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.927519206798889*^9, 3.927519215081883*^9}},
 CellLabel->
  "In[120]:=",ExpressionUUID->"878003e0-eea0-4073-8d22-2fb718fd403a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3"}], "}"}], "\[Rule]", 
  TemplateBox[<|"Interpretation" -> InterpretationBox["interpretation", 
      CenteredInterval[{{{6041, -3332, 843945713, -2378}, {
         308606951466092097296906227325772579857373460771711206812078930098150\
267084192947434869835426845085297043899053797078084324013262337968703657434071\
344164247503533714225186228574097273611565477748959944774594345766262746603145\
138591656521598378116908433323458244372299968004847606416168956061160227214056\
386500736675950547224849705071124482346121935443827151876201516605201898773249\
225072112892424660814622050636952276831003429025338856387048184342542351849637\
533144778266021017023910449964688348516657533135156339302882491126264875776510\
090516656451722022720544558848231108643077228032322994964304567335924731861419\
431821557946522137011551399607157541226399993687207337306482125970022151583097\
305913262151456312839249859380331965376120345557937687487646327508133611210335\
586868610240329432870072943602784130832842303923454246387180149358209467312758\
014404211885802866283491973143450524253516278902017743046112182880892047117489\
989681554419599694557729568451211193157634900444105594794350878088676541205, \
-3330, 843945644, -2378}}, 3330}]], "Center" -> RowBox[{"(", 
       RowBox[{"0``999.250836716656", "+", 
         RowBox[{
          "0.114688571490866746`3.15051499783199", " ", "\[ImaginaryI]"}]}], 
       ")"}], "Radius" -> RowBox[{"(", 
       RowBox[{"1.1939463782717886325089913`3.0000000177537944*^-707", "+", 
         RowBox[{
          "1.1939462806561495792498681`2.99999998224632*^-707", " ", 
           "\[ImaginaryI]"}]}], ")"}], "Type" -> "Complex"|>,
   "CenteredInterval"]}]], "Output",
 CellChangeTimes->{3.927519215980742*^9},
 CellLabel->
  "Out[120]=",ExpressionUUID->"564f8210-46f8-4ef7-aa14-f1a60f3cc63a"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"omega4evals", "[", 
   RowBox[{"[", "123", "]"}], "]"}], "//", "Normal"}]], "Input",
 CellChangeTimes->{{3.927519220776493*^9, 3.927519222798113*^9}},
 CellLabel->
  "In[121]:=",ExpressionUUID->"1ee37130-baac-446a-9f28-cbfbc4246fa1"],

Cell[BoxData[
 RowBox[{
  RowBox[{"{", 
   RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "3"}], "}"}], "\[Rule]", 
  RowBox[{"0``706.9230151775146", "+", 
   RowBox[{
   "0.114688571490866745962900823149307668111697590901005164836947850819682979\
178950166467456694970793644686925116307362107507522090528381247965730542984415\
744960160488383741288508971141144479858783011097342026020537352773905844265762\
188596621378814144647031702127833828050570506494966694306115379199594134063658\
520260865016006891343377500541975518518831410144234817502877171507883287871784\
690843232298852593054670455893583324981972015079057977803155955375254752941758\
020718099152603183186379335638558240696446517098035092444545825400620110127085\
289084913099074560488643056860496787222849138310579245645362372851046758096004\
083588429604845672261835985041282444466428321610353323256154525856068782658067\
338755423262302312418668322137325253`705.9825353564181", " ", 
    "\[ImaginaryI]"}]}]}]], "Output",
 CellChangeTimes->{3.927519223154503*^9},
 CellLabel->
  "Out[121]=",ExpressionUUID->"cb9d6963-89f9-46a8-bd18-a59cf68228f7"]
}, Open  ]]
}, Open  ]],

Cell[CellGroupData[{

Cell["Via 3^n expression (more efficient, higher depth possible)", \
"Subsection",
 CellChangeTimes->{{3.9271118076394053`*^9, 3.927111809135641*^9}, {
  3.927290011976391*^9, 3.927290013039607*^9}, {3.9273569598095827`*^9, 
  3.92735696435326*^9}, {3.927356999377385*^9, 3.927357001352663*^9}, {
  3.9273582072604856`*^9, 
  3.9273582434387903`*^9}},ExpressionUUID->"1a1d9124-3d9f-4cc1-bedb-\
e3ae0943a58c"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"omega3WtGoal", " ", "=", " ", "9"}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"omega3Inds", " ", "=", 
   RowBox[{"genOmegaLt", "[", "omega3WtGoal", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9273563004649754`*^9, 3.927356313264249*^9}, {
  3.927357045322303*^9, 3.927357090425538*^9}, {3.927358218989523*^9, 
  3.927358231412848*^9}},
 CellLabel->"In[50]:=",ExpressionUUID->"cf741d68-deaf-4451-aa16-deec7adc5b56"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generatingInts3", " ", "=", " ", 
   RowBox[{"genOmega3Ints", "[", "omega3WtGoal", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9273541459365377`*^9, 3.927354168110427*^9}, {
  3.927354556169091*^9, 3.927354565742578*^9}, {3.9273547620483007`*^9, 
  3.927354763992792*^9}, {3.92735482810428*^9, 3.927354832639264*^9}, {
  3.927357124354604*^9, 3.9273571265048428`*^9}, {3.927357236267099*^9, 
  3.9273572363293447`*^9}},
 CellLabel->"In[52]:=",ExpressionUUID->"639147d1-3e8a-4091-81d9-e3386af94851"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generatingInts3Decomp", " ", "=", " ", 
   RowBox[{"prog", "[", 
    RowBox[{
     RowBox[{"Table", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"generatingInts3", "[", 
          RowBox[{"[", "$n", "]"}], "]"}], ",", " ", 
         RowBox[{
          RowBox[{"generatingInts3", "[", 
           RowBox[{"[", "$n", "]"}], "]"}], "/.", 
          RowBox[{"II", "->", "IIdecOmega3"}]}]}], "}"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"$n", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "generatingInts3", "]"}]}], "}"}]}], "]"}], 
     ",", " ", "$n", ",", " ", 
     RowBox[{"Length", "[", "generatingInts3", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9273545672477407`*^9, 3.927354570830717*^9}, {
  3.927354765216751*^9, 3.9273548801996403`*^9}, {3.927357129659301*^9, 
  3.9273571420667973`*^9}},
 CellLabel->"In[53]:=",ExpressionUUID->"c68dc971-becd-4eef-a111-5738854da8f6"],

Cell["\<\
Extract the unique integrals from the decomposition, as there is a lot of \
repetition\
\>", "Text",
 CellChangeTimes->{{3.92735492506387*^9, 
  3.927354935333577*^9}},ExpressionUUID->"f197e006-5ed7-41dc-b125-\
68845e1f34bf"],

Cell[BoxData[
 RowBox[{
  RowBox[{"uniqueIntegrals3", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"Reap", "[", " ", 
      RowBox[{
       RowBox[{"generatingInts3Decomp", "[", 
        RowBox[{"[", 
         RowBox[{"All", ",", "2"}], "]"}], "]"}], "/.", 
       RowBox[{"a_II", ":>", 
        RowBox[{"Sow", "[", "a", "]"}]}]}], "]"}], "[", 
     RowBox[{"[", 
      RowBox[{"2", ",", "1"}], "]"}], "]"}], "//", "Union"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.927354892505115*^9, 3.92735492358742*^9}, {
  3.927355042615597*^9, 3.9273550440001307`*^9}, {3.9273571789307957`*^9, 
  3.9273571897542753`*^9}},
 CellLabel->"In[54]:=",ExpressionUUID->"863d6951-12d3-41ec-8252-fc0f510688e0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"$PARALLEL", "=", "True"}], ";"}]], "Input",
 CellChangeTimes->{{3.9273080404227657`*^9, 3.927308041265932*^9}, {
  3.927308072023452*^9, 3.927308102280027*^9}, {3.927354982372326*^9, 
  3.927354982841363*^9}, {3.927444809864224*^9, 3.927444810612142*^9}},
 CellLabel->"In[55]:=",ExpressionUUID->"60b7ae22-efc7-4a87-8339-b2bf386cbb45"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"uniqueIntegrals3Eval", " ", "=", " ", 
   RowBox[{"If", "[", 
    RowBox[{"$PARALLEL", ",", "\[IndentingNewLine]", 
     RowBox[{
      RowBox[{"LaunchKernels", "[", "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"DistributeDefinitions", "[", 
       RowBox[{"{", 
        RowBox[{"convertIItoLi", ",", " ", "evalLi", ",", " ", "trunOrd"}], 
        "}"}], "]"}], ";", "\[IndentingNewLine]", 
      RowBox[{"ParallelTable", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"uniqueIntegrals3", "[", 
          RowBox[{"[", "$n", "]"}], "]"}], " ", "->", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"uniqueIntegrals3", "[", 
             RowBox[{"[", "$n", "]"}], "]"}], "/.", 
            RowBox[{"II", "->", "convertIItoLi"}]}], "/.", 
           RowBox[{"Lix", "->", 
            RowBox[{"evalLi", "[", 
             RowBox[{
              RowBox[{"55", "/", "100"}], ",", " ", 
              RowBox[{"trunOrd", "[", 
               RowBox[{"uniqueIntegrals3", "[", 
                RowBox[{"[", "$n", "]"}], "]"}], "]"}], ",", " ", 
              "$PRECOmega"}], "]"}]}]}], ")"}]}], ",", " ", 
        RowBox[{"{", 
         RowBox[{"$n", ",", " ", "1", ",", " ", 
          RowBox[{"Length", "[", "uniqueIntegrals3", "]"}]}], "}"}], ",", 
        RowBox[{"ProgressReporting", "\[Rule]", "True"}]}], "]"}]}], 
     "\[IndentingNewLine]", ",", "\[IndentingNewLine]", 
     RowBox[{"prog", "[", 
      RowBox[{
       RowBox[{"Table", "[", 
        RowBox[{
         RowBox[{
          RowBox[{"uniqueIntegrals3", "[", 
           RowBox[{"[", "$n", "]"}], "]"}], " ", "->", 
          RowBox[{"(", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"uniqueIntegrals3", "[", 
              RowBox[{"[", "$n", "]"}], "]"}], "/.", 
             RowBox[{"II", "->", "convertIItoLi"}]}], "/.", 
            RowBox[{"Lix", "->", 
             RowBox[{"evalLi", "[", 
              RowBox[{
               RowBox[{"55", "/", "100"}], ",", " ", 
               RowBox[{"trunOrd", "[", 
                RowBox[{"uniqueIntegrals3", "[", 
                 RowBox[{"[", "$n", "]"}], "]"}], "]"}], ",", " ", 
               "$PRECOmega"}], "]"}]}]}], ")"}]}], ",", " ", 
         RowBox[{"{", 
          RowBox[{"$n", ",", " ", "1", ",", " ", 
           RowBox[{"Length", "[", "uniqueIntegrals3", "]"}]}], "}"}]}], "]"}],
        ",", " ", "$n", ",", " ", 
       RowBox[{"Length", "[", "uniqueIntegrals3", "]"}]}], "]"}]}], 
    "\[IndentingNewLine]", "]"}]}], ";"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQBmIQvcHGsmev01vHLQecwTSLhts0EF2l+nw6iF6U+G8V
iN7ndXAjiDay/foCRHNu+fsWRM+4v5F7H5D20wrhAdE8032FQfQVpghREK15
IHEpiC6ZE7gKRBvs270HRJ+YGXQaRN+btPk8iO6bm3QBRL+z0X8BouVWmYFp
v4SGqQeBtMWaJWD6lOahlSB6idQtMF10cP2Jq0D6U5TkeRDNVLTrGoh21917
HUSfODZf4xqQvjYxRwtEz1ISfwiiz2yTAtMeBqovQPTueunXILrYY/k1Rue3
jpG/s26D6F/5+5+BaBmJv2AaAApXoxE=
  "],
 CellLabel->"In[77]:=",ExpressionUUID->"f797db0a-c33b-4e82-b74d-8549c9eb8c59"],

Cell[BoxData[
 TemplateBox[{
  "LaunchKernels", "nodef", 
   "\"Some subkernels are already running. Not launching default kernels \
again.\"", 2, 77, 24, 23105857783576428080, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.9274465282592897`*^9},
 CellLabel->
  "During evaluation of \
In[77]:=",ExpressionUUID->"39ecfea3-ea9b-443a-b639-d00bae9445b1"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"uniqueIntegrals3Eval", " ", "=", " ", 
   RowBox[{"Dispatch", "[", "uniqueIntegrals3Eval", "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.927355591189496*^9, 3.927355594295267*^9}, {
  3.927357277661092*^9, 3.927357279649392*^9}},
 CellLabel->"In[78]:=",ExpressionUUID->"44e4e411-089c-4f3e-b646-f27e72b01b46"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generatingInts3DecompEval", " ", "=", " ", 
   RowBox[{"prog", "[", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"generatingInts3Decomp", "[", 
         RowBox[{"[", 
          RowBox[{"$n", ",", "1"}], "]"}], "]"}], "->", 
        RowBox[{"(", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"generatingInts3Decomp", "[", 
            RowBox[{"[", 
             RowBox[{"$n", ",", "2"}], "]"}], "]"}], "/.", 
           "uniqueIntegrals3Eval"}], "]"}], ")"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"$n", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "generatingInts3Decomp", "]"}]}], "}"}]}], 
      "]"}], ",", " ", "$n", ",", " ", 
     RowBox[{"Length", "[", "generatingInts3Decomp", "]"}]}], "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.927308197080871*^9, 3.9273082233319817`*^9}, {
   3.927355279220038*^9, 3.927355291094582*^9}, {3.927355529022585*^9, 
   3.927355542735426*^9}, {3.9273555780053587`*^9, 3.927355703863525*^9}, {
   3.927355746079948*^9, 3.92735580483183*^9}, {3.927357283004051*^9, 
   3.9273572944343653`*^9}, 3.927445220977092*^9},
 CellLabel->"In[79]:=",ExpressionUUID->"3d60208e-afee-4868-829f-f0dc5d64aa0d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"generatingInts3DecompEval", " ", "=", " ", 
   RowBox[{"Dispatch", "[", "generatingInts3DecompEval", "]"}]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.9273558197526627`*^9, 3.9273558207444363`*^9}, {
  3.9273572974888897`*^9, 3.9273572998064423`*^9}},
 CellLabel->"In[80]:=",ExpressionUUID->"bf14ae6f-3018-4cd0-ad98-14473b52819d"],

Cell[BoxData[
 RowBox[{
  RowBox[{"OmegaII3", "[", "inds_List", " ", "]"}], ":=", " ", 
  RowBox[{"Sum", "[", "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"eps3", "[", 
        RowBox[{"[", 
         RowBox[{
          RowBox[{"inds", "[", 
           RowBox[{"[", "k", "]"}], "]"}], ",", " ", 
          RowBox[{"jj", "[", 
           RowBox[{"[", "k", "]"}], "]"}]}], "]"}], "]"}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"k", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "inds", "]"}]}], "}"}]}], "]"}], " ", "*", 
     " ", 
     RowBox[{"II", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "I"}], ",", 
        RowBox[{"Sequence", "@@", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"pts3", "[", 
             RowBox[{"[", "#", "]"}], "]"}], "&"}], "/@", "jj"}], ")"}]}], 
        ",", " ", 
        RowBox[{
         RowBox[{"-", "1"}], " ", "+", " ", 
         RowBox[{"Sqrt", "[", "2", "]"}]}]}], "}"}], "]"}]}], 
    "\[IndentingNewLine]", ",", 
    RowBox[{"{", 
     RowBox[{"jj", ",", " ", 
      RowBox[{"Tuples", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "2", ",", "3"}], "}"}], ",", " ", 
        RowBox[{"Length", "[", "inds", "]"}]}], "]"}]}], "}"}]}], 
   "\[IndentingNewLine]", "]"}]}]], "Input",ExpressionUUID->"e7063bc7-9617-\
4c96-b88b-6abca4170424"],

Cell[BoxData[
 RowBox[{
  RowBox[{"omega3evals", " ", "=", " ", 
   RowBox[{"prog", "[", 
    RowBox[{
     RowBox[{"Table", "[", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{"Omega", "[", 
         RowBox[{"omega3Inds", "[", 
          RowBox[{"[", "$n", "]"}], "]"}], "]"}], "->", " ", 
        RowBox[{"(", 
         RowBox[{"Expand", "[", 
          RowBox[{
           RowBox[{"OmegaII3", "[", 
            RowBox[{"omega3Inds", "[", 
             RowBox[{"[", "$n", "]"}], "]"}], "]"}], "/.", 
           "generatingInts3DecompEval"}], "]"}], ")"}]}], ",", " ", 
       RowBox[{"{", 
        RowBox[{"$n", ",", " ", "1", ",", " ", 
         RowBox[{"Length", "[", "omega3Inds", "]"}]}], "}"}]}], "]"}], ",", 
     " ", "$n", ",", " ", 
     RowBox[{"Length", "[", "omega3Inds", "]"}]}], "]"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.9273561710013533`*^9, 3.927356172163076*^9}, {
  3.9273563923758087`*^9, 3.927356482248632*^9}, {3.927356595857252*^9, 
  3.927356607025014*^9}, {3.927357301338395*^9, 3.927357315202241*^9}, {
  3.927445233871374*^9, 3.92744523637463*^9}, {3.927460561817318*^9, 
  3.92746056296482*^9}, {3.9274704918878508`*^9, 
  3.927470496387988*^9}},ExpressionUUID->"f8e7c34e-ad06-4f26-bf71-\
df7093cce01c"],

Cell["\<\
We can compute the maximum error, by taking  the maximum interval radius \
which arises in the calculations\
\>", "Text",
 CellChangeTimes->{{3.927308856076859*^9, 3.927308873192336*^9}, {
  3.927445258487823*^9, 
  3.927445259093993*^9}},ExpressionUUID->"672ffb3c-2a6f-4aa2-8c9c-\
1f0f0633a8f2"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"err", " ", "=", 
  RowBox[{
   RowBox[{"Max", "[", 
    RowBox[{"ReIm", "/@", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"Information", "[", 
         RowBox[{
          RowBox[{"#", "[", 
           RowBox[{"[", "2", "]"}], "]"}], ",", "\"\<Radius\>\""}], "]"}], 
        "&"}], "/@", "omega3evals"}], ")"}]}], "]"}], "//", 
   RowBox[{
    RowBox[{"N", "[", 
     RowBox[{"#", ",", " ", "50"}], "]"}], "&"}]}]}]], "Input",
 CellChangeTimes->{{3.9274441657828903`*^9, 3.9274441882389393`*^9}, {
  3.92744425002274*^9, 3.9274442508374977`*^9}, {3.927444339482151*^9, 
  3.927444351557304*^9}, {3.927444489128413*^9, 3.92744451958154*^9}, {
  3.927460679729212*^9, 3.9274606800645437`*^9}},
 CellLabel->
  "In[113]:=",ExpressionUUID->"6bba87f1-1756-47c8-914c-fb89aa11de1c"],

Cell[BoxData["5.\
3131970287811805866042512127143190547699631167485586685580889165`50.*^-514"], \
"Output",
 CellChangeTimes->{{3.927444509849452*^9, 3.927444519974215*^9}, 
   3.92744475355923*^9, 3.9274698057468033`*^9, 3.927470514252282*^9},
 CellLabel->
  "Out[113]=",ExpressionUUID->"4395bda8-19bc-422c-bc04-f66c9ee0618e"]
}, Open  ]],

Cell["\<\
Will be accurate to about this many digits (modulo rounding/truncation \
behaviour in the last few digits)\
\>", "Text",
 CellChangeTimes->{{3.927444781901834*^9, 
  3.927444801293014*^9}},ExpressionUUID->"4500541e-10dd-4d5f-b3ad-\
a62bdc6343c9"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"digits", " ", "=", " ", 
  RowBox[{
   RowBox[{"Floor", "[", 
    RowBox[{"-", 
     RowBox[{"Log", "[", 
      RowBox[{"10", ",", "err"}], "]"}]}], "]"}], "-", "1"}]}]], "Input",
 CellChangeTimes->{{3.927308912362596*^9, 3.927308922500579*^9}, {
  3.927309022132627*^9, 3.927309030929043*^9}},
 CellLabel->
  "In[114]:=",ExpressionUUID->"81a7da6a-0f21-4a50-b1c4-2bb994b6bafa"],

Cell[BoxData["512"], "Output",
 CellChangeTimes->{{3.927308916313912*^9, 3.927308949223954*^9}, 
   3.927356689810973*^9, 3.927356936161777*^9, 3.927439120738118*^9, 
   3.927444759817031*^9, 3.927469806164157*^9, 3.927470515818411*^9},
 CellLabel->
  "Out[114]=",ExpressionUUID->"7e441c6a-fe01-484c-b272-6abc1e3a5ec9"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{"omega3evals", ",", " ", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<omega_dp9_IntArith.txt\>\""}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.9273090625779343`*^9, 3.927309077104763*^9}, 
   3.927356953674111*^9, {3.927357372114588*^9, 3.927357404386366*^9}, {
   3.9274396472885036`*^9, 3.927439650544581*^9}, {3.927455584742167*^9, 
   3.9274555876681023`*^9}, {3.9274698722399597`*^9, 3.92746987542688*^9}},
 CellLabel->
  "In[115]:=",ExpressionUUID->"5abb9ad5-8091-46b7-90c7-aeeabe21db02"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Put", "[", 
   RowBox[{
    RowBox[{"Normal", "[", "omega3evals", "]"}], ",", " ", 
    RowBox[{
     RowBox[{"NotebookDirectory", "[", "]"}], "<>", 
     "\"\<omega_dp9_Real.txt\>\""}]}], "]"}], ";"}]], "Input",
 CellChangeTimes->{{3.927470192518437*^9, 3.927470206819944*^9}},
 CellLabel->
  "In[116]:=",ExpressionUUID->"d94f90e0-4990-46a2-809f-18fe7d5f1315"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{720, 762},
WindowMargins->{{0, Automatic}, {0, Automatic}},
FrontEndVersion->"13.3 for Linux x86 (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"74289fe2-fe78-40f5-b560-c383ea237bd6"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 254, 4, 105, "Section",ExpressionUUID->"67a8e793-cbec-4501-90cd-c701b3d3159d"],
Cell[837, 28, 8060, 179, 762, "Input",ExpressionUUID->"02f227c9-ff71-41f0-bd1a-d70f7780a037"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8934, 212, 221, 4, 67, "Section",ExpressionUUID->"2fc37052-412c-4870-9b2c-94318a66b729"],
Cell[9158, 218, 403, 10, 31, "Input",ExpressionUUID->"4ecee388-d6a7-4e7d-a1e7-2c6c9e81f7b6"],
Cell[9564, 230, 1694, 45, 76, "Input",ExpressionUUID->"cc80e86f-790f-4804-ae48-fe74134275f6"],
Cell[11261, 277, 2173, 55, 96, "Input",ExpressionUUID->"685e8473-f657-49bb-9357-be3ad14c0f5a"],
Cell[13437, 334, 366, 7, 35, "Text",ExpressionUUID->"0d8f718c-abed-44f2-a00b-b9412d2d2aa9"],
Cell[13806, 343, 3680, 95, 121, "Input",ExpressionUUID->"9aecb545-f925-4623-90a4-23892ae58223"],
Cell[17489, 440, 313, 7, 35, "Text",ExpressionUUID->"4ee4e1db-b0e7-4f1d-8144-3550d7dde369"],
Cell[17805, 449, 528, 14, 50, "Input",ExpressionUUID->"ee0d2049-d83d-4da8-90a0-23067b67499a"],
Cell[18336, 465, 3189, 88, 126, "Input",ExpressionUUID->"26004c50-c951-4338-9196-47e2156d1a79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[21562, 558, 169, 3, 67, "Section",ExpressionUUID->"e8abb902-5e72-4035-a478-d45ea394399f"],
Cell[21734, 563, 834, 23, 54, "Input",ExpressionUUID->"95d154c4-3410-4d34-95c8-30f77e9a8b8c"],
Cell[22571, 588, 775, 19, 92, "Input",ExpressionUUID->"cb4c99d7-6c46-465f-a6ea-a4184080bf70"],
Cell[23349, 609, 233, 6, 35, "Text",ExpressionUUID->"46b749fd-595d-468a-851f-b21c42ca15f7"],
Cell[23585, 617, 2323, 63, 163, "Input",ExpressionUUID->"0e365a6e-6215-4c1a-95d2-fa07996e8214"],
Cell[25911, 682, 259, 6, 35, "Text",ExpressionUUID->"542094c2-f075-4af8-ba15-334732e09bf6"],
Cell[26173, 690, 2299, 66, 163, "Input",ExpressionUUID->"029a6702-233a-4235-ad9c-3e0c92b1534c"],
Cell[28475, 758, 2329, 66, 118, "Input",ExpressionUUID->"ef6ed960-7c4d-4be1-b320-108e5f070c7e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[30841, 829, 218, 4, 67, "Section",ExpressionUUID->"4e1d1afe-2db4-4ff0-b7de-23f15d0d63a4"],
Cell[31062, 835, 164, 3, 35, "Text",ExpressionUUID->"243e0600-8ad3-400c-a3aa-039cd6680c5d"],
Cell[31229, 840, 289, 5, 29, "Input",ExpressionUUID->"a7b7c6ef-6591-4d8c-8e3f-d7aba9efdd3a"],
Cell[31521, 847, 185, 3, 35, "Text",ExpressionUUID->"88ab0a50-9254-4dd9-abbe-933adc2d24c7"],
Cell[31709, 852, 334, 6, 29, "Input",ExpressionUUID->"291c20ba-8687-4198-aac9-1cd8e6e64963"],
Cell[32046, 860, 273, 6, 35, "Text",ExpressionUUID->"a44fbb66-d68c-448a-8990-7fba88b30855"],
Cell[32322, 868, 532, 13, 31, "Input",ExpressionUUID->"a51f19ea-b019-4a21-a787-ab22b7250c41"],
Cell[CellGroupData[{
Cell[32879, 885, 313, 5, 54, "Subsection",ExpressionUUID->"e78bb5ad-0322-49d4-9f00-ce2242260e20"],
Cell[33195, 892, 303, 7, 50, "Input",ExpressionUUID->"af395854-9b0b-48f0-8a98-f41bc53d4f31"],
Cell[33501, 901, 486, 8, 29, "Input",ExpressionUUID->"a5eeaaa7-dd13-447d-9a1b-5583752ded1e"],
Cell[33990, 911, 931, 23, 31, "Input",ExpressionUUID->"eda911df-1f58-4f2c-88df-d1254280e902"],
Cell[34924, 936, 235, 6, 35, "Text",ExpressionUUID->"4dc849db-20ba-4a6d-b63c-563819a5c995"],
Cell[35162, 944, 646, 17, 31, "Input",ExpressionUUID->"306484b6-a58d-49e0-be37-d7e6b7346b9a"],
Cell[35811, 963, 350, 7, 29, "Input",ExpressionUUID->"61c67f62-d569-4a6b-a66c-68106ad91085"],
Cell[CellGroupData[{
Cell[36186, 974, 3458, 73, 205, "Input",ExpressionUUID->"1719e00e-7f9c-460f-8716-a2dccc6311f2"],
Cell[39647, 1049, 374, 9, 28, "Message",ExpressionUUID->"2b2f9f65-910b-4478-990b-f676eadf206f"]
}, Open  ]],
Cell[40036, 1061, 296, 5, 29, "Input",ExpressionUUID->"7ef23a0a-fb66-46f6-87cb-be087062f12f"],
Cell[40335, 1068, 1265, 29, 54, "Input",ExpressionUUID->"19b0b8fb-49c0-4d95-beeb-6f0bfff3f2ef"],
Cell[41603, 1099, 313, 6, 29, "Input",ExpressionUUID->"bf71dc88-adb0-42ae-9e3f-9239cff3839f"],
Cell[41919, 1107, 1155, 26, 54, "Input",ExpressionUUID->"1ace5730-5e46-43a4-8e0e-7cb34e396304"],
Cell[43077, 1135, 306, 7, 35, "Text",ExpressionUUID->"1bfe73a1-ecb1-49e0-b1ca-ec82877fa014"],
Cell[CellGroupData[{
Cell[43408, 1146, 765, 19, 31, "Input",ExpressionUUID->"2b722202-ccee-4194-a38a-c1887b6c7f78"],
Cell[44176, 1167, 369, 6, 33, "Output",ExpressionUUID->"bfd067cf-1767-403b-9155-86c8b7069e27"]
}, Open  ]],
Cell[44560, 1176, 256, 6, 35, "Text",ExpressionUUID->"4253135f-b052-4f2c-9d21-2ca7bffd1331"],
Cell[CellGroupData[{
Cell[44841, 1186, 397, 9, 29, "Input",ExpressionUUID->"c5f3f506-2a46-48bd-a5d1-c96156054c26"],
Cell[45241, 1197, 362, 5, 33, "Output",ExpressionUUID->"1dc2bf74-74ae-4a97-812b-bcc5b5608cdc"]
}, Open  ]],
Cell[CellGroupData[{
Cell[45640, 1207, 238, 5, 29, "Input",ExpressionUUID->"878003e0-eea0-4073-8d22-2fb718fd403a"],
Cell[45881, 1214, 1919, 31, 46, "Output",ExpressionUUID->"564f8210-46f8-4ef7-aa14-f1a60f3cc63a"]
}, Open  ]],
Cell[CellGroupData[{
Cell[47837, 1250, 268, 6, 29, "Input",ExpressionUUID->"1ee37130-baac-446a-9f28-cbfbc4246fa1"],
Cell[48108, 1258, 1114, 19, 134, "Output",ExpressionUUID->"cb9d6963-89f9-46a8-bd18-a59cf68228f7"]
}, Open  ]]
}, Open  ]],
Cell[CellGroupData[{
Cell[49271, 1283, 408, 7, 54, "Subsection",ExpressionUUID->"1a1d9124-3d9f-4cc1-bedb-e3ae0943a58c"],
Cell[49682, 1292, 469, 10, 50, "Input",ExpressionUUID->"cf741d68-deaf-4451-aa16-deec7adc5b56"],
Cell[50154, 1304, 537, 9, 29, "Input",ExpressionUUID->"639147d1-3e8a-4091-81d9-e3386af94851"],
Cell[50694, 1315, 982, 24, 31, "Input",ExpressionUUID->"c68dc971-becd-4eef-a111-5738854da8f6"],
Cell[51679, 1341, 235, 6, 35, "Text",ExpressionUUID->"f197e006-5ed7-41dc-b125-68845e1f34bf"],
Cell[51917, 1349, 699, 18, 31, "Input",ExpressionUUID->"863d6951-12d3-41ec-8252-fc0f510688e0"],
Cell[52619, 1369, 369, 6, 29, "Input",ExpressionUUID->"60b7ae22-efc7-4a87-8339-b2bf386cbb45"],
Cell[CellGroupData[{
Cell[53013, 1379, 3028, 70, 205, "Input",ExpressionUUID->"f797db0a-c33b-4e82-b74d-8549c9eb8c59"],
Cell[56044, 1451, 376, 9, 28, "Message",ExpressionUUID->"39ecfea3-ea9b-443a-b639-d00bae9445b1"]
}, Open  ]],
Cell[56435, 1463, 345, 6, 29, "Input",ExpressionUUID->"44e4e411-089c-4f3e-b646-f27e72b01b46"],
Cell[56783, 1471, 1293, 29, 54, "Input",ExpressionUUID->"3d60208e-afee-4868-829f-f0dc5d64aa0d"],
Cell[58079, 1502, 366, 7, 29, "Input",ExpressionUUID->"bf14ae6f-3018-4cd0-ad98-14473b52819d"],
Cell[58448, 1511, 1439, 42, 121, "Input",ExpressionUUID->"e7063bc7-9617-4c96-b88b-6abca4170424"],
Cell[59890, 1555, 1262, 29, 94, "Input",ExpressionUUID->"f8e7c34e-ad06-4f26-bf71-df7093cce01c"],
Cell[61155, 1586, 306, 7, 58, "Text",ExpressionUUID->"672ffb3c-2a6f-4aa2-8c9c-1f0f0633a8f2"],
Cell[CellGroupData[{
Cell[61486, 1597, 820, 21, 31, "Input",ExpressionUUID->"6bba87f1-1756-47c8-914c-fb89aa11de1c"],
Cell[62309, 1620, 327, 6, 33, "Output",ExpressionUUID->"4395bda8-19bc-422c-bc04-f66c9ee0618e"]
}, Open  ]],
Cell[62651, 1629, 256, 6, 58, "Text",ExpressionUUID->"4500541e-10dd-4d5f-b3ad-a62bdc6343c9"],
Cell[CellGroupData[{
Cell[62932, 1639, 401, 10, 29, "Input",ExpressionUUID->"81a7da6a-0f21-4a50-b1c4-2bb994b6bafa"],
Cell[63336, 1651, 319, 5, 33, "Output",ExpressionUUID->"7e441c6a-fe01-484c-b272-6abc1e3a5ec9"]
}, Open  ]],
Cell[63670, 1659, 590, 12, 31, "Input",ExpressionUUID->"5abb9ad5-8091-46b7-90c7-aeeabe21db02"],
Cell[64263, 1673, 396, 10, 31, "Input",ExpressionUUID->"d94f90e0-4990-46a2-809f-18fe7d5f1315"]
}, Open  ]]
}, Open  ]]
}
]
*)



==> anc/mzvDMNum_IntArith.txt <==
{z[{11}] -> CenteredInterval[{{2692155438776624994642812227138734018560226148\
19867685755972498042733568627761514601980037429327812600820232925716896312298\
46853851852125028173005497951219319563530205736335153008107534545930572514983\
22565903997879700361661355290876203380282130147978041155405769910963021589404\
41338138585092771557259852960796986048534722669198939218444206311752856798329\
79361522497329724873732699845992418376983630371522562622122789357825774622366\
04203400357661120308900751786022779914023710917018464978431210006761909749604\
81680950061609261755478690306175637560112957993089703503995153215165817549133\
59031655683875020800282055470232699309812173877112662272476041082216045045491\
01827129529111944681065377069303449686833934832581701192886079678957383107666\
35059970572468776930938765605876634876804791194403320199059023559151807920383\
81855291661931451262643207323878654071259333937667639751703710704566595874401\
22823424261604982711116950269547213144929921145907146796027782172384079873718\
980147074083086096346095469720017, -3330, 616341320, -1942}, 3332}], 
 z[{3}] -> CenteredInterval[{{64690511277733653791752904109668114816660058477\
53042588532738578647426960500594319862119648437364134605340150618445026162854\
62603320882558397455399327454932638166037502617045375813119548754946022216462\
73893361973810538629899799127339865930673077160738479614115454103174770454660\
94321110296877227982360495516918527120929927504096053034850230817210555723969\
81108168565988640504373262314367218990497353930933747970833025359394956145833\
24887383437945226404579171889343376293471458170288788621976275424611265168660\
73222785366344100394850125605227616526365224314014401791220151242335324490422\
33766986103834010127268716416532664282943753167916628710468057162148816201222\
81124331888182952949488514884139392890010542143170301915149819618226897853668\
92734446437215007415680723115290019207728228524762372593426563362249835615872\
08380506335307556738969053926354730105457095814814891800607788016510073793375\
47150124574821179755153749028212287100148345470070997076512672697177636641792\
02318185463139324220335969490591, -3331, 745239932, -2030}, 3332}], 
 z[{5}] -> CenteredInterval[{{13950959073147812449020257460797142708167393655\
31369799827751695817589288731282921381275314208899749120739012656633711218601\
28245430556554391381314853389521365272183184853567799455560836012362313114412\
74302065333830342564556212835415096886388124901928703082945429876172108764942\
51886513551705108832104368170903896488048450972808380956999449718009387097054\
65022446076656381611667884824116101666056160432419758962190030798692584491256\
17959903351037706456691868537893925271712139280049593972943050276562893092221\
65381834746067450997400799709658564075848725626366901879980939355748118911864\
43176991786053367018148816521306220805924654620274975815006770260428383703087\
45710653664511141036101609122851221599211448774448269484240852701408599095166\
61239702262441115444592160058502626030109023735701567579416894481303316728058\
31677630634222792831081580948663702991028962839808175471791602077441060109543\
11397121752418284092334555620153063832653361055247279854627013478033327392646\
98921419038621585177909104408591, -3329, 710593148, -2008}, 3332}], 
 z[{7}] -> CenteredInterval[{{54265842264964174178112368673963681847529530048\
73972854251450076848832211952484229368961819075775780447241680010507490171482\
92570458626558892132626005043999030306442121450149749791663708637334628590110\
65263397239502421152821753415575239640418656443755201645945235291046613511198\
64865609873229897815178467785455871122556535902681644034580616202544648487210\
06876634704334061363517196628962297296450712140807235669835884110024114627729\
35884042508068174259270288733867558210636085868593352411157578101772837170174\
98222184879224903542482519599588298784287006409928515484067905895991436840479\
39404756682757619212090436346521154213575180817375301235380285227093682847510\
65998626651623951901611761615429990899045712061878781466726379194652039097531\
88337576271071628426401522482921152278661540132308093800020049285328320794803\
09159968907340758765865854105935901734090406671462007631503398739224591130013\
81280692655040591432958077721723705445077902918323094109897533291503965817613\
51481788627453746669235189954429, -3331, 677674439, -1986}, 3332}], 
 z[{9}] -> CenteredInterval[{{53924597967134162341946448957464962033878730815\
42845832751689671253526008459637796833868706236895450659944611706441402907435\
89965529505919475060713628251155286302874429995142637048942765962503984252391\
23464227321064889122644019595028925085779659742921446549573390033627534553228\
06155077489114139294479891112011776131902121891209005134716768670339881116415\
93571700200400359534031189627857725322994824055439501149961962335090034922251\
35888510641474949053535508968453490049272967090472802995080867429928077524377\
10786578842148480091249869975656119006851102218002496121659743771592158353877\
84592906535023693123434303105420859244278890547084123802994016469109883616904\
92306269219381113905778640919620902439920452226546567001827524732922603810661\
95865662129155464612148619076286149908239728731281432070888291838391930274723\
23208425513052871801900505975028555578787354087202738781374579855677108154728\
17518314860652244268839891304676133617316755463385425963187332301075804058882\
98748094742035135158703795953457, -3331, 646280711, -1964}, 3332}], 
 z[{1, -3}] -> CenteredInterval[{{2362159379355747566733477511011261964142969\
18340466566869910148181263420317500068368657612113593046001914954561330696931\
61335855378992555438816515309258370052580643341956724353802271885686776705931\
29178066898721308442560292093020065352958553367463711568401957351595508963511\
00690952123514343428637951977182987344845146442775093666619780166260907551542\
59364772914463794891353833434678648860815631557818766778735379152785340321934\
93274689336360245329851234129589910695030220155547889550066625171786663464444\
90568462467883941864464446585787981756426345558951253825807780385407423407958\
80147282318756487402386274880703980142308377763462703652655449065002384048627\
67145544502264261947971351606058010491870451157345717557414159370273868799985\
07056507702832523238413569802594359154348415456020284233881231424450501818722\
63889851355213137108194334409890812713825157305508410042691529604837673834397\
03098939406067264904911948458178618361612401657067499062342900584054534442047\
42669393325374881901672064084342783, -3330, 1024207943, -2008}, 3330}], 
 z[{1, 1, -3}] -> CenteredInterval[
   {{-82675669682070744965399551815863005148884376357824275906028670801456292\
08325727072322772526463076783400399552739330887593374065484817468650003620950\
44306357973912049809383761036180707472653370839988569927788244911674470357619\
57991685665199193754638131413549907818202936825626273047182314970381276720352\
30874908297624086756534547312994078750162335927057939211959472456392154772029\
67877548101372553634188641160859636219262536249312117122012388279740579044105\
15645722012248195697759474475642853278024433043362040966053093222085232340032\
30276606071165666686855561328042462336567125125250502005010486595781320160309\
11031697461707846436116794587320750123968761938938546806297275773029669514728\
79071284991818862432922222700375744912873079541776119225033411813839684966933\
14436026046006267757593169340115479809534197348196694073357018210917709835197\
51735571428425621927224763488933200111867975993025328790984334415266901603795\
96097453285820252249998152534204559475798979302970537839536825078285275727015\
1065483, -3335, 1000203066, -1997}, 3329}], 
 z[{1, 1, 1, -3}] -> CenteredInterval[{{1341215793958348467728393584765151871\
60708021306729461734680430686535515155029455102611244167389953605798194442048\
15036718647809313993022792979354903734544794213732000218905212935182598520162\
92994931006469088811639735375385204952512224042602954880432116583029029689832\
61567626459266556791943278972389701362180600212432652133168800572036776470609\
16613265424107434644057835606783198040399159486462929531477305909170933236502\
78593007491012658576951018571314440817832452100315597429373148960017577441779\
57766382773644218211068657856008497288086744396584977064687020437201454598874\
85394650636114485096598355573291123418276651424428990314996954016922944668182\
08145079292868163192265033822326224384597126934566454639668948399806752453342\
77153282817976412354140699394607190811088300827641999766614315240932540140470\
85567287546432090290786932756674163499118463361913433647743083471499495355805\
38319350909347437142987203465647966963006222837567431995492094193256837658142\
393044453749400059741675651320335864522241, -3339, 976760812, -1986}, 3329}], 
 z[{1, 1, 1, 1, -3}] -> CenteredInterval[
   {{-48898871176166138312725164401653165793828308981601814765810567255496651\
74381466486940478613473659529699398297367686181382762014311939183859241645366\
50372555528633804368541274227860930766881407077947837105104300600035855703023\
23972913900838194542830669114849538335265081599799583546379383316909738912151\
44979575464625336988177648230458148323221367861514676732725910942749047464294\
88182770945093999136066923210437366660664936327043885276544464770118164517854\
40228117622141190614770193462701894013571903520825412023779608200866093144263\
18899283982195512300876156845514088553141422592117341817226889964102874768518\
27210949465059750662323868529850394160338101758820130185217905888861652724353\
86376583434808923961825911790184076658342372385945391600525600426849412547963\
04303923267527444777849700598319662665315961698016481043500353496940281091395\
62216101176656288544083137568918359558881393783782176397800899512470330192766\
30247416307483842877025485047160271893122730232671569805127902895807667302553\
6567101, -3341, 953867973, -1975}, 3328}], z[{1, 1, 1, 1, 1, -3}] -> 
  CenteredInterval[{{64009327916959233495146657085658507617306901517851771670\
79678832448403832333982231905519564039563129942082645782101643387802081103445\
54462609390106560533870610080975516897211587259551476361501015458954888473221\
58722162816552208462054191427071087433481780872631385907546827406310271312277\
70238271091652296575805338771261769988190289957947560160321758107560656907324\
12321613044891664352640885639463828711657100080410598006247647111956325035827\
07022004077698546058065641022535503879416943072565824723511083584085352476128\
39613058799417190490665286348635065152846944511632383634582523167454059701394\
40719032404160039626352002965781709130807430614103348950733818715532901338990\
57826338138089463543932255829223236083764241444097943424613805917110904929492\
59260773209144723986433406380930220730888370496471180898751558397876922960745\
43484856247565590594893376099570238874114864676119406806000392072219114854282\
46742900879131057304898465557386230385569881990821174131975987474580249016725\
6643953662583395707437, -3345, 931511701, -1964}, 3328}], 
 z[{1, 1, 1, 1, 1, 1, -3}] -> CenteredInterval[
   {{-94531897118210987007550567498375390136950225167470359783920023417939891\
95640590611786199895197902757266844040927256912809562236625650211606364809163\
98916726107706837463771088007514930445978397231560012687863383413628673601720\
07354877148804259884736552044656142415445396845288534350674284023393482574432\
58001064685143144763314723925452410482163455984602317154999381830496501970457\
28376972902038581203359594578459661481067784542223048560728972427622898724814\
98258371861856520494023071764096955053037310100740725704506759547933476231220\
21925034561068141565094711839713949102860588784049869338356184455342924337124\
84898222643170898528907260382029773554381814118579524119651473393852647872546\
06161822653149866217041191888961396100999764120022004599795426965658717010344\
92224071389326890062907285388932318218482369790215175049452271460097848778634\
63492768381286399953955125744760474523278054596320704753442417502875658645257\
57175267902310544372988021954668715867969800830895584367277488374468736714911\
218761, -3346, 909679388, -1953}, 3327}], z[{1, 1, 1, 1, 1, 1, 1, -3}] -> 
  CenteredInterval[{{10151642936619790662943192292725284770491019721649781117\
40884206206693135840736157065611332863311697418142762759025365566190122816212\
72063105618738209991310801657218320290704800140215616310437426703436782540083\
72186857416548634522258993668860059648447915260892935861511880332280680768287\
50698019369309210617666005876574300421169138551524137526719244608545248453586\
28867224993842769309175144378166279601919134559637087847474891274096893913397\
51508710213799360131231366083359790953975469758723952298005271292686578164050\
49253594432298225511138938995501078118209075806065277267996834747441020042851\
25711999593731352906984203710107849367612169184208624954588715937822855087548\
71682772237775455946451956125857950090598384403191257410133342722007577596689\
68300848754666270716888146053113664672560454894328735188319227244218241975248\
71269905340805192923129445603012855077177799117588975661821187517580684406455\
80927556079036757509569864244031140649042225928318519866162098216251845984129\
9098274778432801192337, -3350, 888358791, -1942}, 3327}], 
 z[{1, 1, 1, 1, 1, 1, 1, 1, -3}] -> CenteredInterval[
   {{-99778698000526572295382789144932303739487998964507425382070834466432399\
40392487189929712690204327027585347087885168211174614498073182405605495030448\
02696665549562306258986531148135126376948482920489559705278057075233523008720\
78344922388425484921463527987112136124300936178557014108371418371246220366191\
14628062594297830346559108099236741224184874483800767781040435200346148007958\
18131986158348231854835674715033199387933435308968329257223400922772483426658\
42495026751508148364488523742819844395799731959576038629930907636846843011969\
92205981457507803733562732032165662346440088711594521039978159505454073148137\
19883145923681005704266226033452913586123803316902899025677167481039320109296\
16867219455205753440288618224971429096910500385404990079268141234047753443911\
01781357902574549494294819086039793257648675538216195942696795734711571502804\
09997068919884129720571880389079751545974136740658958486362613234191405700284\
55543521472825146320386760756731019183436261724270163812697476616433210282569\
010711, -3354, 867537868, -1931}, 3327}], z[{1, 1, 1, 3, 1, 1, -3}] -> 
  CenteredInterval[{{-6008932598985340185523634256833619001097278592137894862\
02687675990014820155298685358910217327340774312176404505378435794670942082421\
77630913484195822789459134219838938026259626269168707146356556912099364796689\
65423670283466592677939688957609819330444364761415124379955678822462765002321\
12198012708679331070727891208639801682618795468461438296676316752333042454926\
87678545922883024576081521552996331807673512608913909718981958710437611489249\
48413081138614725476125797582953443275899136062466898971160066191337462208345\
76237707996316315365384356498179020414936712372691283412583096410277027426049\
62752918011445237040753523289902898828731226794614241657877373093168629889951\
33162544587373820593060331867978000315111961995427671067971000399106607707584\
18958345131743230488474246020272248975187831486961532067657551398579861503655\
77856889245428085768797300875511508583933528239518490407643116256684823366704\
42023781592566954799266054670863868811895463426853757898220281686020031642690\
3388459983469285285201, -3349, 867537816, -1931}, 3327}], 
 z[{1, 1, 3, 1, -3}] -> CenteredInterval[
   {{-26935762663937958501775680361563432559907046695268309618529073477065653\
10686012387548371890043690329597957688491861360075983402089222490743966177687\
81387720987829211074218287503638843376813598869230364904619303356778032944921\
48290038085165691937217621485785656226846926365061338264808194375157349921651\
96554992806554759317684497131107776895142954382407429263926097748065267877709\
85707281339159273593158905075297187425056750098340462135648213710101663120287\
57443464288921783639000811267172022516495574617580557002973438703144489688411\
62831508294157381635538635634068233161050442271707183821924164559372087435049\
65561502355633892704398385009354259198960456181630706838379944560323108079830\
85772819853471872698612120708849017245058990121274267183455131944318394571688\
41605049136733870591534482020377323069154896349549469992205525309230670696199\
40767453891262426793398719023602925133169352213878948363325719008106824364424\
51987129415461328094636055178191638838008783663290370607403220335690200943497\
8165821, -3343, 909679333, -1953}, 3328}], z[{1, 1, 1, 3, 1, -3}] -> 
  CenteredInterval[{{10415018795821019474949879496461323596224577930381988555\
96525536528289835123271122186475228713572515414802166084313474320992122814716\
59236518726230245663228500030635421518830947443781879921061525574572759074710\
78148765746406799355803434102533879751398614132277982568044327301475664637095\
83196807493466448795288727641748449150993084748156504164966907310644105588901\
55956502150442139265244179924466289727441454643253720263774853303822213058021\
60822644924620544595348990916014634003175338194229973792793494710301083972109\
84346570705429639542575937198789098404130136864037772021674757622075454695171\
46408479295559597057018934627502609528655673317152114873465712568760501039401\
12879952445641371128799426751221471895619224475605863385113446556130379810295\
04776307316278964092202972866383411316572751912081213454556287360664504907135\
86401397627835205449180708035957799858519484179569259258155562744717911534002\
26955282678130891006650378631761421796660531604006295439463020433103946095254\
1824568587015904097273, -3346, 888358737, -1942}, 3327}], 
 z[{1, 1, 1, 1, 3, 1, -3}] -> CenteredInterval[
   {{-16386785232383520690978658308610998194634893314172964577350698200803148\
58518666440354609813325702782878559710048857836287852215555781137654009955599\
66150310205386275857139824025202255619085970325568309725685541120293007758772\
19866114786244400189551344175128342400783420430586880026931837501665382947311\
25800385117297740068998151897019214090048696457208458508485798718915169054277\
90051498437934476425884622467109127616048678821280567246820917647133739123493\
54530050541927861589020499842878011215202559046553463708088876156261326148925\
59710343015978247633218154830256067769178828786596952568226134097397647322045\
69506167616236220380418454372986602197514980112697046282386517343926878505220\
66867059017534192769380179638993708376050538709682186854766175214715977988078\
42326685002838216950728204042142003001810740480848764367882214350242254529451\
66954194368448566100679308385840414614141848112346796992358000717190261106252\
33012967395075062949329959131724586181140286937843467302713905341574503738114\
5059207, -3351, 867537816, -1931}, 3327}], 
 z[{1, 3, -3}] -> CenteredInterval[
   {{-98057411359553595156220901488656084220931699412207708359842399645534892\
76977234890244350763117656101423427784407293358142427466399498538931392197978\
68219553077267116623631413108627173528941035503130386359274131330389889207041\
89824244893652665073071576338497885574913297553148908884500534924676740826880\
11828803049255174442777521490618620481647138950743467806869010179616042741383\
60755869557831630616986319989710214974810619307753860510154338419140231430057\
34139933077043825090399488229466218171842585701678762551328064505124893966379\
07395160701150760110920119918437472955357873953275633194722198190306079194989\
29204986455867198330728111510885675981466509715726342873850806154098320140530\
91951251133543895083330673328968094886299105832797573143116696972920526892302\
34265732873374122278403973386181468502058436803388390675774937080724819440065\
73563698912276270012795250317290242039755060372146673362606242451803339556821\
68670933351154538618859291083744884024901705284945822161231579357860524985073\
2739965, -3337, 953867916, -1975}, 3329}], 
 z[{1, 1, 3, -3}] -> CenteredInterval[{{9461917915166960446356665742097623938\
08453894332924622247064324177083124965152454725673276640245699796651971701205\
71652142295394435915415580253985286938557740702267467457844791121918997447390\
50096054387889427708809459679390819471763176140021332180693782970929823502955\
68662344524435431596680381114766529463705700166909765077877891457627365805486\
50838739089875201938254760081677808667089640709562059787061209897359943650575\
12998085044308908663462615183032728256375508257256289600688100674196002228005\
81119551068738939765840308096053234567249122169204228666967298618476177930855\
69253155891254841061729353415904364664678702381189726499993044256905273113571\
55726294439537972188652583344929673464740186059343129827400489299596145350610\
56060239610767162252220093285139362809730014348856176182828913951521292002483\
39756056395877583159838111142310401822879632275686535836721245640434886813620\
57031195736896349665720197991347176475863913879046795946623548460501533130767\
4553745678487609029017393058226051105333, -3338, 931511647, -1964}, 3328}], 
 z[{1, 1, 1, 3, -3}] -> CenteredInterval[
   {{-81813473896960071727186656540053810275892002261415671400164343470062386\
47425902424753955558458016038515084239291143767015606100939328945171991500881\
65847840085554489848369964048060555992653907836722611007039192148017765172436\
76670450008402016155330102658929591280506765194804596694953757850397412967441\
99784736861628964004225688134492034430799567516833254996863786260768731193726\
02465687539968118585941652840370583780387469295935221332025142129132347794779\
41746177145122565253145541996688274379486435066066899267181052762602694572958\
08995437835009359945380541855149305932350033668606613079749810078019001597241\
37868816837448353389886537012458884131619529064870123629638287919460716759168\
89501124917979998689016623190456511003227879634462422691047719217948831494043\
55163310051590355151488033374642166951117588431937237151803953524456489323277\
46499785665064053464962582550532077737383977442839980953520278185059758418252\
99632350038949403760157463794697481086651556879940739273256615414892245023618\
564559, -3342, 909679333, -1953}, 3327}], z[{1, 1, 1, 1, 3, -3}] -> 
  CenteredInterval[{{14285349182805370786560208121343786670111204401313849151\
07961185480607904818884032643820828929509187403767154273371824507723920551396\
71878189891890740594102224183156966486587990102827050403707124854232769079523\
28905183306791543801193763322435604938630172828647924443512048848487330618208\
73987399009905442542539669404299938928327502444580751670654261244513553678939\
02276426093476382311750411067309140281812871834403178284970486776202298762831\
91481537196775366921384002139343051576225652022776174018407411408023721331248\
83018041004747738924826434047075862812091657462313993876085108212418131195832\
33298422967998600869129815515536567717724732405367194495767261371360097679731\
21704145541982869893757104550718550884461387569636295900123173031588297438669\
49889112245924860659328532886107508915205903714741767757095016137887229033638\
90059563187741313882265335075333341201213953748212830778134612868427275332125\
63861962520719494839629581204873883536701881970410678610966637727432304406595\
5355809679821499099399, -3347, 888358736, -1942}, 3327}], 
 z[{1, 1, 1, 1, 1, 3, -3}] -> CenteredInterval[
   {{-24227794672576653884930664805485743379523582560044445756505380545555679\
80326201916435352426352410499602063233240999263392247592653323598070639066620\
75916011303234698966510527947669272150879816637981477377430643302291826077074\
64712318018695222877852193900622397881046745583853239454239977578313897134231\
15336084383570019585522806664809015874220771251977623747206607348221131632163\
82429199011757963171507422482081902471976542701009310261156631802737611931247\
17572031068759529246279074534695008978737359372527111985148850065287893277422\
14300823588263521771969816589797382615110996568070894774620208427972826131073\
50951707875193821740019434561986485527330472469238290282822657173883868175823\
76692226440856646785022016055424098736137781544066501963527217410790568107770\
57318830066733014175711286493271656553484559393123639329773255136566342093392\
22153481239611256356137434569981586137963208324701614309743812092294528331823\
68560589038951304698672344895722848065740308476872929669060712420620511188586\
3811729, -3352, 867537816, -1931}, 3327}], z[{1, 3, 1, 3, -3}] -> 
  CenteredInterval[{{-3587275632494531285958200276618749134114057860975437169\
30069180337923870145236369168486403103504332990467232968430326295097983402584\
93292134480837508145742799701998562715221416572508384985242841333716516983192\
32247778757629354311387346314968738052721958728463471923822684934643010345211\
43978627580660306464863678023088162221495096207474840401793822753315816158290\
72258108494709175059275282048941177260202716077648983927490890589155260847229\
38029525404545181511073512335442243485932657326895714594632740527829400920786\
32292012716966569525636008980422660400857673670823812888703165614865718092956\
98123163500438636795383135238623180151323749825169585499636617757599274719373\
28616559757810740608196980092931652948743868116669541902252316704135927453852\
53106984973753002162563896184802686842282969051490409398565748826987667066013\
31582130850092608129642184576189247766365012097868875936111205221403521686537\
58251490873442865833520596304650821614651221147952593077571290341031859566445\
25695860639442240602031, -3346, 867537816, -1931}, 3328}], 
 z[{1, 3, 3, -3}] -> CenteredInterval[{{8291765125510499781078873879230141012\
36531383814974381621314264909718804874950585241826306658422376777036201266563\
60110541691326391879886350257367823998779721610796299047178741013165336722578\
99515042483687841020082696339307401361178090864269157442970210842859623609147\
44698544630025532850232625982622704915332295480461919203351931721915639941376\
00269144828764404215609468257351330989111654501724837346813767752476543089960\
87048464130829256896796341104352590194473916801688921726923942591651937059294\
12268749370301188230322267835731965934465508888028488568732254049973819303332\
58505805978521601613769866349589753975054453466131281151898959082232233160617\
61732403972404460956934646934946307369899691300400403840181723725727576586640\
10365002447582462495326365328898344605074996793124468405250541316521319564635\
73295782312521266236918441249902441317923197920418396129188045670947455449910\
35190993614099986736744076955279079719022101030484609709249992119072101829345\
01741498375801558897749688110083936846337, -3343, 888358736, -1942}, 3329}], 
 z[{1, 1, 3, 3, -3}] -> CenteredInterval[
   {{-67188395150822904719371000108236237420277795582601969427082131604806553\
15664649502405626034740961984404987963011580763275893513192225718551254652776\
30708962808227214040862295126356808167730611004495262600134004212793558099293\
54876237979848419897107691587759419482582968748005767589689604731621363160219\
72722890438332637970911452207515270368293466126891125636392074205541439676178\
66417372946004107586917396194497280485096710231338299895745584469639570583138\
64124954024100467331867143251896185864301917072783661249996058608210446866363\
12961807398325079066024826331368201852324592852893325389994881176083967168945\
67404869837209890105507914183842873986811393359301766615741814319868399003859\
06556231550550623835461297286544361283668682936380423209067336302723616931070\
92472750130971232998511038661695187001453053583954754660075490558101112501646\
73232569489634041678132417554745289175374088787881943809376280948229697570207\
50916605995620344508114674199966544806566876628638489473681353890148806834508\
5385023, -3348, 867537816, -1931}, 3328}], 
 z[{1, -5}] -> CenteredInterval[{{2273136226060291139348659101799131319399428\
89253423718975114417340690328131199309250576769437577063793334666868959940403\
47631394498008626539235645730049079600399503706505171808310613916663303227954\
93065016802099706518414019564177604267102030175134662496538043388784126381776\
31076773427608239885512522911642992033642096055905849102097821499269635328549\
01315783844134941013326732352320204855777875633617874345843981768682441841333\
07529872358987553674557813612388012262148677294544050647970832583781872976499\
39190703120589425119675937204228891714647522691413053694063369081113445125928\
95146924272750457253371033510456411609811879293622763647426903918593680591316\
26142707372833185371889647109086966985940702988840597210128732922606534383081\
70964056416209515891524879560002376324942262926067361496667698815327441246596\
06441141640453712463166030383996968520459075269234102302567959024758947188327\
37619901783642493540734014121200435042947239092573376967446484154843940744664\
248173465133681287305718282631468171, -3335, 976760754, -1986}, 3330}], 
 z[{1, 1, -5}] -> CenteredInterval[
   {{-95853773300922584916874240984188360322376680602254166329479722512666749\
68706274888983015840060089679708955640463739806751072941025150650909521023087\
80472953412273738633612427034589003283716545954189559513559042320339620572804\
34108007304264028278306685092008570578218971680098810173230654961161070014663\
61590106467780775979705049300496045449380467029803384894372570274278068866041\
62031738652058937588714438514784246304354599593763892498897853076071692827077\
52985493082456899678514407955975264881250183206095671738565205690650129093123\
26809179945640915849456302038588971512117788465350041584593988015392723470344\
84718638646193327026192978575778995418749035935251202836560510603118186068471\
40091489149016741775470320842175238470531908104363394865154953606213490713674\
03508646678093105409732233429924359234126762056191186955788028806036593322169\
49484813878247771916121342956216964802824150635860522123463362038945989057134\
73120652102867713693140062189072329865121166617184432504641278407997140138068\
8883219, -3338, 953867916, -1975}, 3329}], 
 z[{1, 1, 1, -5}] -> CenteredInterval[{{5795612251653934835819189170969396809\
04516443120125726053592046763175593193976576427192099344811514105895679511078\
99824535550122626703837990750133005625073126069133894875282467240261402689615\
02205869181524306598383146057318172427328172620262426103329676769299355437529\
87022660231524507810657206666453378032399617183354268766619007000409143194444\
67077639444230021225853662099407316722391980745700946680287540649619296731644\
83558171052264980007092279681631249061907064758107848507688819453931051093519\
92034171902217526789124659556213182148618966259560783907783614538880633725153\
50137745766490750665739718950586352872169032372834074828991277023902094541070\
62344086787169995037767401489933815051214937286975369125712533015406550968608\
90920584136116216448202986560334342743382629898549347111416757989378883025083\
52589972804602550648086166462927074365855222990051942188346244725935908325488\
83187044250739404318246981512333631486012529542695771294591170099299201534949\
0449944945375722266320006190341042350569, -3338, 931511647, -1964}, 3328}], 
 z[{1, 1, 1, 1, -5}] -> CenteredInterval[
   {{-11299268486021986689678318861131990393036480215404583400390051554062010\
47588367744807705380000111642574811811462496772626931711497652047830251821586\
22007653179324934197799296267773982428842987812645887150139372678020515880128\
05432340511771400685951572704661095606524178998254034405143541420101140714257\
48180461542553258541312310155413534673441042141228556794431171192491456117563\
35155967232658896890540953713584649493680152656012820641200887496599738894443\
63619930724285767313392198550348512104343335321807528886181396762723008505089\
30987335371768722171952480277984272823456960838236047384594409098211013995853\
88088569024296235444386332766937723780798281267639558551299122372706949475156\
89889226302406604801047832549474932190839744960421813307608618320197167479889\
80238398453956936860318748924744223356169224040382650935911410221512513445547\
12195724882365201587824464845986916818260683016843188354119696025520643592227\
69775481186973996698107189068744848556633793642278858426682487078990539725123\
5161983, -3343, 909679333, -1953}, 3327}], z[{1, 1, 1, 1, 1, -5}] -> 
  CenteredInterval[{{21241785036654266512620210907775102597547532971267525323\
02868564787612482097280647390159760587711354434128264559464139840066075481280\
76619141620862969469206939121271956015369395554502459290495339399357526198424\
75531135700161948258003063080782013330420759249800381841462750738132127384055\
69720018109130866816232415961908023120570054943531510213172468520164334889404\
05050898093992379058154239537547466973538610533310450344533024940116135497525\
78104761508474116055671139900528608685004194026088481439805809423016634297222\
03562490195445269504171062740680789547887899281223152250675679679370447597065\
67106993404441474195264049775654456265038951042704161955713433697554746676912\
84572552293864716583125222027404297737968530452874540158268088244896965099377\
94528718772768559140635261029830237177687866946886100478188037460654992816016\
47770847675680531865228224097086523525951878674693527186982871294489896608552\
12860041911904887748951812874307939701861116134244683724481817367265505414419\
2491756824938244800915, -3348, 888358737, -1942}, 3327}], 
 z[{1, 1, 1, 1, 1, 1, -5}] -> CenteredInterval[
   {{-18933272448762743354318653821060554455544553742902715150871925157304003\
10707506705984550072090315521573091171151574642383165008594088855326818315046\
79356785911115568914981201521803790020474566952148045873205114647513273887228\
77174536090961423120863283364101813596707222400223082398775352908532995553336\
75637392908292214341555908070143303278951320334351561517869450577792507911209\
58598399591363322316422453411577817092338099217344175037359650172835863974443\
98320805768199457347206176148175839946488820538227257935650260566320780636018\
43651311695647411804194291183368778786110254862069716569969235106155173076676\
97262487089341308287490411202053430381908185220317097841138617025065804885628\
16766096114308678870252254624912374401335215126582784496139989044224820318996\
96381922645267773648245232424402427646850888683447787485546405725538659663786\
08919115664502368680615470104306068858102606138800172233773638544947232765154\
24841160521463670725476119970235904428192066498792232791246158121966154721037\
2771697, -3352, 867537816, -1931}, 3327}], z[{3, 1, 1, 1, -5}] -> 
  CenteredInterval[{{-1181499085677955799111086546183762933615901048402246949\
83001280320015639902553591302266812679166168184009044688980415776902272181165\
61675906182158085450001535112150451753960563968634423971094871682966921899207\
07344248196135312357767931665497555081454912060089087708560938109178121411491\
92448092201517905116954947746072674361175522471999683529112244519005343585869\
92175578852344319519289050040345595843441880275412843855377181007908888712549\
29588980942436174803662110358062955546748218345526651425134003298161990463976\
36844837498748395350248918804864977313695393331052535110675078025987032894366\
59459098461305115409941357544871461058580534324142091849837526942815401265158\
49294920843043488666770477946110543980881964592328609957572439572351339133708\
75915550600203793799110609198608863700468786408462890178633704325442404664181\
90580052888415373191385789430243602558320120321909024660722465203185047123094\
61481856661116533496628341527845611754314202217355499251992537810729691204463\
22139686341602360496271, -3343, 867537895, -1931}, 3327}], 
 z[{3, 1, 1, -5}] -> CenteredInterval[{{4856380894167213047242019152756370458\
91654479897982383906100772294185407447739260778651494355181981077176227731195\
79848938950340161595037939141883813084461707040018456038232497116285239711534\
92395979548124867524720960220625118278732659377584313366653736021300868731764\
54092974308218195437591854870625124165529498502833730457325490948470342118638\
97166288239801861647502515877651009316897894465608282755000990931581250779678\
85181589450405006323294992896231678702511588211140451084566637775402400402507\
83185360148935565960854375320290324010823535662475995847134749090222033024991\
27113668399187771819693191619632201846148566580073989910117451850356736772875\
87727581739645763249909234006159329311570979987981365688782852691386926818783\
62302785981588916376562453899352967632849844488169848798076279027483923284937\
11921346402918019955628086598991130115484955152049663298630435368318019321214\
21880319917572223624367506195894416743349571844553242758536171202598443287064\
09468884661433398634308815091424450376445, -3341, 888358817, -1942}, 3328}], 
 z[{1, 3, 1, 1, -5}] -> CenteredInterval[
   {{-49890424929580638974156131604443872305088888144260241630571771538184722\
82240600013221461022184499174393722502742245883319182863082044259862988975578\
76368226721340006116915178717029161947693370006883378987584534325324817874050\
44912235075047716367396895479778010593188446067830322230820944735566635600374\
97580431486079600366949783980243926750465893069174838467731121270033605763624\
56585766172238009038457521418355127645968817663103902761006334467191931196417\
82479583019599910289633510953157095851759615530158837627945287861755374651414\
69126996033230852018309520115895987993039549740833435005629806682054434004524\
71677715104527276824047971295789831405803907178507668059960705626877465831510\
03569854776122641611178487852887562683468033916553383712324815697733994797802\
29388738482633421861992542835574329759801548464792639854273423693451029453771\
52640507800166116110181708766751401258219137843745094351144788016355740015580\
79481106614477020881523227205725966641726575454982291391552568264337617527197\
0220545, -3347, 867537816, -1931}, 3328}], 
 z[{3, 1, -5}] -> CenteredInterval[
   {{-50185780605967877922382918472053271402909537935525804747509839974005685\
26846791515835291213647937597384922109161118695365733427921056074613546481236\
01811791161204049760103769166577771999318083513008194518657449880531620087696\
16569205591621546733259011695465159951470406674170399336616380957961670667713\
22662531763841666531295598904381827593157675102261811600242086013807658647639\
90850583644877418559324576604095893418604117513806821002802579980163977242286\
54955675063754589456508701414658979167443741393814532753190454253153690839195\
28051476912842783869142527371921196532392698882242612837535344495395043629348\
13819188220858164159934121382803275279368133907464646291295642189630562356319\
30655017807221998808087515017050626178490285954249925931114537470719904643800\
59540324031653211136587469625915804603918237243380175454001910466123463882401\
74886444141337282950768447711672189433792454006480241316749751560760791879240\
37943966843481975019856417487999062242213456200606288993158853951325067493684\
2658061, -3337, 909679417, -1953}, 3329}], 
 z[{1, 3, 1, -5}] -> CenteredInterval[{{5137420924328879255994291004664063677\
67336938919540418516473211768852885080133946658947356389472670894942248481287\
26546474237735907159094471080947254800916090059611849866552177220880612978678\
20468235112470231988381932573870119014920026587862714210680089058481829626888\
15666386611696610345882251628444922931719774979050172654309161338155280653743\
46369380117982747141314629217886402821896068090708362448334951825880530317184\
93896279129113224461880447099639555213860733527694709894906367645798103790018\
10397483112832610432817997274631544962692446055977056283344224700502633818514\
49811154388381454008702389088872157871422517681450595893592177929223664358170\
31497194976570869168175228205095705358855506259406704563371557574856827924001\
84680233372601621351913825822007961855827902717435032103109049184914994981454\
87840267637999646164740793383190115714854886022487259636356195767282624868613\
49984223374139501452481904826975184616982938630247195311703963135416471132434\
89259320400261869135806614706628684967049, -3343, 888358737, -1942}, 3328}], 
 z[{1, 1, 3, 1, -5}] -> CenteredInterval[
   {{-58625539649644637547577366070802662881438982662976908974712756613686661\
25034956148294923552125343113498045241084554026837782956069232407337586446415\
01969276324931737441286513955529637967314366975234432900092206492798396090793\
89327818008413396653025572264349879106859636315311351550590638778013203719311\
81141569826497181439541566638243064538187853476789399679908777287874116914507\
14333015394434285395440694724114249302569606269586845346424111527937791532741\
64774977685019805994354178083368372038055178998670994753532130543226404177824\
87678176562693568153802834000728064429847679084304457381807174902648438408781\
76097067822677374270191617276101016649669404243558489741830895603551991296130\
26792634810581341700965809723787023807630919740210889756764098560610022662139\
59105117417218317803281155789245636261090354842822451246469747491973865063565\
81989629894451771707387029866836424013130898339307983259929859731509954581308\
33984808840173122553460894533307885117097539504796642635015829474405690992888\
414473, -3345, 867537816, -1931}, 3328}], 
 z[{3, -5}] -> CenteredInterval[{{2366512431323570374104001610241207106790203\
99958106008718844165652023642834143562154741277494038227030466091081511464180\
68645277181189975395192462275554203782250137637290171450648930343665814311377\
79998002233761789107264129832754710094686783113135588077130329910294020646154\
70815820847557643153010298065694530792082914227318454118455130207580786068047\
23136906267309797380221164757508944194766022117299426679931315471417278146008\
76481088719897391599997309342034162947775477265710681432261732298271216186990\
40696573406831102723202199449640178499627246925025173513177556119765664331009\
50546373034952856455308384809812833854837207465180989661352174731237280736375\
06764851305071382660706312796893703969838540180161915678436438097516427185444\
26008626800000445458247710960472913740809380721239727414609540792085859413316\
80134523231127613910280273058983304790859693061676404924054669612380630185832\
96500971455839997430413849468093451353239008989725708755517412263991062801609\
424638687658479446032797333993113795, -3335, 931511732, -1964}, 3331}], 
 z[{1, 3, -5}] -> CenteredInterval[
   {{-26538862667704873331344459596602546972635636124417352173930552532272827\
34044151472712675425446641513093265351443856681041891171141695840666308148102\
51342002511492359674004487406364083415742862543752276182284370149268812888838\
05731582889677052891976531231536564864668490253117635945082019058653901825075\
25084422561100025741360940082929964089844547849627832711495248487404237217677\
84242428776301095817253685454294510675882756674805146570845476762936189226317\
62231493453151536858775605936774289006002037276303459157610039661405048179690\
36600629336347198420416660049892755447678176339369049647064491872383524587920\
31958516069216821848831145061791919398382490726480604657991056734573556045161\
52794663754743849025721135211632992739786983907509270250038212524353490982302\
02516903888121868207236450046681117837364228729706109631422284535833688203160\
44927966431171769171695362188038600690938433417716152865954124275719811134116\
72914406623243256526280395759744228830583984022579207330367333513902173466100\
8407755, -3338, 909679333, -1953}, 3329}], 
 z[{1, 1, 3, -5}] -> CenteredInterval[{{2420021665752216569358875625246236658\
89495866132586964967050622670822189402412711819493515628323593530538047453764\
02217998251373753654091037598599390934897779679551880271274839771887200346599\
04609666588728196006134312574387922562011272400434323050584774780577449072796\
15370235047517902631816547576899696021679886026795613473344253984545555233629\
41731974534308008843457361844864090260895972371108335613960609774002899014141\
31160290205826281053539350375351178970838756046660835411051818917438501785859\
49037511897787640277586893180742299467967810683192632853024038626758374558884\
27381976849506608149979191380581519638864654766528433937015164139068650641364\
81083145256296528004680956148972556245046996987128655983984429037398454464201\
92341532421517225589921180075459770108471018044859409713858588398381960416390\
34577129266469609638851576625929383932790480185220389305923509006562370791985\
25013315761692338140379367598678820549200951082937121489744478098331630974199\
49331747871368828448599620141737370302033, -3343, 888358737, -1942}, 3328}], 
 z[{1, 1, 1, 3, -5}] -> CenteredInterval[
   {{-27908039614942069718795545070644336291435240353659005587169719972048956\
76107017637388611639188168085355925326023596127386269300236368828163261933674\
68895197833541957932852909841198672484310896611283882938727757978549112904096\
01799795565750092905936575316435707046970524009977222066591888979029448265879\
71426311519939697533297717937330367016392984462600994651968575290990818041579\
02162672970308828514499211607765427084300014329824496715611789532032046066151\
58787942802141681267505535593899267084122149193316366981557296931313694858835\
64230759407760654083893975134497138998447554476266293427541977758839661637079\
83290417749125355717679122630084062187403864630423305967966434108451428345877\
39816044038682422891631338710213642785635387749840597883726254257544603523133\
38993310323382670641741653149677838400432777479533503617424112979475673975478\
21013901074707224413985801415186356303073860329802177226413849316595888976712\
79576500316394340341256368626500514239592921255617269408751301188342338383863\
5361041, -3348, 867537816, -1931}, 3327}], 
 z[{3, 3, -5}] -> CenteredInterval[
   {{-10847659361314663379517751693409467895452881968308212707804999163595395\
22949237885421456616186486022722498248368691423966813712524907915466226553922\
35974136634231758472785126104458102534458011676714326137828928613965525346643\
89460968323300907700233553836198999914528765910970191448721856411353083796074\
59484458784426251247901402213441351053399712807804089690363035159312739538164\
09761412452883712181477946344664095341582668055145626305292318505954512066555\
42122018982140157289112875991203456510801367209499979329435351931186020327292\
45845807674142320524656044387392845137279329743913254231824022881630141187659\
88606429828827073810421301502308221381370404992774297779187434350792731893982\
52691118236171531474639518326301791016571619402220008873840712384482338632960\
79168377510422384414983731036048939843693574780992360829502699155184248507081\
93083185733962673839768339299935194708275809000415740543508280878047285664591\
73451097645133486320061837867329605999458210365721607627801340278930589349806\
58329971, -3340, 867537895, -1931}, 3329}], 
 z[{1, 5, -5}] -> CenteredInterval[
   {{-11139295781418005890948619534509020521567006552433940911958649807054337\
64429829039828073293333911649660695824930904153631036487411626632314646029427\
45635910409857214396328983344066203105728402226446187094549878049051238171452\
82424278094792882569952309289317317286141027535614065805606214675133285655511\
05114500566012058477097840948294313681987934420720318086425729790831046729273\
47066989807528166385663785936804384541363469101291051467241161713428673404910\
93813257448678713236738646265333526151426615900438799734357106530380497966353\
43840742891658470218371284222391259810414401263357478622259089455360897526208\
26075609366406109652342539771440210146763630983430767183403696482625990290385\
66557029685931236780810527219717009655217885900596865147450985811583056261619\
17549333980949597752214618554007382727111271242484208669858649996200695996714\
18286201470735269753113097179421959828604384062280145644028575580335982667934\
24325971538773004345959965310685467188683890508668351514767437886127305036547\
98066987, -3342, 867537816, -1931}, 3329}], 
 z[{1, -7}] -> CenteredInterval[{{2486028730527490902449514403686092512521500\
86232810149782858306614812652745539173722793435055480036233955638991183177733\
44369325596450209724893788192016399196412633444105523844616829997721787335741\
50621967372583706843193801904755781096778982910522887504701951585010997738717\
49289075994160822741803358535995639243948806500072008537280216242302930249996\
25812186698044508137719535900435966523629157416590063507562634953296410281607\
30137346094109035255471149996212700915986775645679901409533735409395034196661\
58414856427641719651209500528932953788531718488844365535401371117465074654954\
92395831826192012881408566646671601765272890941321742204502695420158905471202\
36613070741588284374652407775797998483183981286373864075460287231600110162171\
65921254469776624197969294693264189523816052511638028125610698340446045001725\
86365621664285892174130116841757787534084266105385226532636201633087108691049\
76649886547804609486827152945869729280138484660751195286213319265183657322434\
470800452132544132003124335565027919, -3337, 931511648, -1964}, 3331}], 
 z[{1, 1, -7}] -> CenteredInterval[
   {{-49998883665458131870483324017008708605703223821068107704283490454360272\
86151075149429720926349789045186276476352490194524658803441493808901808894292\
61490340935307039131527387507912976296811209308144628715988999496432868614017\
36764940442288518453715053474770252606528837465550798161836661234402478838383\
53791133588473779913382461839118132938615686989583019944950814435339531115043\
71698479775359329000132495965740245016079774801704926602884070853572752969370\
24610255685664443772599116308423301442531223047369788344799064217253881136249\
09685663315421360627515425585348153409553671600064869127989262573552303872774\
53735455447512847940513207266101780590715772261455151948627299530159201376496\
13673964240418073516925861739213144153546376910936897716251758339382998273898\
42058664959368776768633527456347163642135538331383055500647473858021761510750\
96794375674878885622240066494791803329765482379416127689659722623329797861829\
34114058743673906029081674422097320152771943384939581462982976063253909511561\
4790735, -3340, 909679333, -1953}, 3329}], 
 z[{1, 1, 1, -7}] -> CenteredInterval[{{1443192597541073614254764500285176781\
39669118340873836994726157515794931788800952740276240513031512754010281747311\
45647733832780049682632936564659005561926004741956705608936992800220261686365\
15629796578118102799706427685437651734614234449216805073905634606280886508055\
89521134667226645439278369046554243353780972977506450291490567836159569754620\
50829724468986870191381642477104705669939937421081663618496377207673479084804\
39837770720218249832417713794256380101422336244295447051405213813688435168904\
79028791706137907031408891072735197475481169593570077271063531473836411082635\
91427373972708490249081695294775579142309818145589487488217220857179345007964\
71518822475976804411359884907565813714036994332748245770462366868824527644096\
90772119929784990951874554815869113007942582968969912366041756617496155902630\
89915734521575523881283255272755064600481235128104684173385079530436353370031\
56146670041915801851544633015003358148393609759188969707287477961703064540004\
01106839426904031213405663506067246832219, -3343, 888358736, -1942}, 3328}], 
 z[{1, 1, 1, 1, -7}] -> CenteredInterval[
   {{-47225557863320896450190339227560575690931726717193411659771306474855022\
62707953696566142383354524383322040638454182402966447641764411042933955044864\
73954393861637348992099156230639728021661258299140056156533245240484987131272\
78838041849424556352547410014566456860446183681897242854009068414489131304057\
27414906343221424245305864570777845271494102195833878661548751026203353155731\
17773162702285243008615875394691902672224620001003655745048481001687777254823\
26936794436337334776110045595425754979925238203436608802818712492098122194817\
43963689260226612935372591332501437333583187880457021035834810431654353213025\
95775739761944216719043844501626589508121041674242134689275175896648861449930\
05994224126738481231228930567008569588672010125824724423550345778743536307424\
23091868937796373349052001397172534304797651641637066091634569636166010287661\
12172215699652633985411275840122061660549213888829888070467478535308616308859\
83070851414143395246800631312940275447678162295595449927527086662098717927061\
380171, -3346, 867537816, -1931}, 3327}], 
 z[{3, 1, -7}] -> CenteredInterval[
   {{-51387375754582456629649945539689778981849165463978052226152978921512129\
43102921622861340987120543578861267602413106088551339884732274499069467175677\
28945359744823228955139012489743506400749111310537799412721407358321903617072\
44491866196844197148224418645499951262319288416882135261816054632016220085597\
89555429323477425556753541509137138746267188749157368145025126350620458579936\
27861837616341236763102950466591640273653213185535248520573238490487895960786\
55086820735131086532376570573734786332831740404226897393872233679172489906460\
85503194617631245080853644563256634435291101842313170734509933533134236893629\
87068781392643408532523519688629535431773845356915499430258521621066915278392\
13053560608923812239172684404193165233463708746890928514741307789525184615317\
44913302010453979010909360461676636635690932605717363745597581358609229319715\
79625866596407058357179013047857930535244407382768218681474081642458050863561\
09236929409008422060320286877929027964019995066087591291742378660977805416579\
4183823, -3340, 867537895, -1931}, 3329}], 
 z[{3, -7}] -> CenteredInterval[{{6334967017130737655802154156205885278426327\
70685557467045516398509577317755242253823976722304420011564046531114808066153\
54570152312101041162240340802459141001601968836884198469043346121610651409125\
82943654830958192581771772773378386431436602704921996331582496594216827729668\
40852040193606910788024238557632092847372638653415916446932671705383142388145\
11692034434631804254141627863608711345184049537187802385102606680864733963939\
11206896271258465684102224642589993915832064114314994379340358343845632255632\
52216943670491854546229223870943614662729971875249366321914247090359559659225\
44331108936848675299134967641902125075984199310541981650717293253213711627864\
41751833359682262794601886534938027018291091370170348407865044957766487174709\
15348630304010603657332241007454676590741911629274035631483121787516571319471\
24094278513344109311385763353815617397302421951680386858916468952125735591203\
80180763345103702394913322271547408903968562930175983866414903028588811075528\
24865729211409337807292593679004397, -3335, 888358820, -1942}, 3331}], 
 z[{1, 3, -7}] -> CenteredInterval[
   {{-66422927111165942351019273255832159241994894613387971170969110907335652\
87655279929623040198485178603184092195016009083125089070592345279727027415164\
19667147995744434400992176973797825073909179707012087067164273587891416451061\
39583586529155359823878133681616041453121698357484432234471403608909454888022\
98917741749269263098774161663652124092048899368123072654917060251378383998206\
96566944808896217644150914670122251942257449133813741049190659796791092196027\
14110005126607032741535791142236883770479631636793115851802118328800184603366\
44072457763820393091553310193093664625091189256231406647715927842754995006616\
37659619598801784405377219153628489680018227543012359865443585443225358243333\
52377563828931418604776479664796717035008975559972592065857413992588394756358\
31159166026676855587599308350687872548677311075703227067048542270531684202931\
21181368377334907236666349272074458715194184767492644379987416550998688950062\
12359040345400894864291099109628693408454362987431335070366181374931193459617\
630605, -3339, 867537816, -1931}, 3330}], 
 z[{1, -9}] -> CenteredInterval[{{5188495175815594212084050625722877656774142\
60434533174179929178240807723094155196903139914644390268855370886308729278876\
00080787690687549645057237661490495731392130567311070998584290603187134703677\
06334135025614091685160146867088732273042677532852400769260430010529816825883\
38872148207718626631607675122640698155099964984820813555725707583610161781204\
63583432710802161006100554612562152010955487262237151165893420237162529946975\
59750188767833727339234687167478628304983107962786885225429903584003021509437\
46673785333377748563855642244673358983684432186622622128167851650042944859156\
56262542413891748749620392170338069022744819597685964320425997931151479047488\
48387132567633140156174848995706684406337601695480241580444273089231141813879\
04111995736104585843390654516872231788627905450772722042101900565384733348379\
95524034917007122451969674269585615534137859267987795063498144745979664070075\
90180919438296403229370328921169530299338805138234409094668228711611327442510\
982679492900236745779366014588244897, -3340, 888358739, -1942}, 3331}], 
 z[{1, 1, -9}] -> CenteredInterval[
   {{-19565904404405911040455138609516006814798336761113091288428762888735406\
42258679619930339925078711609194801353128707177948335147262139645442287296726\
01102328459053291757082125728181259599985211805673464544915840437294058157302\
78204643039680716556183314403237930628774905079846955683287170288199946721720\
85116895427476181117136416896752840154900181802092650491549090539073356084787\
98238086552746823105394662901505995534766369964085983160216019088981444639248\
30704809259356524762540452638574228720793728229188488510790558525441574692805\
12465330673191999116932227809310582061821110415649686302092903190732371905031\
73415246082765121257236872734302072787278932259221762516287430798218452237521\
80911261874484409821946713487160868430570292038186986007459149719244710617537\
68047762085644293563645510132955624489278458122546114125261802712594168268009\
37146949582272940975578831738080564071150236574200851092232410863509859122784\
32938248833605157908064469903257379937404675961050689951555198539804049635272\
62207099, -3345, 867537816, -1931}, 3330}], 
 z[{-1}] -> CenteredInterval[{{-186513822196273844935033488700026918126584486\
96040145538218364442813826738797433942139378329632070422641848919567881391601\
41976929388602815682935628582860972353146116185619130013249890859142947986801\
15577253188516893828431569436110228585547135095050206318276828688195794896575\
28751889432531772918317044226924564388812346898604291448703329587491764889951\
09674001838582105517373243909172193098570353048020331487194880794344665619886\
03059611988145990352097290555439534196343318713653665586885350717826951638110\
53966794604673948110527236468280460749326629819790220588956148499174919034781\
85046512307358586460198107560679687652483887591511678052979145191805321903760\
97639798757664571604594054280867330662114974463399769447662374878743929601350\
03119969750694140570878595857965522988438311428440155784359681669066392600050\
15900111889715031889022278664225135641924789334404804542131036834426506047477\
62245198184918101968176839888361822259619979210663259973624938158168450383388\
4660258891018404005921612670100611, -3330, 549755815, -2039}, 3332}], 
 z[{2}] -> CenteredInterval[{{69159856276140872908961667829469748516153457482\
93134829540639859443274955930241855960345895636711397762546191824147879112936\
89190076510115376613699312899537034237086433456834422994041928147115147565980\
77248007556254065779445275125011656356506727349326461171985900995923039384859\
04854264127382044146373122410819011171497370436716072497807537365145825870181\
58216183490025018891468995402242900972843844085314903762126629227053428991621\
02647354572086261402430680611561264279885946268034492473606870019158896547913\
24278915829414571163913438919347034851947368082490155422312600334953231245827\
42480534903317215318635211746367017374227485242102467030340107746369945476918\
40204535980575569793187032140704417266231867866933110834354650954995778213999\
05954510289586034481553270231993347351998339582833163972388229346017253228009\
45540436231573917093036108953246967348904890017006590233646638366275047921510\
68912275956334737815747880594306395280834160273041367960873794308838717830431\
913073089612123897036098521493, -3324, 762673146, -2040}, 3332}]}


==> anc/mzvDMNum_Real.txt <==
{z[{11}] -> 1.000494188604119464558702282526469936468606435758208617119141436\
10005405979821981470259184302356062983550607294814129860329979794004472448291\
45234059466610182786474368048680934036355980237062693693194676008539407587623\
16214728109915079894057387885145138506193646693689850240779780284012446398964\
44047138478197119299613852973575977367246099677404198016669120204391916956191\
31906017963928954154978909500712752666365661446584249720123288576266217943993\
51922250533820899551183205143291034461300852928681777472493729582394907592548\
482803505595335421256151355253210682584530123866945084110977019635445393`575.\
8106448656752, z[{3}] -> 1.20205690315959428539973816151144999076498629234049\
88817922715553418382057863130901864558736093352581461991577952607194184919959\
98673283213776396837207900161453941782949360066719191575522242494243961563909\
66410329115909578096551465127991840510571525598801543710978110203982753256678\
76035223369849416618110570147157786394997375237852779370309560257018531827900\
03076547107563048843320869711573742380793445031607625317714535444411831178182\
24971852635709182448998796203508335756172022603393785870328131267807990054177\
34869115253706562370574409662217129026273207323614922429130405285553723410330\
775777980642419960434173313`602.2985201071986, 
 z[{5}] -> 1.0369277551433699263313654864570341680570809195019128119741926779\
03803589786281484560043106557133336379620341466556609042800961779155970841835\
11072180087644866286337180353598363962365128888981335276775239827503202243684\
57664446659581159939179777450392446439196666159664016205325205021519226713512\
56785974869286019744798432006726812975309199007746565586015265737300375615326\
83149897971935039837858131992288488642533510425160251084990434640294117243275\
76341508162332245618649927144272264614113007580868316916497918137769672514559\
01580353093836226002023045585609815265536062653088383261303786917412255256050\
3773668028209`595.6323587771168, z[{7}] -> 1.00834927738192282683979754984979\
67595998635605652387064172831365716014783173557353460969689138513239689614536\
51491074887286777419840335440315798301033984562121069463585243906583353964676\
99756769669142780431433394749521537890280025904555197935310837008421073293990\
46107085641235605890622599776098694754076320000481632951258676925063073441363\
25556013603050073733024131870379510266247793954650225467042015510405582224239\
25051086883772707742600217710001954557789898360467454061219526507654611613565\
48679150080858554947642986842553913677545937607280491387357509730669658581107\
331922150908218053027238350928836548578251237`589.018161275142, 
 z[{9}] -> 1.0020083928260822144178527692324120604856058513948887565485966159\
09785053390258398950393069127169586157408604765847060261425373970722430153069\
13249876425109092948687676545396979415407826022964154483625066862905670736452\
16015314244213263375988155580525914540848901539527747456133451028740613274660\
69276339001629427086422011231622092412657533262054622932154546651799450386627\
78223564776166033028149236457039930111938398501716792600206492306979585094584\
57966548540026945118759481561430375776154443343398399851419383544387428761817\
96341466950539244274734069096068945859961054615897361626682728028188114`582.4\
13361649166, z[{1, -3}] -> 0.087785671568655302036593294997761934215022732068\
47111746208349874722205763010850766615709329710312153366989693076090068216547\
55369175923720078544630142444181919483194029960299527156764944507289085658189\
72795400713851795002062191797138873498192075304074306517353346601853395977746\
44968157996953116382623668447523461062817694933214010268710466019972193345383\
30987322861209932084446306824942288635892105048953352864908881048843978051024\
21575229070315397717416779518645590121584614916078780627632798724448241520418\
86505726451256772748979643006738544441620887592752008389138936339586722335366\
47917706265449669337886592818`594.4012667895736, 
 z[{1, 1, -3}] -> -0.00960156844312983253913191481819756324314333370394138452\
21603993778354680962000967322389402205492433477992365179587270416236411439836\
53242368776906060851175333706914600217306913526685385507645732357125501341642\
70365180369269566508790995844760831571736308920825339584370107563736733925740\
20431762592050806136487319631689221114430619043707979144398295970206881509152\
44416492028065140031696983192995241500740130498786777733669051937208531754974\
91098231760539608848173875842335379191420864710778989147784631915767452262170\
23171500269216774576021148269823855398601523237913635014101608254071268476666\
665754435846943667184`590.1391553415364, z[{1, 1, 1, -3}] -> 0.00097351609701\
34322584125536121292948501614440645244705498675106104299874288969485498091553\
83550987159032477514038837138080475475687318992756525045395723149213890977181\
24987068244480006937694210677525363724826971119389078217096304443343522982806\
75165160853489728194785510639966081331881505975391142882738501296923665900567\
25854196611008777458296241291769772307987881956131905443479881631555312032878\
95112895866686653682836051012351651950005989050562312436132865274910345318833\
18066209540333394354230801302135067056845126087602221223354268046470948524238\
043118340124162389524413718591280977654289949637460184172091927`585.844126298\
3745, z[{1, 1, 1, 1, -3}] -> -0.000088732623098796845351838159705196240443933\
36433394278709282616292823739782670548650220794989771098335379939552219306164\
58941075987803254829931670485953351623165929045096347921295067229265912328819\
35768391117380837680481545817714172452402822354245415972548323410527008150192\
24777301240904694244263899054452494572462219837598948465454222283202479031211\
02048901302955628510610081646531523922645065075890401311994074121466869561645\
26832962248026533141167129552642857943613363241419465864694987427046510106095\
78449253894164022029881689043926663112038898209322533335401845675051834750498\
435341936233`581.5028364894185, z[{1, 1, 1, 1, 1, -3}] -> 7.25951774581965722\
51647211344005605094033496940697237964461337375264099077033785531081332952927\
35116082328054632642811363214948053979815146286764068291156635154038325304087\
67777629825173127445377674871665733021877395910591232202875188057668538339337\
65721238872456624556989035532453850294319601746009859878562541650614688253107\
25047861606926159047092787686076520278365482663802813008530823044880849164350\
39939893961057794297897646679235572146307665008958197572081656364994605973417\
29483356480684771488483016887893213786147007104182360451633452114910409326440\
28637361081479778171179235771142925`577.1146309407001*^-6, 
 z[{1, 1, 1, 1, 1, 1, -3}] -> -5.36059358071956617826581386207790202694791824\
33950590467670189777488126425176918504461864699171290568687001564364889560268\
74379294572478039845661621498482114602701904107503293727423747950416302565499\
37952349728133702144136344547189243165336426909035646313043127232207613768600\
80204018643965052759423986079843676985727069717067889274845425705683740104207\
19446446988288294845625586867306662724518829037544761083536001351043717590426\
99969131831848260635869316067260283399006558275176550136552127829130392956413\
65153067576644781771919283335126161257282590527917593885408650610013171380971\
9609109`572.6819060593698*^-7, z[{1, 1, 1, 1, 1, 1, 1, -3}] -> 3.597914673429\
69223428681724859867636799839123842620067775750398037306294794602362514950573\
44894682982429993165845411259723145511384766811677685739239369711356258766626\
91539628379939089135648589341911930730639393172490923358533166224210078887508\
90923334331787321956789886746645814303995172529955132328833789664387517704317\
07726598918366231615584654689965264737137077023753695651959857373573570291806\
17496399107020486883984262325058117815950777190871341429071605516219038775662\
22836207490382336080613647971557427183687833850964744434965352772202586839436\
88950010803139760075418089723689256373`568.2077140346623*^-8, 
 z[{1, 1, 1, 1, 1, 1, 1, 1, -3}] -> -2.21020407652938298161937167334820638550\
08858808643330456302160882748711760660024785275583944237517969377235951267802\
18906175615982238019329658555930297123315434690565066500138390230859811378896\
05143665974796723833736953887846398953702837827172932375981510162826600355819\
44780476013316621866539173474808481099751637853798554686263577883949263110281\
01225211519197000394367860226067285645672310966794787585349248831216701689521\
95750402109844862941179553292677663915783765728143438490729088348111229807231\
77552432089098221118348729632376359809121842570898249000613636453994501199861\
12781814772`563.6950655619249*^-9, z[{1, 1, 1, 3, 1, 1, -3}] -> 
  -4.259335538989730251250230983401032690085091896939659114130938795067330427\
96608725899752041001089598379116215475825597618286527975493220057001223220325\
03250459801137793870538610375741321788250226343783168884197852123679142313120\
99468518557643711325486295403834658978785277828805128907030909801788843048840\
63954607907295817552848875110635021572014875591706308129022560114567083608861\
27370970297715944963686636422574026936123480377195791601136585300575340721540\
47588473172027808999412006288698710663571395910559149341647271810966645856436\
5425016158510231355444489474391112054230272229200435979`564.9799750663342*^-8\
, z[{1, 1, 3, 1, -3}] -> -0.0000122195094633534369767529934869069776537271430\
99625601600627305608594668529151788410014969210472286191619652803984840766935\
65738862129112546228372301105671482199770559961497575596608498506548305179925\
28479562113530627017245545449879912096021719459406229634391508353594403434379\
04348273614745701423436548732466838566837048467807525527114435160831140620266\
21373787945510946821238018248602103387198430960677834130031007992247146000843\
49366814101801557265025807070601016318691055946719567825841779904713838617499\
52103773408189339868792151830846076491238331430608529240519557407961818725742\
144589105`574.039746975724, z[{1, 1, 1, 3, 1, -3}] -> 5.906015281819235418854\
86233581963807197232930246583453547529719651513222599003420535278624046482143\
60800113523154600759009462587404910628660382977115559188231581184476883180313\
35805322018643570791332550752710002634182162899486308900646823966409636141003\
37062294314814139449704467289492907165350574869646548941651717432227161377252\
14322258674721272570719213497449641156110961770989932152399332932087083019805\
67536650984382414336282903159294771024307623520104453636560171916640538427872\
52250101546965623778182435972491093761943760740338992589084717364063653204825\
920382994017491303506868649842`569.4229577678356*^-7, 
 z[{1, 1, 1, 1, 3, 1, -3}] -> -2.90387750071739057342872478618866142703109496\
18463749291879887663005925111296081647878101225732398397850823673424312785594\
15801143848826400193966723315466233945116743886716157145066959983030582452919\
81547879279640682041996892321437741157063732422133875166242736503447328499767\
17233849393086423612731442642506424236123076867009815191184983858535666461373\
35682522984340744491059253535371401752538212539767654503623698171459032812141\
15335967614035732219868831695044582365800897964784990369665129455103132324946\
61400707972364149647040437593438772562424470910889018750114821128963109415866\
842091`564.8136115041823*^-8, z[{1, 3, -3}] -> -0.002846983127398445841673073\
95499529584689835975135914644293981673722984310455939706411980155556170987843\
91902128430714779926255502380042174184729363212043444860387057854053467343424\
74289583616774617569913831494920163717685449288049678209802731121877842525564\
00611514171563836685408466040822287700713188610304626352205130292253763875736\
61907320418539253117733338175347252660216079979847065248470532950417503765670\
98994271034266336958839709134128943388351085020165415474410072590439136362820\
16381672968966050965963567121457196249139009726178050645810821223180773178193\
0119877978718701621814217153453`583.0091380884369, 
 z[{1, 1, 3, -3}] -> 0.000137357902293251248704155775894766143661793743552429\
66469542529786826115915365666003293495705774316488314671946592596005581543809\
93560904438508831869361348373394791634683101042531216963282417516506660679233\
49513074293078344269001450239451055062673504214946771956901191869083496499649\
41172375168118467095542204569249929825491007766050682663235873662440587919499\
64931734555205059305232509444850210046484013007521925780421030264621447475055\
31980179467041674400235205855551303475419464944883565147189875544866700284320\
21070744001678804983216749323261588735731088223971688791865076772857042748230\
1302`578.3915768443958, z[{1, 1, 1, 3, -3}] -> -7.422997677746583665558635898\
13719034897745428717813133573346931291288301815995805279543817481778446881952\
77414449164667930814568201045290207088281220446486009379668970125000869259792\
95110426836338214178088812491415021219669678839119941741287452988611355855074\
54188654616931868966192245148276415405304260017231955262798737799794281081539\
69596659564522063020074914739912337986678949304089413186851584798249560372253\
72984956387699191744704363974548284372078102545462485205495247853107935081665\
84529536499100042302326152904162865128901551051386764056541459576534192454089\
922623905839795430075624`573.8232725283519*^-6, 
 z[{1, 1, 1, 1, 3, -3}] -> 4.050376299542797449649680402021995436663436953479\
21080060269809650572306981386005725101434347820615057316021682835127499605774\
92699596820216375503782837366349055108479992943388430720141545982441084470334\
83962928778016627187107272207370483100625684665874978083061040531458548399956\
70151162104263586220002186897369143149468607422928252103341581584914575371454\
19330006321049485709079944912071918039373876855359073656000373327408105726440\
44491233929405474252685019706952001460696952049575070135273993070286168256865\
18856670710702878636854390025760143933352134144916940597144383593779084004595\
844`569.2591585751029*^-7, z[{1, 1, 1, 1, 1, 3, -3}] -> 
  -2.146685479915289804466663753366228774570727701697529874558791078471468150\
01107423179280670297754969765952779554092954734393825872939951077597112992966\
61413653767377857681910870900406929783862706889546017787431316068888056093928\
79508866675687498900505820831152176766516072088010992404387013345464709794604\
45048176479573384845877302425585968219050099295830437927214341783343838164235\
12530081084881976198247082454744504448791982853662705517779472168760145441637\
84582446773104723993523336737243887320083438448755079421679033622034858275007\
1945964227448975328521677488342706978304061082451743782`564.6824016311149*^-8\
, z[{1, 3, 1, 3, -3}] -> -2.0342262573843320467449302747269261612935796047047\
66561139034824125428461286484504635855779650510624960337081160327538535020267\
28469632125404999342196639292300561482729506928050599734568455951487545750930\
21405591007731847329769887376360780178393150300030804873496753033366307842717\
65210460842968372320576089017723164428426807501544938632168082899002853225173\
00308801514764151990437931426429922263405513829354820424226713303407552043469\
61313931833702757107367422508658448095741713019809376383839744207903549025397\
02493446112689103709931957591785967799060221479889433057431776376380575093164\
647`566.659032468161*^-6, z[{1, 3, 3, -3}] -> 0.00003761590257651407626538098\
24226193877570132999031823670378958052442058539038839829592877977950490813246\
07082393328310123500900104930182965152598288619469925488320368401266877829474\
56595006004130145775200895525181400154239514769591139567093256718032444047003\
04091710265387389012247208231157767626547709741630075266884613849738117156212\
82886457623486774789345713739144716873042380962437986764720970315684286241831\
53223465190131375631299113527699380093967874533572706251571830072345767727867\
50906294729097904319031182375162838491902785905657576158347821091316238225005\
61813685758695316966379590314`571.2270346889358, 
 z[{1, 1, 3, 3, -3}] -> -9.52508335080705853673038779543863283482400233704248\
34935788649235108182281256372283493233578055137956985339754298694935257044314\
26953942092132097930494788989837962270715643579303288081523523332029285186404\
94037611815779607929695042876829556199144225023824550337815603200351587330504\
78569788963359953182005036347712423950763353329296243751929187200369646078670\
65893534211971505148565388453670257187198091217904798805993515981930660360115\
32989991149698204100311439524984379459369933139353099379334345644380339184157\
93513421443675742647039003051522163076763691446084494552121491470762015475304\
7`566.3295019970919*^-7, z[{1, -5}] -> 0.026399148793116946933018107002948526\
46786596247056615151827473225734581047980075652920037280765214089159801200727\
71687159042093114180857015778015395254953533952143410687427564134848902257065\
99547134621216728548694212501208534742462375706401524181929090742292532045898\
53033780645564796177364925531226938610760195101509545628130661049156476282069\
43559409349978378211537675757072648912143720266220045277396485907585878679335\
57847494425805135974568132514304105100404257942796568397213169844165887082496\
83892752198429043458182361812868038990156609747530062572704589973744025593586\
01078163970631295622755857370350092050823`587.2773731110457, 
 z[{1, 1, -5}] -> -0.00139150152702157043877100707779700596782916832960789123\
48007505393078887785351387412044123710742228583237978550490880213339727755441\
47935112110119188947872767294305802648325493534266949677840600776702207523391\
45569766222937730505117583671700540489222682543551871060908552178682783751100\
72451327900758483840671114676422282979601868911432188765365380516442905357537\
05854281135487399225076201167293474974376256752188886348595268428900095960351\
47218103827293187982881768760089250849674514503595057036733477901362865205727\
26655654763970905218342804940787668071554663853291994520391858017292926425109\
31`582.6982368823832, z[{1, 1, 1, -5}] -> 0.000084134437492444038567602932173\
10374702037722546077139255980282852292626779582606515439292744476987894651781\
97576889090083688311172971336329067490028941428651747714645085032634103881173\
07386890557943137503215585190234836664067603194613556701065654364360247364880\
49060898935462380746170872199917899457770507279476593892187547910295453271111\
99466936031301468956662797189052234016751402638939008158630688971270526775726\
64631832322693408992568814170740178663279635607926440856938911214910076666374\
75790209528561943080767821671348045267206279410451275975624230384787482028495\
033648024798508748715205`578.1786969901254, z[{1, 1, 1, 1, -5}] -> 
  -5.125955404216912906599142873558939994085160517224986381550891288448707481\
22764195827887081268288956437152926897660809088837529914535173705852745817577\
29197486370919938638891839082300606187777778626649892055599523115373752188321\
50972706375103172292499681995855639415006911144542851715638196805313221046985\
64810814226305541689717314074988408881310129456972709386435194993484151883108\
78328869070904216659580842633719990124969329880329052858200725707619127551073\
13183213023299878223856553204753965997824130523256563336041728649904845916873\
419990138273070385634119467856291659679235645333425066298`573.6624680271716*^\
-6, z[{1, 1, 1, 1, 1, -5}] -> 3.011379755981267532954754601862073743212998099\
06358262317821628621793014504515337002871556154032586316181274376634772107538\
81005071120478744237355156266575695596555286988860428289555457353181783313703\
74349083947019970643916718594232180150583226491066907846021432598330852475530\
98222727074720635064932253896893537639861550107446756932581511096849102106826\
23464850746178013564584949911589989311643833327410058834423446823348698086437\
07964575340620849287750081165776967372331876779899930657484411188769311252242\
20838918344923630389309425744267480081710397257193147758418003266393993154674\
049856`569.1304287279959*^-7, z[{1, 1, 1, 1, 1, 1, -5}] -> 
  -1.677568330189116257573240149344227547736510300028442725567736528821458460\
49563569494633376626833227803727341804829641759943761069877299365490148616804\
80145966164644531391769766162457132365707902957767305498521448129038545430647\
85298686024273483702940879214245454612140273048593041309782431048581324187001\
62860118519202184673953696209284947250160047128712830426659042386810328974657\
55023972845762132343749037107126629068205711144933573100701014656028441059930\
51396460823754209664061329170664982749781225257584551233854666979269068037085\
9857288797144921163886581283309256352216465100426468795`564.5753134311109*^-8\
, z[{3, 1, 1, 1, -5}] -> -5.3599147863424565541687343300540091550408606299841\
12076671270143400905314072942175953125615896205041058323529774008293456221250\
02685563199103566505128749471178005087108308900487903553584302257598694496737\
89176802072236210783889588856642277837353315131092963282701551379114005387218\
56992417298630224625399843302952225201499726923728327240029955596078236327568\
64662818427094255275942234383609837939931537351061228041878054862618335113270\
72271341377516578520974251471531759433766923822243634284735115386279709677759\
74548671821865198726946807000243076177747774658151621032249302782206635860036\
289`567.0797910580083*^-6, z[{3, 1, 1, -5}] -> 0.0000881246141559955504568197\
35467741700617453064077396341634203054175247507135448680210761808996056708058\
32364047211902907635432139741238898823225497892517968327323089200071946553561\
11822318401600010496163668705203664353645331503905753682787848390808629722525\
63177930658136171553026586220843972078953763211558738745285917969672845976829\
41756208819697124204317464890603107254807960604049219413575730189675512311967\
85659268541517178688527496209257402618884751474744819272119877722333611701092\
42043089351191549746448690121205935343770504137163758505596006300845605237507\
933069983043033790423051621542`571.5967603908505, 
 z[{1, 3, 1, 1, -5}] -> -1.41456111518870745055437687200382526138323858263397\
07401089533755840660172477697795593715801667384314936248438121530551650445381\
22942971984838632748842479723508693145186595420717159440045860338915581723121\
71523216481982160737794832750095851291334785096493547656670717369886047685793\
69223654119704617306583216402600741767334372974182450229957397896147211718198\
08427564190529237944364186667315915881460866907959407827573182627368705768656\
77246586429111708854547097398847681311747950766131150573573891976386594753841\
30041444401736998413688776463312421246636525179264467521806060292425935075599\
81`566.5012549279701*^-6, z[{3, 1, -5}] -> -0.0014570858912092858428301782662\
24002426369061835652663143082180225287107060222914888011681254417476584176924\
58428261422880356833687604397866041333137600437511733528778511498444151168376\
09223424452061064842835681500681316853509709941204456683892366393140812216043\
78503467943304274314253459633858817651803824202491527950093122282496740198960\
46569946126520795221125488455186237122442603548949117699609650496369832529378\
01493193245979828538412193000431539705630192795805212239629161944478009996588\
53485463892551016873444570131837412883365922269083106756552914531120742476230\
654423929131285580796912961`576.1161783165545, 
 z[{1, 3, 1, -5}] -> 0.000023306102145796400183970090969319694633295975921893\
42564235116954810202347136860087894930902898998819816769243432883240853596122\
26820210124364133880398320773883057250086242468450402576964187121372648113135\
12890068610785399494901151891109972250787530414800870341965217195560521093786\
45161420119345677000339651512215572552789927128783663988116788300577369254916\
17325939899698830950275696045233049888773975058115667844468059022840382582254\
89658451705414935093815875844423292972684872731669341724022031933097876018052\
14144504207762448634015239681666027215362717833636476594126551164822074059481\
2662`571.0191328470122, z[{1, 1, 3, 1, -5}] -> -6.648923825555251998274894455\
53660952170333737964445083768341620730282785380366705684717741818502015391607\
29209781126484262036479752029022205962116694444523910300783815526141776246076\
22754748039104333571671476764390517999237499688337638594884714259307308658746\
60662193361672417148422945197345573100099842224214602722725487943256431595530\
70558550706181148842147214904716924192462761212544670774000531255148184602834\
71577059706637119623991405620652156817967985788654180685728605910430648245746\
67124205827904497969037225588398612021398000565343973050462796157196534028480\
83105124452514353019859`566.173384569779*^-7, z[{3, -5}] -> 0.027483576689791\
78393190014306248425467140142971102656351887433342470649143922103441910617453\
06329028029927178594150841583613327158513052225258432647864622781812604097470\
71940841679537883860334337148962354991311274768120489044725740386055082990393\
34328706341444925251165193419932616000166487852708099082825455202826250982106\
98791823837893936914108249152642248267161603101023706786775762884103344950959\
65323337238943731245237063414038855985322081591989267016053713403900250995447\
92837359569560623259414349724424772032691295645516971520779242067506395579726\
2397988424171821088742422533686153612715278`580.6927964058232, 
 z[{1, 3, -5}] -> -0.00038526253746519587802216649019140857603459294886474055\
34133860927972460745041260662617098378432203945811079398287683600730237940502\
12421184453012849856649641006493226692786620312683389878084201539673903580503\
64678690917755955106613747412423560987847562625645461776167291307508255117994\
17550144679282859109780417779141057154360082881094658593883361765620019113342\
94375885237480519693799666770896410638553214764660389932794392517252768953626\
11252922658986036764728795612726200397911242973142089765686163253426161038202\
81218292634591512208180473087015957894682338137087235329679203404893544712150\
07`575.5384499843817, z[{1, 1, 3, -5}] -> 0.000010978518787504145384428771528\
46341017542246086054825957791915212327906365280503580230569964968878329464901\
64476807853573214710376835960056689330721782432656169006366662483948826347339\
72064787948535504667245512437033827122018266207209789312667758893110846035233\
28340255638937387228653325862147879124875436100879490092001366015795766744499\
86436298688478296850688511749475841028789637802935832865664252487202208900326\
67091481438742745022490834244009366592019268983661024608285483290520910105144\
49572647060162247318265005784326036588802160495271072011216609329521170337224\
3692587370553453847895682`570.6922069508889, 
 z[{1, 1, 1, 3, -5}] -> -3.95643329317849874970342011715004261410424428668682\
46274565105201432323437113130936733679696176973968890613243704312868357442111\
42087204552962775172966766718911128122051801180269907523352981996481925434149\
91587792303968178629554471528330102983142514037466441366083199910364772587359\
04916297899591162621634218626589654387480582908979699439863543243953574729087\
27122963803364078576663934777662948161107437356901436118325095523271852626318\
73501850983759644065032013621126006616377257575195139626280327782768121340854\
32659428655969051359398019409366680654070005605069336422001282460524729112257\
2`565.9479370601339*^-7, z[{3, 3, -5}] -> -0.00039368649887395470695092230414\
45589181267115068543618136578712668956265938000844577035049636605528954922588\
83167325876948896326664352895404013964152114479038105549472051908179089236758\
14181835092232180872549741539318919017569662103355388875709128308165612513321\
21810382678495756195223456589444768623511807356043990468122210243531229954412\
65047349882984138524165613403220024662170757934923235816106440737408500284510\
64504215402216517000747940378667305944363949736714623441759795769259949705894\
08545025596649312555215468042283145496912064651726757546393346493124094045907\
38278825420627165531441916`568.9457836941198, 
 z[{1, 5, -5}] -> -0.00010106766377056451853751456655352026561293382291682348\
45002706838100187779713282618098117038386154482525525656033163036913893402539\
33146325094649697320095353242080525126683505082656989386829741461477065519366\
28263318600899265282618925401860218550270852574988831265405074546770468115332\
73538871716576388041513754459077280210800570713214253339166418888619087647504\
71199659533372574672229517957145146788811222003156762522217434763493464125298\
48775052000863008169651872379105569142479866560400847027570466726617130984682\
44694933618599743013966039571176863308449532983866057948912911877203425431739\
36`568.3552454392458, z[{1, -7}] -> 0.007217895875394201570614388318929150047\
94240982672258371481722600397424182986805818524382039873111142891573693154939\
67772599996056649606802532743579764712384536916127840193230656888854255931314\
90189252057906577858092869337752297816496837688419234635212652036203280418352\
16281048874498153753915252363304639983505092656173392184213571538748356526223\
98701969751018021889356867646992658231591576082734664194735970415666593505616\
06945159578372131310204566148803464694302592495097028658771285423734402277374\
28172918149426938587646518699168192898461145449822546198840135731086097399582\
1816788873054876604`580.1121338068805, z[{1, 1, -7}] -> 
  -0.000181457444433200017557146386219398390924557522999312592874114973350946\
91473811646923924697877169547269201099458750700397125935717782686198575013163\
46633962251220442131678591537169202442126830290646927988599105914647771254979\
42494660447852839679546402820588258148734985960354903146081268795455787307946\
89830596863302106240108286014629233867965128546022734051090802542821220156454\
09488143346847992661487539999110406470587775748220945919266738188839063771729\
30049286601113478686265217768865502687346816699608488611159911133394223707866\
855129487718499826160192339903610242069601708261628666234175624`575.211467993\
8384, z[{1, 1, 1, -7}] -> 6.5470971893827035544664972602691521573235130149501\
49334676871519343437229006290668490233096853709676326919752674284104766669736\
96572875573436837723230084014960283942155409584279149728656952576277382196114\
50693010934187292169279857858865846770647317192847703082791113183937878290756\
18859030900133135148765991980218229251843156751915435294123192722396022078637\
79043928095493273143897042762651201825191978386258670749694584857837349091072\
67193783310993129991967144347306659519145282065046570647171362990413417503280\
94445825735601963321897232003878128721266724191218312589498956670899036792502\
913`570.4677119898771*^-6, z[{1, 1, 1, 1, -7}] -> 
  -2.678006366585964665157251871974639036369905884473708907478062747744905478\
53810891561192660225934149428161321602118447163294443532696572160470939203072\
31862129137130846704477034557628916064692606284097864557111768969928185851844\
87122202055257540247393334539465097891131599441010018365316046315420476919446\
54005863448735570960989515028229250348756631728075007739042606530273915008392\
73344103862287377152558625908719501304626904872743000951077184293696147300971\
48441961572241204181099609377880980842236863094208091540358806304089682208132\
77178642079194284304647212271794607732555876828021664174`565.7784448175141*^-7\
, z[{3, 1, -7}] -> -0.0001864966014630654036121643336161198788063907344302306\
35944248460707459422443845776783475696605320184653317186203595650563949481207\
87819949934779619761163404918143429739118566486118972428783105433764574606885\
25164480566523075320558758945446096716264950440274642935877965773709292620736\
81842924695967706942127460846422954982449902283542627860442930736488107352725\
95833825023629162267769395871001479538664239153800064709275327532320912354314\
07592920571454112264540445130104770663159587316174113615646066601389247088211\
64022488177810187100114640227841600049163042325359113478927389871561260598719\
313`568.6213040948612, z[{3, -7}] -> 0.00735713658369574885315501593814020347\
48953737434129604701592365164279750906314002012991550811560464360674037987662\
47559311507242510420464742928126490227251080824438874567156270833981773000334\
17615184135430034940129499358912274561165544837535110522811242771324697927282\
18422829526351721712925925111637749852853108692272442269091370176742470545200\
01834870667488212973144693781038782450150120088741540162482791395335704569661\
06255893519696023824183526501807005531963210371566043049368151442734274413275\
96780411449401269975079176815276053102580814643231898985183780193841531514471\
84905950996789204566`573.5183719795943, 
 z[{1, 3, -7}] -> -0.00004821281485407120164897641579281544873263473862178273\
59415038730278957131817463572656865334207946410306963402398110973917628124982\
05426505532217909252645672816681173991057235270805437682094713065451613323559\
33307350833362793629708783546990584962523998871282799447488328322465182319609\
32433195181020861992304639285691044637822025258335044782248926850977743937795\
07362984908216653513773018706586088064737081606456357182665359187827499136090\
06296048248405042492127665880691286935936591031762427459511629934139442561439\
95429423098084413997492273871507770260677671738444433156828926028885027869156\
44`568.0337957004084, z[{1, -9}] -> 0.001883024191813938989017305661871244504\
15810638033058602006607246199497776877251473657305178274873889927309302238970\
22497829557967627386812209298939930960713352948453585427736129708685207062807\
48251973391823008989043186522468232815069668496473105571783847281555860406743\
08783820735837599571827024254603928181959036210704363409077819910182886291865\
33914054975250355475114882933346473127813949286281730911250001318031000893749\
98378482856830033540899970204633944588195957475360033883444391118775707857689\
44189533199313228331409386322283523235089372400046936759534026289024702893536\
5837205683269263058`572.9265191000625, z[{1, 1, -9}] -> 
  -0.000022190364257701031948213626488008255637699174180333256428208489171709\
25758347835003817908931148417694583377319459902891490095422708769915154556628\
42978086783320730059949127029406308493706667737573562260977031463692252048050\
11438985445919248796201008047117311264073461710493291095175110646680164965839\
89550683005637962039830655326050350699278922084743675076946404746966589532956\
04585910696975767985635276321774987122683009452640425590993330179637790258543\
31650470182958413622242725831489916372607330159367032933568443997218761548598\
62428379762076768352486677007748145585917694188669706907735548`567.6967976436\
531, z[{-1}] -> -0.6931471805599453094172321214581765680755001343602552541206\
80009493393621969694715605863326996418687542001481020570685733685520235758130\
55703267075163507596193072757082837143519030703862389167347112335011536449795\
52391204751726815749320651555247341395258829504530070953263666426541042391578\
14952043740430385500801944170641671518644712839968171784546957026271631064546\
15025720740248163777338963855069526066834113727387372292895649354702576265209\
88596932019650585547647033067936544325476327449512504060694381471046899465062\
20167720424524529612687946546193165174681392672504103802546259656869144192871\
608293801721563196`604.9008167881292, z[{2}] -> 1.644934066848226436472415166\
64602518921894990120679843773555822937000747040320087383362890061975870530400\
43189623371906796287246870050077879351029463308662768317333093677626050952510\
06872140054796811558794890360823277761919840756455876963235636709710096948902\
08593200805163647887833884604444518405982514525068338763142276587939295880632\
04472197908477340910590208378289549278263890379763583343942045159120818099593\
45444877458796500880889408701111634710693161461842887981548624483590918344875\
73874283940827602875632143460100135766209820487206904000738266356030240228446\
29630324566097171951427721315951255679925835890051`605.4350011945357}


==> anc/mzvDM_to_MZV.txt <==
{e11 -> (1023 z[{11}])/1024, e3 -> 3/4 z[{3}], 
   e5 -> 15/16 z[{5}], e7 -> 63/64 z[{7}], e9 -> 255/256 z[{9}], 
   h31 -> z[{1, -3}], h311 -> -z[{1, 1, -3}], 
   h3111 -> z[{1, 1, 1, -3}], h31111 -> -z[{1, 1, 1, 1, -3}], 
   h311111 -> z[{1, 1, 1, 1, 1, -3}], 
   h3111111 -> -z[{1, 1, 1, 1, 1, 1, -3}], 
   h31111111 -> z[{1, 1, 1, 1, 1, 1, 1, -3}], 
   h311111111 -> -z[{1, 1, 1, 1, 1, 1, 1, 1, -3}], 
   h3113111 -> -z[{1, 1, 1, 3, 1, 1, -3}], 
   h31311 -> -z[{1, 1, 3, 1, -3}], h313111 -> z[{1, 1, 1, 3, 1, -3}], 
   h3131111 -> -z[{1, 1, 1, 1, 3, 1, -3}], h331 -> -z[{1, 3, -3}], 
   h3311 -> z[{1, 1, 3, -3}], h33111 -> -z[{1, 1, 1, 3, -3}], 
   h331111 -> z[{1, 1, 1, 1, 3, -3}], 
   h3311111 -> -z[{1, 1, 1, 1, 1, 3, -3}], 
   h33131 -> -z[{1, 3, 1, 3, -3}], h3331 -> z[{1, 3, 3, -3}], 
   h33311 -> -z[{1, 1, 3, 3, -3}], h51 -> z[{1, -5}], 
   h511 -> -z[{1, 1, -5}], h5111 -> z[{1, 1, 1, -5}], 
   h51111 -> -z[{1, 1, 1, 1, -5}], h511111 -> z[{1, 1, 1, 1, 1, -5}], 
   h5111111 -> -z[{1, 1, 1, 1, 1, 1, -5}], 
   h51113 -> -z[{3, 1, 1, 1, -5}], h5113 -> z[{3, 1, 1, -5}], 
   h51131 -> -z[{1, 3, 1, 1, -5}], h513 -> -z[{3, 1, -5}], 
   h5131 -> z[{1, 3, 1, -5}], h51311 -> -z[{1, 1, 3, 1, -5}], 
   h53 -> z[{3, -5}], h531 -> -z[{1, 3, -5}], 
   h5311 -> z[{1, 1, 3, -5}], h53111 -> -z[{1, 1, 1, 3, -5}], 
   h533 -> -z[{3, 3, -5}], h551 -> -z[{1, 5, -5}], h71 -> z[{1, -7}], 
   h711 -> -z[{1, 1, -7}], h7111 -> z[{1, 1, 1, -7}], 
   h71111 -> -z[{1, 1, 1, 1, -7}], h713 -> -z[{3, 1, -7}], 
   h73 -> z[{3, -7}], h731 -> -z[{1, 3, -7}], h91 -> z[{1, -9}], 
   h911 -> -z[{1, 1, -9}], ln2 -> -z[{-1}], z2 -> z[{2}]}


==> anc/numDerivatives.txt <==
{dx[1, 1] -> 0, dx[2, 1] -> 
  0.4901290717342735958569508618176166906457303495495273605212`30.15051499783\
199 + 
   0.4901290717342735958569508618176166906457303495495273605212`30.1505149978\
3199*lambda^2, dx[3, 1] -> 
  -0.4901290717342735958569508618176166906457303495495273605212`30.1505149978\
3199 - 
   0.4901290717342735958569508618176166906457303495495273605212`30.1505149978\
3199*lambda^2, dx[1, 2] -> 0, dx[2, 2] -> 
  0.6794631683661498540866675203562598607104691317587075687441`30.15051499783\
199*lambda + 
   0.6794631683661498540866675203562598607104691317587075687441`30.1505149978\
3199*lambda^3, dx[3, 2] -> 
  0.6794631683661498540866675203562598607104691317587075687441`30.15051499783\
199*lambda + 
   0.6794631683661498540866675203562598607104691317587075687441`30.1505149978\
3199*lambda^3, dx[1, 3] -> 0, dx[2, 3] -> 
  11.4747649325493774824930216351736762296434093416962874810256`30.1505149978\
3199 + 
   16.9076983806266054759238479690733832739021035504649352253421`30.150514997\
83199*lambda^2 + 
   5.4329334480772279934308263338997070442586942087686477443166`30.1505149978\
3199*lambda^4, dx[3, 3] -> 
  -11.4747649325493774824930216351736762296434093416962874810256`30.150514997\
83199 - 
   16.9076983806266054759238479690733832739021035504649352253421`30.150514997\
83199*lambda^2 - 
   5.4329334480772279934308263338997070442586942087686477443166`30.1505149978\
3199*lambda^4, dx[1, 4] -> 
  (-699.88997677006127449444052491571048727124`30.15051499783199*I)*lambda - 
   (349.94498838503063724722026245785524363562`30.15051499783199*I)*
    lambda^3 - (69.98899767700612744944405249157104872712`30.15051499783199*
     I)*lambda^5, dx[2, 4] -> 
  -35.34978204704325339285290295259238532969`30.15051499783199*lambda - 
   50.79549537421226288522635180909795105091`30.15051499783199*lambda^3 - 
   15.4457133271690094923734488565055657212238141747321062580768`30.150514997\
83199*lambda^5, dx[3, 4] -> 
  -35.34978204704325339285290295259238532969`30.15051499783199*lambda - 
   50.79549537421226288522635180909795105091`30.15051499783199*lambda^3 - 
   15.4457133271690094923734488565055657212238141747321062580768`30.150514997\
83199*lambda^5, dx[1, 5] -> 0, 
 dx[2, 5] -> 2372.14230806300329147687900710928811120168`30.15051499783199 + 
   3974.34735969748572823534583346592562745154`30.15051499783199*lambda^2 + 
   1882.11998840003983082366222693515912838144`30.15051499783199*lambda^4 + 
   279.91493676555739406519540057852161213159`30.15051499783199*lambda^6, 
 dx[3, 5] -> -2372.14230806300329147687900710928811120168`30.15051499783199 - 
   3974.34735969748572823534583346592562745154`30.15051499783199*lambda^2 - 
   1882.11998840003983082366222693515912838144`30.15051499783199*lambda^4 - 
   279.91493676555739406519540057852161213159`30.15051499783199*lambda^6, 
 dx[1, 6] -> 
  (-165603.34806253468886562256524922711401616616`30.15051499783199*I)*
    lambda - (93063.27580252505878400090473282935842352448`30.15051499783199*
     I)*lambda^3 - 
   (26821.93657751118323775187863313851281705802`30.15051499783199*I)*
    lambda^5 - (2931.88622035934695748274917377594326155469`30.15051499783199*
     I)*lambda^7, dx[2, 6] -> 
  4181.58471618633379661962903192647268339785`30.15051499783199*lambda + 
   7269.38915706471969911794162000382216999658`30.15051499783199*lambda^3 + 
   3732.51864385772891709728029196391227084014`30.15051499783199*lambda^5 + 
   644.71420297934301459896770388656278424141`30.15051499783199*lambda^7, 
 dx[3, 6] -> 4181.58471618633379661962903192647268339785`30.15051499783199*
    lambda + 7269.38915706471969911794162000382216999658`30.15051499783199*
    lambda^3 + 3732.51864385772891709728029196391227084014`30.15051499783199*
    lambda^5 + 644.71420297934301459896770388656278424141`30.15051499783199*
    lambda^7, dx[1, 7] -> 0, dx[2, 7] -> 
  1.14681108349942220039420132339839519703489471`30.15051499783199*^6 + 
   2.00303253191966021055423245006541648241650357`30.15051499783199*^6*
    lambda^2 + 
   1.13152923307806823726394942252899500872779912`30.15051499783199*^6*
    lambda^4 + 
   306220.47251327049453613020421491814169437065`30.15051499783199*lambda^6 + 
   30912.68785544026743221190835294441834818039`30.15051499783199*lambda^8, 
 dx[3, 7] -> 
  -1.14681108349942220039420132339839519703489471`30.15051499783199*^6 - 
   2.00303253191966021055423245006541648241650357`30.15051499783199*^6*
    lambda^2 - 
   1.13152923307806823726394942252899500872779912`30.15051499783199*^6*
    lambda^4 - 
   306220.47251327049453613020421491814169437065`30.15051499783199*lambda^6 - 
   30912.68785544026743221190835294441834818039`30.15051499783199*lambda^8, 
 dx[1, 8] -> 
  (-1.0107071717917264781813211389787821780290009328`30.15051499783199*^8*I)*
    lambda - 
   (6.848847795507026480442957797209074681225321278`30.15051499783199*^7*I)*
    lambda^3 - 
   (2.959789453433979629082681948626556884525618339`30.15051499783199*^7*I)*
    lambda^5 - 
   (7.05159198952579280859504341970096156007609309`30.15051499783199*^6*I)*
    lambda^7 - 
   (640709.7712244127556875362805525454809012533`30.15051499783199*I)*
    lambda^9, dx[2, 8] -> 
  899481.93709737187407122864634941432171698696`30.15051499783199*lambda + 
   672974.10552972964480273847536421531680485834`30.15051499783199*lambda^3 - 
   578257.58828354020598580713605781452059106988`30.15051499783199*lambda^5 - 
   405242.94217941479136027890591173309967830916`30.15051499783199*lambda^7 - 
   53493.1854635168146429619408391175839993679`30.15051499783199*lambda^9, 
 dx[3, 8] -> 899481.93709737187407122864634941432171698696`30.15051499783199*
    lambda + 672974.10552972964480273847536421531680485834`30.15051499783199*
    lambda^3 - 
   578257.58828354020598580713605781452059106988`30.15051499783199*lambda^5 - 
   405242.94217941479136027890591173309967830916`30.15051499783199*lambda^7 - 
   53493.1854635168146429619408391175839993679`30.15051499783199*lambda^9, 
 dx[1, 9] -> 0, dx[2, 9] -> 
  8.9999382686549822518347063548446177638598412849`30.15051499783199*^8 + 
   1.66946916561526441334302208856644654579631896792`30.15051499783199*^9*
    lambda^2 + 
   1.09041451721832024061495239536488325559699992164`30.15051499783199*^9*
    lambda^4 + 
   3.9089603031098532145052426803702819482196445277`30.15051499783199*^8*
    lambda^6 + 
   7.577886441737330150720479463902374306372527139`30.15051499783199*^7*
    lambda^8 + 
   5.82201257494203251208146888489403442842590082`30.15051499783199*^6*
    lambda^10, dx[3, 9] -> 
  -8.9999382686549822518347063548446177638598412849`30.15051499783199*^8 - 
   1.66946916561526441334302208856644654579631896792`30.15051499783199*^9*
    lambda^2 - 
   1.09041451721832024061495239536488325559699992164`30.15051499783199*^9*
    lambda^4 - 
   3.9089603031098532145052426803702819482196445277`30.15051499783199*^8*
    lambda^6 - 
   7.577886441737330150720479463902374306372527139`30.15051499783199*^7*
    lambda^8 - 
   5.82201257494203251208146888489403442842590082`30.15051499783199*^6*
    lambda^10}

